Glue-and-Cut at Five Loops

We compute epsilon-expansions around 4 dimensions of a complete set of master integrals for momentum space five-loop massless propagator integrals in dimensional regularization, up to and including the first order with contributions of transcendental weight nine. Our method is the glue-and-cut technique from Baikov and Chetyrkin, which proves extremely effective in that it determines all expansion coefficients to this order in terms of recursively one-loop integrals and only one further integral. We observe that our results are compatible with conjectures that predict $\pi$-dependent contributions.

==> anc/ExtraRelation.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*Definitions*)


Propagators={l1^2, (-l1 + p)^2, l2^2, (-l2 - p)^2, l3^2, l4^2, (-l3 - l4)^2, l5^2, (-l1 - l3 - l4 - l5 + p)^2, 
  (l1 + l3 + l4 - p)^2, (l2 - l3 - l5 + p)^2, (l1 - l2 + l3 + l4 + l5 - p)^2, (-l1 - l4)^2, 
  (l2 - l3 + p)^2, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5}
Kinematics={p^2->1};


(* ::Subsection:: *)
(*Extra Relation*)


(* ::Input::Initialization:: *)
{P[1,1,1,0,1,1,1,1,1,0,1,1,0,1,0,0,0,0,0,0]->-(((-8+3 d) (-7+3 d) (-14+5 d) (-12+5 d) (-1952400384+3731774048 d-3010792152 d^2+1324401924 d^3-341218978 d^4+51054065 d^5-4047808 d^6+127485 d^7) P[0,0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0,0,0])/(12 (-4+d)^5 (-3+d) (-7+2 d)^2 (-11+3 d) (-10+3 d) (-38+11 d)))-((-3+d) (-8+3 d)^2 (-14+5 d) (60305082880-136129245312 d+134351679136 d^2-75721208208 d^3+26656183584 d^4-6001916816 d^5+844111218 d^6-67797801 d^7+2381009 d^8) P[0,0,0,0,0,1,1,0,1,1,0,1,1,1,0,0,0,0,0,0])/(2 (-4+d)^6 (-7+2 d)^2 (-11+3 d) (-10+3 d)^2 (-38+11 d))+(4 (-3+d)^2 (-8+3 d) (-18+5 d) (-16+5 d) (-14+5 d) (334772-349532 d+136535 d^2-23647 d^3+1532 d^4) P[0,0,0,0,0,1,1,0,1,1,1,1,0,1,0,0,0,0,0,0])/((-4+d)^6 (-7+2 d) (-11+3 d) (-10+3 d) (-38+11 d))+(4 (-3+d) (-5+2 d) (-8+3 d)^2 (-409128+538792 d-281426 d^2+72782 d^3-9303 d^4+469 d^5) P[0,0,0,1,0,1,1,0,1,1,0,1,1,0,0,0,0,0,0,0])/(3 (-4+d)^6 (-7+2 d) (-11+3 d) (-10+3 d))+(64 (-3+d)^5 (-7106+5749 d-1549 d^2+139 d^3) P[0,0,0,1,0,1,1,0,1,1,0,1,1,1,0,0,0,0,0,0])/((-4+d)^5 (-7+2 d) (-11+3 d) (-10+3 d))+((-8+3 d)^3 (27431568-48405064 d+35502472 d^2-13859162 d^3+3038087 d^4-354696 d^5+17235 d^6) P[0,0,0,1,0,1,1,0,1,1,1,0,1,0,0,0,0,0,0,0])/(12 (-4+d)^6 (-7+2 d)^2 (-11+3 d))+(4 (-3+d)^3 (-10+3 d) (-16+5 d) (692-368 d+49 d^2) P[0,0,0,1,0,1,1,0,1,1,1,0,1,1,0,0,0,0,0,0])/((-4+d)^5 (-7+2 d)^2)+(2 (-3+d) (-5+2 d) (-8+3 d)^2 (1317283104-2228531600 d+1569591776 d^2-589097672 d^3+124262074 d^4-13967245 d^5+653563 d^6) P[0,0,0,1,0,1,1,0,1,1,1,1,0,0,0,0,0,0,0,0])/(3 (-4+d)^5 (-7+2 d)^2 (-11+3 d) (-10+3 d) (-38+11 d))+(56 (-3+d) (-10+3 d)^2 P[0,0,0,1,0,1,1,0,1,1,1,1,1,1,0,0,0,0,0,0])/(3 (-4+d)^3)+(6 (-3+d) (-10+3 d)^2 P[0,0,0,1,0,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0])/((-4+d) (-7+2 d) (-11+3 d))-(2 (-3+d) (-5+2 d) (-18+5 d) (-16+5 d) (-14+5 d) (-12+5 d) (222472-214652 d+75898 d^2-11553 d^3+629 d^4) P[0,0,1,1,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0])/(3 (-4+d)^6 (-7+2 d) (-11+3 d) (-10+3 d) (-38+11 d))+((-3+d) (-8+3 d) (-18+5 d) (-16+5 d) (-14+5 d) (-31252+25651 d-7014 d^2+639 d^3) P[0,0,1,1,0,1,1,0,1,1,1,0,1,0,0,0,0,0,0,0])/(6 (-4+d)^5 (-7+2 d)^2 (-11+3 d))-(4 (-3+d)^4 (-18+5 d) (-16+5 d) (-14+5 d) (-27880+22738 d-6177 d^2+559 d^3) P[0,0,1,1,0,1,1,1,0,1,1,0,1,0,0,0,0,0,0,0])/((-4+d)^5 (-7+2 d)^2 (-11+3 d) (-10+3 d)^2)+(3 (-3+d) (-10+3 d) (-18+5 d) (-16+5 d) (-71+19 d) P[0,0,1,1,0,1,1,1,0,1,1,1,1,0,0,0,0,0,0,0])/((-4+d)^3 (-7+2 d) (-11+3 d))-(21 (-10+3 d) (-18+5 d) P[0,1,0,0,1,1,1,1,1,0,1,1,0,1,0,0,0,0,0,0])/(2 (-4+d)^2)+(64 (-3+d)^5 (36-14 d+d^2) P[0,1,0,1,0,1,0,0,1,1,0,1,1,1,0,0,0,0,0,0])/((-4+d)^5 (-11+3 d) (-22+7 d))-(2 (-3+d) (26832-31368 d+13700 d^2-2648 d^3+191 d^4) P[0,1,0,1,0,1,0,0,1,1,0,1,1,2,0,0,0,0,0,0])/(3 (-4+d)^4 (-11+3 d) (-22+7 d))-(32 (-3+d)^4 (-10+3 d)^2 P[0,1,0,1,0,1,0,0,1,1,1,0,1,1,0,0,0,0,0,0])/((-4+d)^4 (-7+2 d) (-11+3 d))-(32 (-3+d)^4 (-10+3 d) (-16266+13277 d-3610 d^2+327 d^3) P[0,1,0,1,0,1,0,0,1,1,1,1,0,1,0,0,0,0,0,0])/((-4+d)^5 (-7+2 d) (-11+3 d) (-38+11 d))+(32 (-3+d)^5 (-12136+10074 d-2787 d^2+257 d^3) P[0,1,0,1,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0,0])/(3 (-4+d)^5 (-7+2 d) (-11+3 d) (-10+3 d))+(2 (-3+d) (-10+3 d)^2 (-17+5 d) P[0,1,0,1,0,1,0,1,1,1,0,1,1,1,0,0,0,0,0,0])/((-4+d)^3 (-11+3 d))+(3 (-3+d) (-10+3 d)^3 P[0,1,0,1,0,1,1,0,1,0,1,1,1,1,0,0,0,0,0,0])/((-4+d)^3 (-7+2 d))-(22 (-7+2 d) (-10+3 d) (-18+5 d) P[0,1,0,1,0,1,1,0,1,1,1,1,0,1,0,0,0,0,0,0])/(3 (-4+d)^3)+3 P[0,1,0,1,0,1,1,0,1,1,1,1,1,1,0,0,0,0,0,0]+((-5+d) P[0,1,1,0,1,1,1,1,1,0,1,1,1,1,0,0,0,0,0,0])/(-11+3 d)-((-3+d)^2 (-8+3 d) (-18+5 d) (-16+5 d) (-14+5 d) (-69892+57258 d-15627 d^2+1421 d^3) P[0,1,1,1,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0])/(3 (-4+d)^5 (-7+2 d)^2 (-11+3 d) (-38+11 d))-(2 (-3+d) (-10+3 d)^2 (-18+5 d) (-16+5 d) (-125+37 d) P[0,1,1,1,0,1,1,1,0,0,0,1,1,1,0,0,0,0,0,0])/(3 (-4+d)^4 (-11+3 d) (-38+11 d))-(8 (-3+d) (-18+5 d) (40-29 d+5 d^2) P[0,1,1,1,0,1,1,1,0,0,0,1,1,2,0,0,0,0,0,0])/(3 (-4+d)^3 (-11+3 d) (-38+11 d))+((-3+d) (-10+3 d)^2 (-18+5 d) (-16+5 d) (-109+29 d) P[0,1,1,1,0,1,1,1,0,0,1,1,1,0,0,0,0,0,0,0])/(2 (-4+d)^3 (-7+2 d)^2 (-11+3 d))+(3 (-18+5 d) P[0,1,1,1,0,1,1,1,0,1,1,1,0,1,0,0,0,0,0,0])/(-4+d)-(6 (-18+5 d) P[0,1,1,1,0,1,1,1,0,1,1,1,1,0,0,0,0,0,0,0])/(-4+d)-(2 (-3+d)^3 (-18+5 d) (-16+5 d) (-14+5 d) (-23440+19324 d-5305 d^2+485 d^3) P[0,1,1,1,1,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0])/(3 (-4+d)^5 (-7+2 d)^2 (-11+3 d) (-10+3 d))-(17 (-3+d) (-10+3 d)^3 (-18+5 d) (-16+5 d) P[0,1,1,1,1,0,1,1,1,0,1,0,1,0,0,0,0,0,0,0])/(6 (-4+d)^4 (-7+2 d)^2)+(2 (-3+d)^2 (-8+3 d) (-15+4 d) (-18+5 d) (-16+5 d) (-14+5 d) P[0,1,1,1,1,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0])/(3 (-4+d)^5 (-7+2 d) (-11+3 d))+(4 (-3+d)^2 (-10+3 d)^2 (-18+5 d) (-16+5 d) P[0,1,1,1,1,1,0,1,1,0,1,0,1,0,0,0,0,0,0,0])/(3 (-4+d)^4 (-7+2 d) (-11+3 d))+(4 (-7+2 d) (-18+5 d) P[0,1,1,1,1,1,1,1,1,0,0,1,1,0,0,0,0,0,0,0])/((-4+d) (-11+3 d))+((-18+5 d) P[0,1,1,1,1,1,1,1,1,0,1,0,1,0,0,0,0,0,0,0])/(3 (-4+d))+(16 P[0,1,1,1,1,1,1,1,1,0,1,0,2,0,0,0,0,0,0,0])/(3 (-11+3 d))+(4 (-7+2 d) P[0,1,1,1,1,1,1,1,1,0,1,1,1,0,0,0,0,0,0,0])/(-11+3 d)-(5 (-5+d) P[1,1,0,1,1,0,1,1,1,0,1,1,1,1,0,0,0,0,0,0])/(-11+3 d)};


==> anc/ExtraRelation.mpl <==
Propagators := [l1^2, (-l1+p)^2, l2^2, (-l2-p)^2, l3^2, l4^2, (-l3-l4)^2, l5^2, (-l1-l3-l4-l5+p)^2, (l1+l3+l4-p)^2, (l2-l3-l5+p)^2, (l1-l2+l3+l4+l5-p)^2, (-l1-l4)^2, (l2-l3+p)^2, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5];
Kinematics  := [p^2 = 1];

# P(a1,...,a20) denotes integral family 46

P(1,1,1,0,1,1,1,1,1,0,1,1,0,1,0,0,0,0,0,0) =
	64*(-3+d)^5*(139*d^3-1549*d^2+5749*d-7106)*P(0,0,0,1,0,1,1,0,1,1,0,1,1,1,0,0,0,0,0,0)/(-4+d)^5/(-7+2*d)/(-11+3*d)/(-10+3*d)
	+4*(-3+d)^3*(-10+3*d)*(-16+5*d)*(49*d^2-368*d+692)*P(0,0,0,1,0,1,1,0,1,1,1,0,1,1,0,0,0,0,0,0)/(-4+d)^5/(-7+2*d)^2
	-1/2*(-3+d)*(-8+3*d)^2*(-14+5*d)*(2381009*d^8-67797801*d^7+844111218*d^6-6001916816*d^5+26656183584*d^4-75721208208*d^3+134351679136*d^2-136129245312*d+60305082880)*P(0,0,0,0,0,1,1,0,1,1,0,1,1,1,0,0,0,0,0,0)/(-4+d)^6/(-7+2*d)^2/(-11+3*d)/(-10+3*d)^2/(-38+11*d)
	+2/3*(-3+d)*(-5+2*d)*(-8+3*d)^2*(653563*d^6-13967245*d^5+124262074*d^4-589097672*d^3+1569591776*d^2-2228531600*d+1317283104)*P(0,0,0,1,0,1,1,0,1,1,1,1,0,0,0,0,0,0,0,0)/(-4+d)^5/(-7+2*d)^2/(-11+3*d)/(-10+3*d)/(-38+11*d)
	+1/6*(-3+d)*(-8+3*d)*(-18+5*d)*(-16+5*d)*(-14+5*d)*(639*d^3-7014*d^2+25651*d-31252)*P(0,0,1,1,0,1,1,0,1,1,1,0,1,0,0,0,0,0,0,0)/(-4+d)^5/(-7+2*d)^2/(-11+3*d)
	-4*(-3+d)^4*(-18+5*d)*(-16+5*d)*(-14+5*d)*(559*d^3-6177*d^2+22738*d-27880)*P(0,0,1,1,0,1,1,1,0,1,1,0,1,0,0,0,0,0,0,0)/(-4+d)^5/(-7+2*d)^2/(-11+3*d)/(-10+3*d)^2
	-1/3*(-3+d)^2*(-8+3*d)*(-18+5*d)*(-16+5*d)*(-14+5*d)*(1421*d^3-15627*d^2+57258*d-69892)*P(0,1,1,1,0,1,0,1,0,1,1,0,1,0,0,0,0,0,0,0)/(-4+d)^5/(-7+2*d)^2/(-11+3*d)/(-38+11*d)
	-1/12*(-8+3*d)*(-7+3*d)*(-14+5*d)*(-12+5*d)*(127485*d^7-4047808*d^6+51054065*d^5-341218978*d^4+1324401924*d^3-3010792152*d^2+3731774048*d-1952400384)*P(0,0,0,0,0,1,1,0,1,0,1,0,1,1,0,0,0,0,0,0)/(-4+d)^5/(-3+d)/(-7+2*d)^2/(-11+3*d)/(-10+3*d)/(-38+11*d)
	+4*(-3+d)^2*(-8+3*d)*(-18+5*d)*(-16+5*d)*(-14+5*d)*(1532*d^4-23647*d^3+136535*d^2-349532*d+334772)*P(0,0,0,0,0,1,1,0,1,1,1,1,0,1,0,0,0,0,0,0)/(-4+d)^6/(-7+2*d)/(-11+3*d)/(-10+3*d)/(-38+11*d)
	+(-5+d)*P(0,1,1,0,1,1,1,1,1,0,1,1,1,1,0,0,0,0,0,0)/(-11+3*d)+(-18+5*d)*P(0,1,1,1,1,1,1,1,1,0,1,0,1,0,0,0,0,0,0,0)/(-12+3*d)
	+56/3*(-3+d)*(-10+3*d)^2*P(0,0,0,1,0,1,1,0,1,1,1,1,1,1,0,0,0,0,0,0)/(-4+d)^3-21/2*(-10+3*d)*(-18+5*d)*P(0,1,0,0,1,1,1,1,1,0,1,1,0,1,0,0,0,0,0,0)/(-4+d)^2
	-2/3*(-3+d)^3*(-18+5*d)*(-16+5*d)*(-14+5*d)*(485*d^3-5305*d^2+19324*d-23440)*P(0,1,1,1,1,0,1,1,1,0,0,0,1,0,0,0,0,0,0,0)/(-4+d)^5/(-7+2*d)^2/(-11+3*d)/(-10+3*d)
	+2/3*(-3+d)^2*(-8+3*d)*(-15+4*d)*(-18+5*d)*(-16+5*d)*(-14+5*d)*P(0,1,1,1,1,1,0,1,1,0,0,0,1,0,0,0,0,0,0,0)/(-4+d)^5/(-7+2*d)/(-11+3*d)
	+3*(-3+d)*(-10+3*d)^3*P(0,1,0,1,0,1,1,0,1,0,1,1,1,1,0,0,0,0,0,0)/(-4+d)^3/(-7+2*d)-22/3*(-7+2*d)*(-10+3*d)*(-18+5*d)*P(0,1,0,1,0,1,1,0,1,1,1,1,0,1,0,0,0,0,0,0)/(-4+d)^3
	+4*(-7+2*d)*(-18+5*d)*P(0,1,1,1,1,1,1,1,1,0,0,1,1,0,0,0,0,0,0,0)/(-4+d)/(-11+3*d)+32/3*(-3+d)^5*(257*d^3-2787*d^2+10074*d-12136)*P(0,1,0,1,0,1,0,1,1,0,0,1,1,1,0,0,0,0,0,0)/(-4+d)^5/(-7+2*d)/(-11+3*d)/(-10+3*d)
	-8/3*(-3+d)*(-18+5*d)*(5*d^2-29*d+40)*P(0,1,1,1,0,1,1,1,0,0,0,1,1,2,0,0,0,0,0,0)/(-4+d)^3/(-11+3*d)/(-38+11*d)
	-17/6*(-3+d)*(-10+3*d)^3*(-18+5*d)*(-16+5*d)*P(0,1,1,1,1,0,1,1,1,0,1,0,1,0,0,0,0,0,0,0)/(-4+d)^4/(-7+2*d)^2+3*P(0,1,0,1,0,1,1,0,1,1,1,1,1,1,0,0,0,0,0,0)
	+4/3*(-3+d)*(-5+2*d)*(-8+3*d)^2*(469*d^5-9303*d^4+72782*d^3-281426*d^2+538792*d-409128)*P(0,0,0,1,0,1,1,0,1,1,0,1,1,0,0,0,0,0,0,0)/(-4+d)^6/(-7+2*d)/(-11+3*d)/(-10+3*d)
	+3*(-3+d)*(-10+3*d)*(-18+5*d)*(-16+5*d)*(-71+19*d)*P(0,0,1,1,0,1,1,1,0,1,1,1,1,0,0,0,0,0,0,0)/(-4+d)^3/(-7+2*d)/(-11+3*d)
	-2/3*(-3+d)*(-10+3*d)^2*(-18+5*d)*(-16+5*d)*(-125+37*d)*P(0,1,1,1,0,1,1,1,0,0,0,1,1,1,0,0,0,0,0,0)/(-4+d)^4/(-11+3*d)/(-38+11*d)
	+1/2*(-3+d)*(-10+3*d)^2*(-18+5*d)*(-16+5*d)*(-109+29*d)*P(0,1,1,1,0,1,1,1,0,0,1,1,1,0,0,0,0,0,0,0)/(-4+d)^3/(-7+2*d)^2/(-11+3*d)
	+1/12*(-8+3*d)^3*(17235*d^6-354696*d^5+3038087*d^4-13859162*d^3+35502472*d^2-48405064*d+27431568)*P(0,0,0,1,0,1,1,0,1,1,1,0,1,0,0,0,0,0,0,0)/(-4+d)^6/(-7+2*d)^2/(-11+3*d)
	+6*(-3+d)*(-10+3*d)^2*P(0,0,0,1,0,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0)/(-4+d)/(-7+2*d)/(-11+3*d)
	+64*(-3+d)^5*(d^2-14*d+36)*P(0,1,0,1,0,1,0,0,1,1,0,1,1,1,0,0,0,0,0,0)/(-4+d)^5/(-11+3*d)/(-22+7*d)
	-2/3*(-3+d)*(191*d^4-2648*d^3+13700*d^2-31368*d+26832)*P(0,1,0,1,0,1,0,0,1,1,0,1,1,2,0,0,0,0,0,0)/(-4+d)^4/(-11+3*d)/(-22+7*d)
	-32*(-3+d)^4*(-10+3*d)^2*P(0,1,0,1,0,1,0,0,1,1,1,0,1,1,0,0,0,0,0,0)/(-4+d)^4/(-7+2*d)/(-11+3*d)
	+2*(-3+d)*(-10+3*d)^2*(-17+5*d)*P(0,1,0,1,0,1,0,1,1,1,0,1,1,1,0,0,0,0,0,0)/(-4+d)^3/(-11+3*d)
	-2/3*(-3+d)*(-5+2*d)*(-18+5*d)*(-16+5*d)*(-14+5*d)*(-12+5*d)*(629*d^4-11553*d^3+75898*d^2-214652*d+222472)*P(0,0,1,1,0,1,1,0,0,1,1,1,0,0,0,0,0,0,0,0)/(-4+d)^6/(-7+2*d)/(-11+3*d)/(-10+3*d)/(-38+11*d)
	+16*P(0,1,1,1,1,1,1,1,1,0,1,0,2,0,0,0,0,0,0,0)/(-33+9*d)
	+3*(-18+5*d)*P(0,1,1,1,0,1,1,1,0,1,1,1,0,1,0,0,0,0,0,0)/(-4+d)
	-6*(-18+5*d)*P(0,1,1,1,0,1,1,1,0,1,1,1,1,0,0,0,0,0,0,0)/(-4+d)
	+4*(-7+2*d)*P(0,1,1,1,1,1,1,1,1,0,1,1,1,0,0,0,0,0,0,0)/(-11+3*d)
	-5*(-5+d)*P(1,1,0,1,1,0,1,1,1,0,1,1,1,1,0,0,0,0,0,0)/(-11+3*d)
	-32*(-3+d)^4*(-10+3*d)*(327*d^3-3610*d^2+13277*d-16266)*P(0,1,0,1,0,1,0,0,1,1,1,1,0,1,0,0,0,0,0,0)/(-4+d)^5/(-7+2*d)/(-11+3*d)/(-38+11*d)
	+4/3*(-3+d)^2*(-10+3*d)^2*(-18+5*d)*(-16+5*d)*P(0,1,1,1,1,1,0,1,1,0,1,0,1,0,0,0,0,0,0,0)/(-4+d)^4/(-7+2*d)/(-11+3*d);


==> anc/FiniteVac.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{{1, 2}, {1, 9}, {1, 10}, {2, 4}, {2, 8}, {3, 4}, {3, 8}, {3, 10}, {4, 7}, 
   {5, 6}, {5, 9}, {5, 10}, {6, 7}, {6, 9}, {7, 8}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, 
   -p1 - p2 - p4 - p5 - p6, p1 + p2 + p4 + p5, -p1 - p4 - p5, 
   p1 + p4 + p5 + p6, -p1 + p3 - p5}, {p2*p3, p2*p5, p3*p5, p3*p6, p4*p6, 
   p5*p6}, {N2^3, N1^3, N2^2*N6, N2^2*N5, N2^2*N4, N1^2*N6, N1^2*N5, N1^2*N4, 
   N1^2*N2, N1*N2^2, N1*N2*N6, N1*N2*N5, N1*N2*N4}}, 
 {{{1, 2}, {1, 9}, {1, 10}, {2, 4}, {2, 7}, {3, 4}, {3, 8}, {3, 10}, {4, 5}, 
   {5, 6}, {5, 9}, {6, 7}, {6, 10}, {7, 8}, {8, 9}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, 
   p3 + p4 - p6, -p1 - p2 - p4 - p5 + p6, p1 + p2 + p4 + p5, 
   -p2 - p3 - p4 - p5 + p6, -p2 - p3 - p4 + p6}, 
  {p1*p5, p2*p4, p2*p6, p3*p5, p4*p6, p5*p6}, {N6^3, N2^3, N1^3, N5^2*N6, 
   N5*N6^2, N4^2*N6, N4^2*N5, N4*N6^2, N4*N5^2, N3^2*N6, N3^2*N5, N3^2*N4, 
   N3*N6^2, N3*N5^2, N3*N4^2, N2^2*N6, N2^2*N5, N2^2*N4, N2^2*N3, N2*N6^2, 
   N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N6, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, 
   N1*N6^2, N1*N5^2, N1*N4^2, N1*N3^2, N1*N2^2, N4*N5*N6, N3*N5*N6, N3*N4*N6, 
   N3*N4*N5, N2*N5*N6, N2*N4*N6, N2*N4*N5, N2*N3*N6, N2*N3*N5, N2*N3*N4, 
   N1*N5*N6, N1*N4*N6, N1*N4*N5, N1*N3*N6, N1*N3*N5, N1*N3*N4, N1*N2*N6, 
   N1*N2*N5, N1*N2*N4, N1*N2*N3}}, 
 {{{1, 2}, {1, 9}, {1, 10}, {2, 4}, {2, 7}, {3, 4}, {3, 8}, {3, 10}, {4, 5}, 
   {5, 6}, {5, 9}, {6, 7}, {6, 9}, {7, 8}, {8, 10}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, 
   p3 + p4 - p6, p2 + p3 + p4, -p2 - p3 - p4 + p6, p1 + p2 + p4, 
   p1 + p2 + p4 + p5}, {p1*p6, p2*p4, p2*p5, p3*p5, p4*p6, p5*p6}, 
  {N2^3, N2^2*N6, N2^2*N5, N2^2*N4, N2^2*N3, N1*N2^2, N2*N4*N5, N2*N3*N5, 
   N1*N2*N4, N1*N2*N3}}, {{{1, 2}, {1, 9}, {1, 10}, {2, 4}, {2, 5}, {3, 4}, 
   {3, 8}, {3, 10}, {4, 7}, {5, 6}, {5, 9}, {6, 7}, {6, 9}, {7, 8}, {8, 10}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, 
   p1 - p3 - p6, p1 + p2 - p3, -p1 - p2 + p3 + p6, p1 + p2 + p4, 
   p1 + p2 + p4 + p5}, {p2*p4, p2*p5, p3*p5, p3*p6, p4*p6, p5*p6}, 
  {N1^3, N1^2*N6, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N3*N5, N1*N3*N4, 
   N1*N2*N5, N1*N2*N4}}, {{{1, 2}, {1, 9}, {1, 10}, {2, 4}, {2, 5}, {3, 4}, 
   {3, 8}, {3, 10}, {4, 6}, {5, 6}, {5, 9}, {6, 7}, {7, 8}, {7, 9}, {8, 10}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, 
   p1 - p3 - p6, p3 + p4 + p6, p1 + p2 + p4, -p1 - p2 + p3 + p6, 
   p1 + p2 + p4 + p5}, {p2*p4, p2*p5, p2*p6, p3*p5, p4*p6, p5*p6}, 
  {N5^3, N1^3, N5^2*N6, N4*N5^2, N3^2*N6, N3^2*N5, N3^2*N4, N3*N5^2, N2*N5^2, 
   N2*N3^2, N1^2*N6, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N5^2, N1*N3^2, 
   N3*N5*N6, N3*N4*N5, N2*N3*N5, N1*N5*N6, N1*N4*N5, N1*N3*N6, N1*N3*N5, 
   N1*N3*N4, N1*N2*N5, N1*N2*N3}}, 
 {{{1, 2}, {1, 7}, {1, 9}, {2, 4}, {2, 9}, {3, 4}, {3, 8}, {3, 10}, {4, 10}, 
   {5, 6}, {5, 9}, {5, 10}, {6, 7}, {6, 8}, {7, 8}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, -p2 - p5, 
   p2 + p3, -p3 + p5, p6, -p2 - p5 - p6, p2 + p6}, 
  {p1*p4, p1*p5, p1*p6, p2*p4, p3*p6, p4*p6}, {N2*N4*N5}}, 
 {{{1, 2}, {1, 8}, {1, 9}, {2, 4}, {2, 6}, {3, 4}, {3, 8}, {3, 10}, {4, 10}, 
   {5, 6}, {5, 9}, {5, 10}, {6, 7}, {7, 8}, {7, 9}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, 
   p3 - p5 - p6, -p3 + p5, p1 - p3 + p6, -p2 - p5, p1 + p2 - p3 + p5 + p6}, 
  {p1*p4, p2*p3, p2*p4, p2*p6, p4*p6, p5*p6}, {N6^3, N5*N6^2, N4^2*N6, 
   N4^2*N5, N4*N6^2, N3*N6^2, N3*N4^2, N2^2*N6, N2^2*N5, N2^2*N4, N2*N6^2, 
   N2*N4^2, N1*N6^2, N1*N4^2, N4*N5*N6, N3*N4*N6, N2*N5*N6, N2*N4*N6, 
   N2*N4*N5, N2*N3*N6, N2*N3*N4, N1*N4*N6, N1*N2*N6, N1*N2*N4}}, 
 {{{1, 2}, {1, 7}, {1, 9}, {2, 4}, {2, 8}, {3, 4}, {3, 8}, {3, 10}, {4, 10}, 
   {5, 6}, {5, 9}, {5, 10}, {6, 7}, {6, 9}, {7, 8}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, 
   p3 - p5 - p6, -p3 + p5, -p1 - p2 + p3 - p5, p1 + p2 - p3 + p5 + p6, 
   -p1 + p3 - p5}, {p1*p4, p2*p4, p2*p5, p2*p6, p4*p6, p5*p6}, 
  {N3^2*N6, N3^2*N5, N2*N3*N6, N1*N3*N6, N1*N3*N4}}, 
 {{{1, 2}, {1, 8}, {1, 9}, {2, 4}, {2, 7}, {3, 4}, {3, 5}, {3, 10}, {4, 6}, 
   {5, 6}, {5, 9}, {6, 7}, {7, 8}, {8, 10}, {9, 10}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, p5 - p6, 
   p3 + p4 + p6, p1 + p4 + p6, p1 + p2 + p4 + p6, -p1 - p2 + p5 - p6}, 
  {p1*p6, p2*p3, p2*p5, p2*p6, p3*p5, p4*p6}, {N4^3, N1^3, N4^2*N5, N4*N5^2, 
   N3^2*N5, N3^2*N4, N3*N5^2, N3*N4^2, N2^2*N6, N2^2*N5, N2^2*N4, N2^2*N3, 
   N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N5^2, 
   N1*N4^2, N1*N3^2, N1*N2^2, N3*N4*N5, N2*N5*N6, N2*N4*N6, N2*N4*N5, 
   N2*N3*N6, N2*N3*N5, N2*N3*N4, N1*N4*N5, N1*N3*N5, N1*N3*N4, N1*N2*N6, 
   N1*N2*N5, N1*N2*N4, N1*N2*N3}}, 
 {{{1, 2}, {1, 9}, {1, 10}, {2, 4}, {2, 7}, {3, 4}, {3, 6}, {3, 10}, {4, 5}, 
   {5, 6}, {5, 9}, {6, 7}, {7, 8}, {8, 9}, {8, 10}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, 
   p3 + p4 - p6, p5 + p6, p1 - p3 + p5 + p6, -p2 - p3 - p4 + p6, 
   p1 + p2 + p4 + p5}, {p1*p6, p2*p4, p2*p5, p2*p6, p3*p5, p4*p6}, 
  {N4^3, N3^3, N2^3, N1^3, N4^2*N5, N4*N5^2, N3^2*N5, N3^2*N4, N3*N5^2, 
   N3*N4^2, N2^2*N5, N2^2*N4, N2^2*N3, N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N5, 
   N1^2*N4, N1^2*N3, N1^2*N2, N1*N5^2, N1*N4^2, N1*N3^2, N1*N2^2, N3*N4*N5, 
   N2*N4*N5, N2*N3*N5, N2*N3*N4, N1*N4*N5, N1*N3*N5, N1*N3*N4, N1*N2*N5, 
   N1*N2*N4, N1*N2*N3}}, {{{1, 2}, {1, 8}, {1, 9}, {2, 4}, {2, 10}, {3, 4}, 
   {3, 6}, {3, 10}, {4, 5}, {5, 6}, {5, 9}, {6, 7}, {7, 8}, {7, 9}, {8, 10}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, 
   p3 + p4 - p6, p5 + p6, -p1 - p2 + p3 + p4 + p5, p1 + p2 - p3 - p4 + p6, 
   -p1 + p3 + p4 + p5}, {p1*p6, p2*p4, p2*p5, p2*p6, p3*p5, p4*p6}, 
  {N3^3, N1^3, N4^2*N5, N4*N5^2, N3^2*N5, N3^2*N4, N3*N5^2, N3*N4^2, N2^2*N5, 
   N2^2*N4, N2^2*N3, N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N5, N1^2*N4, N1^2*N3, 
   N1^2*N2, N1*N5^2, N1*N4^2, N1*N3^2, N1*N2^2, N3*N4*N5, N2*N4*N5, N2*N3*N5, 
   N2*N3*N4, N1*N4*N5, N1*N3*N5, N1*N3*N4, N1*N2*N5, N1*N2*N4, N1*N2*N3}}, 
 {{{1, 2}, {1, 9}, {1, 10}, {2, 4}, {2, 8}, {3, 4}, {3, 6}, {3, 10}, {4, 5}, 
   {5, 6}, {5, 9}, {6, 7}, {7, 8}, {7, 9}, {8, 10}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, p6, 
   p3 + p4 - p6, p5 + p6, p2 + p3 + p4 + p5, -p2 - p3 - p4 + p6, 
   p1 + p2 + p4 + p5}, {p1*p5, p1*p6, p2*p4, p2*p6, p3*p5, p4*p6}, 
  {N5^3, N4^3, N3^3, N2^3, N1^3, N4^2*N5, N4*N5^2, N3^2*N5, N3^2*N4, N3*N5^2, 
   N3*N4^2, N2^2*N5, N2^2*N4, N2^2*N3, N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N5, 
   N1^2*N4, N1^2*N3, N1^2*N2, N1*N5^2, N1*N4^2, N1*N3^2, N1*N2^2, N3*N4*N5, 
   N2*N4*N5, N2*N3*N5, N2*N3*N4, N1*N4*N5, N1*N3*N5, N1*N3*N4, N1*N2*N5, 
   N1*N2*N4, N1*N2*N3}}, {{{1, 2}, {1, 6}, {1, 9}, {2, 4}, {2, 5}, {3, 4}, 
   {3, 8}, {3, 10}, {4, 6}, {5, 6}, {5, 7}, {7, 8}, {7, 10}, {8, 9}, 
   {9, 10}}, {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p3 + p4, 
   -p2 - p3 - p4, p1 + p2 + p4, p6, p1 + p2 + p4 - p6, p5 + p6, 
   -p1 - p2 + p5 + p6}, {p2*p4, p2*p5, p2*p6, p3*p5, p3*p6, p4*p6}, 
  {N6^3, N5^3, N4^3, N3^3, N2^3, N1^3, N5^2*N6, N5*N6^2, N4^2*N6, N4^2*N5, 
   N4*N6^2, N4*N5^2, N3^2*N6, N3^2*N5, N3^2*N4, N3*N6^2, N3*N5^2, N3*N4^2, 
   N2^2*N6, N2^2*N5, N2^2*N4, N2^2*N3, N2*N6^2, N2*N5^2, N2*N4^2, N2*N3^2, 
   N1^2*N6, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N6^2, N1*N5^2, N1*N4^2, 
   N1*N3^2, N1*N2^2, N4*N5*N6, N3*N5*N6, N3*N4*N6, N3*N4*N5, N2*N5*N6, 
   N2*N4*N6, N2*N4*N5, N2*N3*N6, N2*N3*N5, N2*N3*N4, N1*N5*N6, N1*N4*N6, 
   N1*N4*N5, N1*N3*N6, N1*N3*N5, N1*N3*N4, N1*N2*N6, N1*N2*N5, N1*N2*N4, 
   N1*N2*N3}}, {{{1, 2}, {1, 4}, {1, 9}, {2, 5}, {2, 9}, {3, 4}, {3, 8}, 
   {3, 10}, {4, 7}, {5, 6}, {5, 10}, {6, 7}, {6, 10}, {7, 8}, {8, 9}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, -p4 - p5, p2 + p4, p6, p3 - p6, 
   p3 - p4 - p5, -p3 + p4 + p5 + p6, p2 + p3 - p5, p2 + p3}, 
  {p1*p4, p1*p5, p1*p6, p2*p6, p3*p5, p5*p6}, {N5^3, N5^2*N6, N4*N5^2, 
   N3*N5^2, N2*N5^2, N1*N5^2, N2*N5*N6, N2*N4*N5, N1*N5*N6, N1*N4*N5}}, 
 {{{1, 2}, {1, 4}, {1, 6}, {1, 7}, {2, 3}, {2, 5}, {3, 4}, {3, 6}, {3, 7}, 
   {4, 5}, {5, 6}, {5, 7}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p5, p6, 
   p4 - p5 - p6, p2 + p5, -p3 - p6, p1 + p2 + p3 - p4 + p5 + p6}, 
  {p1*p3, p1*p6, p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 3}, {1, 6}, {1, 7}, {2, 3}, {2, 4}, {2, 5}, {3, 4}, {4, 5}, 
   {5, 6}, {5, 7}, {6, 7}}, {p1, p2, p3, -p1 - p2 - p3, p4, p5, p1 - p4 - p5, 
   p2 + p4, p2 + p4 + p5, p6, p1 + p2 - p6, p3 + p6}, 
  {p1*p5, p1*p6, p2*p3, p2*p6, p3*p4, p3*p5, p4*p5, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 3}, {1, 4}, {1, 7}, {2, 3}, {2, 4}, {2, 6}, {3, 4}, {4, 5}, 
   {5, 6}, {5, 7}, {6, 7}}, {p1, p2, p3, -p1 - p2 - p3, p4, p5, p1 - p4 - p5, 
   p2 + p4, p2 + p3 + p4 + p5, p6, p2 + p3 + p4 + p5 - p6, 
   p1 - p4 - p5 + p6}, {p1*p3, p1*p5, p2*p5, p3*p4, p3*p5, p3*p6, p4*p5, 
   p4*p6, p5*p6}, {}}, {{{1, 2}, {1, 3}, {1, 5}, {1, 7}, {2, 3}, {2, 4}, 
   {2, 6}, {3, 4}, {4, 5}, {5, 6}, {5, 7}, {6, 7}}, 
  {p1, p2, p3, -p1 - p2 - p3, p4, p5, p1 - p4 - p5, p2 + p4, p2 + p4 + p5, 
   p6, p2 + p3 + p4 + p5 - p6, p1 - p4 - p5 + p6}, 
  {p1*p3, p1*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 3}, {1, 7}, {2, 3}, {2, 4}, {2, 6}, {3, 4}, {3, 5}, {4, 5}, 
   {5, 6}, {5, 7}, {6, 7}}, {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, p5, 
   p2 + p3 - p5, p4 + p5, p6, p2 + p3 + p4 - p6, p1 - p3 - p4 + p6}, 
  {p1*p4, p1*p5, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 3}, {1, 6}, {1, 7}, {2, 3}, {2, 4}, {2, 6}, {3, 4}, {4, 5}, 
   {5, 6}, {5, 7}, {6, 7}}, {p1, p2, p3, -p1 - p2 - p3, p4, p5, p1 - p4 - p5, 
   p2 + p4, p2 + p4 + p5, p6, p2 + p4 + p5 - p6, p1 + p3 - p4 - p5 + p6}, 
  {p1*p5, p1*p6, p2*p3, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 4}, {1, 7}, {2, 3}, {2, 4}, {2, 6}, {3, 4}, {3, 5}, {3, 7}, 
   {4, 5}, {5, 6}, {6, 7}}, {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, p5, p6, 
   p3 - p5 - p6, p2 + p4 + p5, p2 + p4 + p5 + p6, p1 + p2 - p3 + p5 + p6}, 
  {p1*p5, p1*p6, p2*p3, p2*p5, p3*p4, p3*p6, p4*p5, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 4}, {1, 5}, {1, 7}, {2, 3}, {2, 6}, {3, 4}, {3, 5}, {3, 7}, 
   {4, 5}, {5, 6}, {6, 7}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p5, p6, 
   p4 - p5 - p6, p2 + p5, p2 + p3 + p5 + p6, p1 + p2 + p3 - p4 + p5 + p6}, 
  {p1*p3, p1*p6, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 4}, {1, 6}, {1, 7}, {2, 3}, {2, 6}, {3, 4}, {3, 5}, {3, 7}, 
   {4, 5}, {5, 6}, {6, 7}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p5, p6, 
   p4 - p5 - p6, p2 + p5, p2 + p5 + p6, p1 + p2 + p3 - p4 + p5 + p6}, 
  {p1*p3, p1*p6, p2*p3, p2*p4, p3*p4, p3*p5, p3*p6, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 4}, {1, 7}, {2, 3}, {2, 6}, {2, 7}, {3, 4}, {3, 5}, {3, 7}, 
   {4, 5}, {5, 6}, {6, 7}}, {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, p5, p6, 
   p3 - p5 - p6, p2 + p5, p2 + p5 + p6, p2 + p4 + p5 + p6}, 
  {p1*p4, p1*p5, p1*p6, p2*p3, p3*p4, p3*p6, p4*p5, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 3}, {1, 4}, {1, 7}, {2, 3}, {2, 6}, {3, 4}, {3, 5}, {4, 5}, 
   {4, 7}, {5, 6}, {6, 7}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p5, 
   p2 + p4 - p5, p6, p3 + p5 - p6, p2 + p4 - p5 + p6, p1 + p2 - p5 + p6}, 
  {p1*p5, p1*p6, p2*p3, p2*p5, p3*p4, p3*p6, p4*p5, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 3}, {1, 5}, {1, 7}, {2, 3}, {2, 4}, {3, 4}, {4, 5}, {4, 6}, 
   {4, 7}, {5, 6}, {6, 7}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p2 + p4, 
   p5, p6, p1 + p2 - p5 - p6, p3 + p5, p3 + p5 + p6}, 
  {p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p3*p4, p4*p5, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 3}, {1, 4}, {1, 6}, {1, 7}, {2, 3}, {2, 4}, {3, 4}, {4, 5}, 
   {5, 6}, {5, 7}, {6, 7}}, {p1, p2, p3, p4, -p1 - p2 - p3 - p4, p5, p1 - p5, 
   p2 + p5, p1 + p2 + p3, p6, p1 + p2 + p3 - p6, p4 + p6}, 
  {p1*p3, p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p4*p5, p5*p6}, {}}, 
 {{{1, 2}, {1, 3}, {1, 7}, {2, 3}, {2, 4}, {2, 5}, {2, 6}, {3, 4}, {4, 5}, 
   {5, 6}, {5, 7}, {6, 7}}, {p1, p2, -p1 - p2, p3, p4, p5, p1 - p3 - p4 - p5, 
   p2 + p3, p2 + p3 + p4, p6, p2 + p3 + p4 + p5 - p6, 
   p1 - p3 - p4 - p5 + p6}, {p1*p4, p1*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p5, 
   p4*p6, p5*p6}, {1}}, {{{1, 2}, {1, 3}, {1, 4}, {1, 7}, {2, 3}, {2, 6}, 
   {3, 4}, {3, 5}, {3, 7}, {4, 5}, {5, 6}, {6, 7}}, 
  {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p5, p6, p2 + p4 - p5 - p6, 
   p3 + p5, p3 + p5 + p6, p1 + p3 - p4 + p5 + p6}, 
  {p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p3*p4, p4*p5, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 4}, {1, 7}, {2, 3}, {2, 4}, {2, 6}, {3, 4}, {3, 5}, {4, 5}, 
   {4, 7}, {5, 6}, {6, 7}}, {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, p5, 
   p3 - p5, p6, p2 + p4 + p5 - p6, p3 - p5 + p6, p1 - p4 - p5 + p6}, 
  {p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p3*p4, p4*p5, p4*p6, p5*p6}, {1}}, 
 {{{1, 2}, {1, 3}, {1, 7}, {2, 3}, {2, 4}, {2, 5}, {2, 6}, {2, 7}, {3, 4}, 
   {4, 5}, {5, 6}, {6, 7}}, {p1, p2, -p1 - p2, p3, p4, p5, p6, 
   p1 - p3 - p4 - p5 - p6, p2 + p3, p2 + p3 + p4, p2 + p3 + p4 + p5, 
   p2 + p3 + p4 + p5 + p6}, {p1*p4, p1*p5, p1*p6, p3*p4, p3*p5, p3*p6, p4*p5, 
   p4*p6, p5*p6}, {1}}, {{{1, 2}, {1, 7}, {1, 8}, {2, 4}, {2, 6}, {3, 4}, 
   {3, 6}, {3, 7}, {3, 8}, {4, 5}, {5, 6}, {5, 7}, {5, 8}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, p6, -p4 - p5 - p6, p3 + p4, 
   -p1 + p3 - p5, -p2 - p6, p1 + p2 + p4 + p5 + p6}, 
  {p1*p6, p2*p3, p2*p4, p2*p5, p3*p5, p3*p6, p4*p6, p5*p6}, 
  {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 5}, {1, 7}, {1, 8}, {2, 4}, {2, 8}, {3, 4}, {3, 6}, {3, 8}, 
   {4, 6}, {5, 6}, {5, 7}, {6, 7}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, 
   p5, -p2 - p3 - p4 - p5, p2 + p3 + p4, p4 + p5, p6, p2 - p6, 
   -p2 - p3 + p6}, {p1*p3, p1*p5, p1*p6, p3*p4, p3*p5, p3*p6, p4*p6, p5*p6}, 
  {N8, N7, N5, N4, N3, N2, N1}}, {{{1, 2}, {1, 6}, {1, 7}, {1, 8}, {2, 4}, 
   {2, 8}, {3, 4}, {3, 5}, {3, 6}, {3, 8}, {4, 7}, {5, 6}, {5, 7}}, 
  {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p5, p6, -p2 - p3 - p4 - p5 - p6, 
   p2 + p3 + p4, p4 + p5, p3 + p4 + p5 + p6, -p3 - p4 - p5}, 
  {p1*p3, p1*p5, p1*p6, p2*p4, p2*p6, p3*p5, p4*p6, p5*p6}, 
  {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 3}, {1, 7}, {1, 8}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, {3, 8}, 
   {4, 7}, {5, 6}, {5, 7}, {6, 8}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, 
   p5, p6, p2 - p5 - p6, p4 + p5, p1 + p3 + p5, -p3 - p4 - p5, 
   p1 + p3 + p5 + p6}, {p1*p5, p2*p3, p2*p4, p2*p6, p3*p5, p3*p6, p4*p6, 
   p5*p6}, {N8, N7, N6, N5, N3, N2, N1}}, 
 {{{1, 2}, {1, 7}, {1, 8}, {2, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, {3, 8}, 
   {4, 7}, {5, 6}, {5, 7}, {6, 8}}, {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, 
   p5, p6, p3 - p5 - p6, p4 + p5, p1 + p2 - p3 + p5, -p2 - p4 - p5, 
   p1 + p2 - p3 + p5 + p6}, {p1*p5, p2*p3, p2*p5, p2*p6, p3*p4, p3*p6, p4*p6, 
   p5*p6}, {N8, N7, N6, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 4}, {1, 7}, {1, 8}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, {3, 8}, 
   {4, 7}, {5, 6}, {5, 7}, {6, 8}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, 
   p5, p6, -p5 - p6, p2 + p4 + p5, p1 + p2 + p3 + p5, -p2 - p3 - p4 - p5, 
   p1 + p2 + p3 + p5 + p6}, {p1*p3, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p5, 
   p4*p6}, {N8, N7, N6, N5, N3, N2}}, 
 {{{1, 2}, {1, 7}, {1, 8}, {2, 4}, {2, 5}, {2, 7}, {3, 4}, {3, 6}, {3, 8}, 
   {4, 7}, {5, 6}, {5, 7}, {6, 8}}, {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, 
   p5, p6, -p5 - p6, p3 + p5, p1 + p2 + p5, -p1 - p2 + p4 - p5, 
   p1 + p2 + p5 + p6}, {p2*p3, p2*p4, p2*p5, p2*p6, p3*p4, p3*p6, p4*p5, 
   p4*p6}, {N8, N7, N6, N4, N3}}, {{{1, 2}, {1, 7}, {1, 8}, {2, 4}, {2, 5}, 
   {3, 4}, {3, 6}, {3, 7}, {3, 8}, {4, 5}, {5, 6}, {5, 7}, {6, 8}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, p6, -p4 - p5 - p6, p3 + p4, 
   p1 + p2 + p4 + p6, -p2 - p6, p1 + p2 + p4 + p5 + p6}, 
  {p1*p6, p2*p3, p2*p4, p2*p5, p3*p5, p3*p6, p4*p6, p5*p6}, 
  {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 7}, {1, 8}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, {3, 8}, {4, 5}, 
   {5, 6}, {5, 7}, {6, 8}, {7, 8}}, {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, 
   -p4 - p5, p3 + p4, p6, p1 + p4 - p6, p5 + p6, p1 + p2 + p4 - p6}, 
  {p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p3*p5, p3*p6, p4*p6}, 
  {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 7}, {1, 8}, {2, 4}, {2, 5}, {2, 7}, {3, 4}, {3, 6}, {3, 8}, 
   {4, 6}, {5, 6}, {5, 7}, {6, 8}}, {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, 
   p5, p6, -p5 - p6, p3 + p5, p1 + p2 - p3, -p1 - p2 + p3 + p4, 
   p1 + p2 + p5 + p6}, {p1*p6, p2*p4, p2*p5, p2*p6, p3*p4, p3*p6, p4*p5, 
   p4*p6}, {N8, N7, N6, N5, N4, N3, N1}}, 
 {{{1, 2}, {1, 5}, {1, 6}, {1, 7}, {2, 4}, {2, 8}, {3, 4}, {3, 6}, {3, 7}, 
   {3, 8}, {4, 8}, {5, 6}, {5, 7}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, 
   p5, p6, p1 - p6, -p1 - p5, p4 + p5, -p3 - p6, p2 + p3 + p6}, 
  {p1*p3, p2*p4, p2*p5, p2*p6, p3*p4, p3*p5, p4*p6, p5*p6}, 
  {N8, N7, N6, N5, N3, N2, N1}}, {{{1, 2}, {1, 5}, {1, 7}, {2, 4}, {2, 6}, 
   {2, 8}, {3, 4}, {3, 6}, {3, 7}, {3, 8}, {4, 8}, {5, 6}, {5, 7}}, 
  {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, p5, p6, p1 - p4 - p6, 
   -p1 + p4 - p5, p3 + p5, -p4 - p6, p2 + p4 + p6}, 
  {p1*p6, p2*p3, p2*p5, p2*p6, p3*p4, p3*p6, p4*p5, p5*p6}, 
  {N4, N3, N2, N1}}, {{{1, 2}, {1, 3}, {1, 7}, {2, 4}, {2, 5}, {3, 4}, 
   {3, 6}, {3, 8}, {4, 7}, {5, 6}, {5, 7}, {5, 8}, {6, 8}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, p2 - p4 - p5, p3 + p4, p6, 
   p1 + p2 - p3 - p4, -p2 + p4 - p6, p5 + p6}, {p1*p5, p1*p6, p2*p3, p2*p6, 
   p3*p5, p3*p6, p4*p5, p4*p6}, {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 3}, {1, 7}, {2, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 8}, {4, 6}, 
   {5, 6}, {5, 7}, {6, 8}, {7, 8}}, {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, 
   p5, p2 + p3 - p5, p4 + p5, p6, p1 - p3 - p4 - p6, p4 + p5 + p6, 
   -p2 - p3 - p4 - p6}, {p1*p4, p1*p5, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, 
   p5*p6}, {N8, N7, N4}}, {{{1, 2}, {1, 3}, {1, 7}, {2, 4}, {2, 5}, {3, 4}, 
   {3, 5}, {3, 8}, {4, 6}, {5, 6}, {5, 7}, {6, 8}, {7, 8}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, p2 - p4 - p5, p3 + p4, p6, 
   p1 - p3 + p5 - p6, p3 + p4 + p6, -p2 - p3 + p5 - p6}, 
  {p1*p4, p1*p6, p2*p5, p2*p6, p3*p5, p4*p5, p4*p6, p5*p6}, 
  {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 3}, {1, 7}, {2, 3}, {2, 4}, {2, 6}, {3, 4}, {3, 8}, {4, 5}, 
   {5, 6}, {5, 7}, {6, 8}, {7, 8}}, {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, 
   p5, p2 + p3 - p5, p4 + p5, p6, p4 + p5 - p6, p1 - p3 - p4 + p6, 
   -p1 - p2 + p4 + p5 - p6}, {p1*p5, p2*p4, p2*p5, p2*p6, p3*p4, p3*p5, 
   p3*p6, p5*p6}, {N8, N7, N4}}, {{{1, 2}, {1, 3}, {1, 5}, {1, 7}, {2, 4}, 
   {2, 6}, {3, 4}, {3, 8}, {4, 5}, {5, 6}, {5, 7}, {6, 8}, {7, 8}}, 
  {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p5, p2 - p5, p4 + p5, p6, 
   p3 + p4 + p5 - p6, p1 - p4 + p6, -p1 - p2 + p4 + p5 - p6}, 
  {p1*p5, p2*p3, p2*p4, p2*p6, p3*p5, p3*p6, p4*p6, p5*p6}, 
  {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 3}, {1, 8}, {2, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 8}, {4, 6}, 
   {5, 6}, {5, 7}, {6, 7}, {7, 8}}, {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, 
   p5, p2 + p3 - p5, p4 + p5, p6, p1 - p3 - p4 - p6, p4 + p5 + p6, 
   p1 - p3 + p5}, {p1*p5, p2*p4, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6}, 
  {N8, N7, N4}}, {{{1, 2}, {1, 3}, {1, 5}, {1, 8}, {2, 4}, {2, 5}, {3, 4}, 
   {3, 8}, {4, 6}, {5, 6}, {5, 7}, {6, 7}, {7, 8}}, 
  {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p5, p2 - p5, p4 + p5, p6, 
   p1 + p3 - p4 - p6, p4 + p5 + p6, p1 + p3 + p5}, 
  {p1*p6, p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6}, 
  {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 3}, {1, 8}, {2, 4}, {2, 5}, {3, 4}, {3, 5}, {3, 8}, {4, 6}, 
   {5, 6}, {5, 7}, {6, 7}, {7, 8}}, {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, 
   p2 - p4 - p5, p3 + p4, p6, p1 - p3 + p5 - p6, p3 + p4 + p6, p1 + p4 + p5}, 
  {p1*p6, p2*p3, p2*p5, p2*p6, p3*p5, p4*p5, p4*p6, p5*p6}, 
  {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 3}, {1, 7}, {1, 8}, {2, 4}, {2, 5}, {3, 4}, {3, 8}, {4, 6}, 
   {5, 6}, {5, 7}, {6, 7}, {7, 8}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, 
   p5, p2 - p5, p4 + p5, p6, p1 - p4 - p6, p4 + p5 + p6, p1 + p3 + p5}, 
  {p1*p5, p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6}, 
  {N8, N7, N6, N5, N4, N3, N1}}, {{{1, 2}, {1, 3}, {1, 8}, {2, 4}, {2, 5}, 
   {2, 7}, {3, 4}, {3, 8}, {4, 6}, {5, 6}, {5, 7}, {6, 7}, {7, 8}}, 
  {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, p5, p2 - p5, p3 + p5, p6, p4 - p6, 
   p3 + p5 + p6, p1 + p5}, {p1*p4, p1*p6, p2*p3, p2*p4, p2*p6, p3*p4, p4*p5, 
   p5*p6}, {N8, N7, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 3}, {1, 8}, {2, 4}, {2, 5}, {3, 4}, {3, 5}, {4, 6}, {4, 8}, 
   {5, 6}, {5, 7}, {6, 7}, {7, 8}}, {p1, p2, -p1 - p2, p3, p1 - p3, p4, 
   p2 - p4, p5, p3 + p4 - p5, p6, p1 + p2 - p3 - p4 - p6, p5 + p6, 
   p1 + p2 - p3 - p4 + p5}, {p1*p6, p2*p3, p2*p5, p2*p6, p3*p5, p3*p6, p4*p5, 
   p4*p6}, {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 3}, {1, 5}, {1, 8}, {2, 3}, {2, 4}, {3, 4}, {4, 6}, {5, 6}, 
   {5, 7}, {5, 8}, {6, 7}, {7, 8}}, {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, 
   p2 + p4, p1 + p2, p5, p6, p3 - p5 - p6, p1 + p2 + p5, p1 + p2 + p5 + p6}, 
  {p2*p3, p2*p5, p2*p6, p3*p4, p3*p6, p4*p5, p4*p6, p5*p6}, 
  {N7, N6, N4, N3, N2, N1}}, {{{1, 2}, {1, 3}, {1, 8}, {2, 3}, {2, 4}, 
   {2, 5}, {3, 4}, {4, 6}, {5, 6}, {5, 7}, {5, 8}, {6, 7}, {7, 8}}, 
  {p1, p2, -p1 - p2, p3, p4, p1 - p3 - p4, p2 + p3, p2 + p3 + p4, p5, p6, 
   p1 - p3 - p4 - p5 - p6, p2 + p3 + p4 + p5, p2 + p3 + p4 + p5 + p6}, 
  {p1*p4, p1*p6, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6}, 
  {N7, N6, N5, N4, N2}}, {{{1, 2}, {1, 3}, {1, 6}, {1, 8}, {2, 3}, {2, 4}, 
   {3, 4}, {4, 6}, {5, 6}, {5, 7}, {5, 8}, {6, 7}, {7, 8}}, 
  {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p2 + p4, p1 + p2, p5, p6, 
   -p5 - p6, p1 + p2 + p3 + p5, p1 + p2 + p3 + p5 + p6}, 
  {p2*p3, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6}, 
  {N8, N7, N3, N2}}, {{{1, 2}, {1, 5}, {1, 6}, {1, 7}, {1, 8}, {2, 4}, 
   {2, 8}, {3, 4}, {3, 6}, {3, 8}, {4, 7}, {5, 6}, {5, 7}}, 
  {p1, p2, p3, p4, -p1 - p2 - p3 - p4, p5, p1 - p5, p6, 
   -p2 - p3 - p4 - p5 - p6, p2 + p3 + p4 + p5, p5 + p6, p2 + p4 + p5 + p6, 
   -p4 - p5 - p6}, {p1*p3, p1*p4, p1*p6, p2*p5, p3*p4, p3*p5, p3*p6, p4*p6}, 
  {N8, N7, N6, N4, N3, N2, N1}}, {{{1, 2}, {1, 7}, {1, 8}, {2, 3}, {2, 4}, 
   {3, 4}, {3, 6}, {3, 7}, {3, 8}, {4, 5}, {5, 6}, {5, 7}, {6, 8}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, p6, p3 - p4 - p5 - p6, 
   p1 - p3 + p4, p1 + p2 - p3 + p4 + p6, -p2 - p6, 
   p1 + p2 - p3 + p4 + p5 + p6}, {p2*p3, p2*p4, p2*p5, p3*p5, p3*p6, p4*p5, 
   p4*p6, p5*p6}, {N8, N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 4}, {1, 7}, {2, 4}, {2, 8}, {3, 4}, {3, 6}, {3, 8}, {4, 5}, 
   {4, 8}, {5, 6}, {5, 7}, {6, 7}}, {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, 
   -p4 - p5, p1 + p2 - p5, -p1 + p3 + p4 + p5, p6, p1 + p2 - p5 - p6, 
   p5 + p6}, {p2*p3, p2*p4, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p6}, 
  {N8, N7, N6, N4, N3}}, {{{1, 2}, {1, 5}, {1, 7}, {2, 4}, {2, 6}, {2, 7}, 
   {2, 8}, {3, 4}, {3, 6}, {3, 8}, {4, 8}, {5, 6}, {5, 7}}, 
  {p1, p2, -p1 - p2, p3, p4, p5, p1 - p3 - p4 - p5, p6, p1 - p4 - p5, 
   -p1 + p4 + p5 - p6, p3 + p6, -p1 + p5, p1 + p2 - p5}, 
  {p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p4*p5, p4*p6, p5*p6}, 
  {N8, N5, N3, N1}}, {{{1, 2}, {1, 6}, {1, 7}, {2, 4}, {2, 8}, {3, 4}, 
   {3, 5}, {3, 6}, {3, 7}, {3, 8}, {4, 8}, {5, 6}, {5, 7}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, p6, p1 - p5 - p6, -p1 - p4, 
   p3 + p4, -p2 - p6, p2 + p5 + p6}, {p1*p6, p2*p3, p2*p4, p3*p5, p3*p6, 
   p4*p5, p4*p6, p5*p6}, {N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 3}, {1, 8}, {2, 4}, {2, 5}, {3, 4}, {3, 5}, {4, 6}, {5, 6}, 
   {5, 7}, {5, 8}, {6, 7}, {7, 8}}, {p1, p2, -p1 - p2, p3, p1 - p3, p4, 
   p2 - p4, p3 + p4, p5, p6, p1 + p2 - p3 - p4 - p5 - p6, p3 + p4 + p5, 
   p3 + p4 + p5 + p6}, {p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p4*p5, p4*p6, 
   p5*p6}, {N7, N6, N5, N4, N3, N2, N1}}, 
 {{{1, 2}, {1, 7}, {1, 8}, {1, 9}, {2, 3}, {2, 4}, {3, 4}, {3, 9}, {4, 5}, 
   {5, 6}, {5, 9}, {6, 7}, {6, 8}, {7, 8}}, {p1, p2, p3, -p1 - p2 - p3, p4, 
   p1 - p4, p5, p4 - p5, p1 - p4 + p5, -p2 - p3, p1 + p2 + p3 - p4 + p5, p6, 
   -p2 - p3 - p6, p2 + p6}, {p1*p3, p1*p6, p2*p5, p3*p4, p3*p5, p4*p6, 
   p5*p6}, {}}, {{{1, 2}, {1, 8}, {1, 9}, {2, 3}, {2, 4}, {3, 4}, {3, 9}, 
   {4, 5}, {5, 6}, {5, 9}, {6, 7}, {6, 8}, {7, 8}, {7, 9}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p3 - p4, p1 - p3 + p4, p5, 
   p1 - p3 + p4 - p5, p6, p5 - p6, -p2 - p5 + p6, p2 + p5}, 
  {p1*p6, p2*p3, p2*p4, p3*p5, p3*p6, p4*p5, p4*p6}, 
  {N1*N6, N1*N4, N1*N3, N1*N2}}, {{{1, 2}, {1, 8}, {1, 9}, {2, 3}, {2, 4}, 
   {3, 4}, {3, 9}, {4, 5}, {4, 6}, {5, 6}, {5, 7}, {6, 7}, {7, 8}, {8, 9}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p3 - p4, p5, p1 - p3 + p4 - p5, p6, 
   p5 - p6, p1 - p3 + p4 - p5 + p6, p1 - p3 + p4, p1 + p2 - p3 + p4}, 
  {p2*p4, p2*p5, p2*p6, p3*p5, p3*p6, p4*p5, p4*p6}, {}}, 
 {{{1, 2}, {1, 8}, {1, 9}, {2, 3}, {2, 5}, {2, 8}, {3, 4}, {3, 6}, {4, 5}, 
   {4, 9}, {5, 6}, {6, 7}, {7, 8}, {7, 9}}, {p1, p2, -p1 - p2, p3, p4, 
   p1 - p3 - p4, p5, p3 - p5, p6, p5 - p6, p4 + p6, p3 + p4 - p5 + p6, 
   -p1 - p2 + p3 + p4, p1 + p2 - p5 + p6}, {p1*p4, p1*p6, p2*p4, p2*p5, 
   p2*p6, p3*p6, p4*p5}, {N5*N7, N5*N6, N4*N7, N4*N6, N3*N7, N3*N6, N2*N7, 
   N2*N6, N1*N7, N1*N6}}, {{{1, 2}, {1, 8}, {1, 9}, {2, 3}, {2, 5}, {3, 4}, 
   {3, 6}, {4, 5}, {4, 8}, {4, 9}, {5, 6}, {6, 7}, {7, 8}, {7, 9}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p3 - p4, p5, p6, p4 - p5 - p6, 
   p1 - p3 + p5, p1 - p4 + p5, -p2 - p6, p1 + p2 - p4 + p5 + p6}, 
  {p2*p3, p2*p4, p2*p5, p3*p5, p3*p6, p4*p6, p5*p6}, 
  {N7^2, N6^2, N5^2, N3^2, N2^2, N1^2, N6*N7, N5*N7, N5*N6, N4*N7, N4*N6, 
   N4*N5, N3*N7, N3*N6, N3*N5, N3*N4, N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, 
   N1*N7, N1*N6, N1*N5, N1*N4, N1*N3, N1*N2}}, 
 {{{1, 2}, {1, 8}, {1, 9}, {2, 3}, {2, 5}, {3, 4}, {3, 6}, {4, 5}, {4, 9}, 
   {5, 6}, {6, 7}, {7, 8}, {7, 9}, {8, 9}}, {p1, p2, -p1 - p2, p3, p1 - p3, 
   p4, p3 - p4, p5, p4 - p5, p1 - p3 + p5, p1 - p4 + p5, p6, 
   p1 - p4 + p5 - p6, p2 + p6}, {p2*p3, p2*p4, p2*p5, p3*p5, p3*p6, p4*p6, 
   p5*p6}, {N4*N7, N4*N6, N4*N5, N3*N4, N2*N4, N1*N4}}, 
 {{{1, 2}, {1, 8}, {1, 9}, {2, 3}, {2, 7}, {2, 8}, {3, 4}, {3, 6}, {4, 5}, 
   {4, 9}, {5, 6}, {5, 9}, {6, 7}, {7, 8}}, {p1, p2, -p1 - p2, p3, p4, 
   p1 - p3 - p4, p5, p3 - p5, p6, p5 - p6, -p1 - p2 + p5, p1 + p2 - p5 + p6, 
   -p1 - p2 + p3, -p1 - p2 + p3 + p4}, {p2*p4, p2*p5, p2*p6, p3*p4, p3*p6, 
   p4*p5, p4*p6}, {N5*N6, N4*N5, N2*N5}}, 
 {{{1, 2}, {1, 8}, {1, 9}, {2, 3}, {2, 7}, {3, 4}, {3, 6}, {4, 5}, {4, 9}, 
   {5, 6}, {5, 9}, {6, 7}, {7, 8}, {8, 9}}, {p1, p2, -p1 - p2, p3, p1 - p3, 
   p4, p3 - p4, p5, p4 - p5, p6, p5 - p6, p3 - p4 + p6, p1 - p4 + p6, 
   p1 + p2 - p4 + p6}, {p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p3*p5, p4*p6}, 
  {N2^2, N6*N7, N5*N7, N5*N6, N4*N7, N3*N7, N3*N6, N2*N7, N2*N6, N2*N5, 
   N2*N4, N2*N3, N1*N7, N1*N5, N1*N3, N1*N2}}, 
 {{{1, 2}, {1, 4}, {1, 8}, {1, 9}, {2, 3}, {2, 5}, {3, 4}, {3, 6}, {4, 5}, 
   {5, 6}, {6, 7}, {7, 8}, {7, 9}, {8, 9}}, {p1, p2, p3, -p1 - p2 - p3, p4, 
   p1 - p4, p5, p4 - p5, p2 + p5, p1 + p2 - p4 + p5, p1 + p2, p6, 
   p1 + p2 - p6, p3 + p6}, {p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p4*p6, p5*p6}, 
  {N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, N1*N2}}, 
 {{{1, 2}, {1, 4}, {1, 9}, {2, 3}, {2, 5}, {2, 8}, {3, 4}, {3, 6}, {4, 5}, 
   {5, 6}, {6, 7}, {7, 8}, {7, 9}, {8, 9}}, {p1, p2, -p1 - p2, p3, p4, 
   p1 - p3 - p4, p5, p3 - p5, p2 + p5, p2 + p4 + p5, p2 + p3 + p4, p6, 
   p2 + p3 + p4 - p6, p1 - p3 - p4 + p6}, {p1*p4, p1*p5, p3*p4, p3*p6, p4*p5, 
   p4*p6, p5*p6}, {N5*N7, N5*N6, N4*N5, N3*N7, N3*N6, N3*N4, N2*N7, N2*N6, 
   N2*N4, N1*N7, N1*N6, N1*N4}}, {{{1, 2}, {1, 4}, {1, 9}, {2, 3}, {2, 6}, 
   {3, 4}, {3, 7}, {4, 5}, {5, 6}, {5, 8}, {5, 9}, {6, 7}, {7, 8}, {8, 9}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p3 - p4, p2 + p4, p5, p6, 
   p2 + p4 - p5 - p6, p1 - p3 + p5, p1 - p4 + p5, p1 - p4 + p5 + p6}, 
  {p2*p3, p2*p6, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6}, 
  {N5^2, N3^2, N5*N7, N5*N6, N4*N5, N3*N7, N3*N6, N3*N5, N3*N4, N2*N5, N2*N3, 
   N1*N7, N1*N6, N1*N5, N1*N4, N1*N3, N1*N2}}, 
 {{{1, 2}, {1, 4}, {1, 7}, {1, 9}, {2, 3}, {2, 6}, {3, 4}, {3, 8}, {4, 5}, 
   {5, 6}, {5, 9}, {6, 7}, {7, 8}, {8, 9}}, {p1, p2, p3, -p1 - p2 - p3, p4, 
   p1 - p4, p5, p4 - p5, p2 + p5, p6, p2 + p5 - p6, p1 - p4 + p6, 
   p1 + p3 - p4 + p6, p1 + p3 - p5 + p6}, {p2*p3, p2*p4, p3*p4, p3*p5, p3*p6, 
   p4*p6, p5*p6}, {N7^2, N6^2, N5^2, N4^2, N3^2, N1^2, N6*N7, N5*N7, N5*N6, 
   N4*N7, N4*N6, N4*N5, N3*N7, N3*N6, N3*N5, N3*N4, N2*N7, N2*N6, N2*N5, 
   N2*N4, N2*N3, N1*N7, N1*N6, N1*N5, N1*N4, N1*N3, N1*N2}}, 
 {{{1, 2}, {1, 4}, {1, 9}, {2, 3}, {2, 6}, {2, 7}, {3, 4}, {3, 8}, {4, 5}, 
   {5, 6}, {5, 9}, {6, 7}, {7, 8}, {8, 9}}, {p1, p2, -p1 - p2, p3, p4, 
   p1 - p3 - p4, p5, p3 - p5, p2 + p5, p6, p2 + p5 - p6, p4 + p6, 
   p1 - p3 + p6, p1 - p5 + p6}, {p1*p6, p2*p3, p2*p4, p3*p4, p3*p6, p4*p5, 
   p5*p6}, {N7^2, N5^2, N1^2, N6*N7, N5*N7, N5*N6, N4*N7, N4*N5, N3*N7, 
   N3*N5, N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, N1*N7, N1*N6, N1*N5, N1*N4, 
   N1*N3, N1*N2}}, {{{1, 2}, {1, 4}, {1, 8}, {1, 9}, {2, 3}, {2, 7}, {3, 4}, 
   {3, 6}, {4, 5}, {5, 6}, {5, 9}, {6, 7}, {7, 8}, {8, 9}}, 
  {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p5, p4 - p5, p2 + p5, p6, 
   p2 + p5 - p6, p4 - p5 + p6, p1 - p5 + p6, p1 + p3 - p5 + p6}, 
  {p1*p6, p2*p3, p2*p4, p3*p4, p3*p5, p3*p6, p5*p6}, 
  {N1^2, N6*N7, N5*N7, N4*N7, N3*N7, N3*N6, N3*N5, N3*N4, N2*N7, N2*N3, 
   N1*N7, N1*N6, N1*N5, N1*N4, N1*N3, N1*N2}}, 
 {{{1, 2}, {1, 4}, {1, 9}, {2, 3}, {2, 7}, {3, 4}, {3, 6}, {3, 8}, {4, 5}, 
   {5, 6}, {5, 9}, {6, 7}, {7, 8}, {8, 9}}, {p1, p2, -p1 - p2, p3, p1 - p3, 
   p4, p5, p3 - p4 - p5, p2 + p4, p6, p2 + p4 - p6, p5 + p6, 
   p1 - p3 + p5 + p6, p1 - p4 + p6}, {p1*p6, p2*p3, p2*p5, p3*p5, p3*p6, 
   p4*p5, p4*p6}, {N5^2, N3^2, N1^2, N5*N7, N5*N6, N4*N7, N4*N6, N4*N5, 
   N3*N7, N3*N6, N3*N5, N3*N4, N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, N1*N7, 
   N1*N6, N1*N5, N1*N4, N1*N3, N1*N2}}, 
 {{{1, 2}, {1, 4}, {1, 5}, {1, 9}, {2, 3}, {2, 6}, {3, 4}, {3, 8}, {4, 5}, 
   {5, 6}, {6, 7}, {7, 8}, {7, 9}, {8, 9}}, {p1, p2, p3, -p1 - p2 - p3, p4, 
   p1 - p4, p5, p4 - p5, p2 + p5, p2 + p3 + p5, p1 + p2 + p3 - p4 + p5, p6, 
   p1 + p2 + p3 - p4 + p5 - p6, p4 - p5 + p6}, {p1*p3, p2*p4, p2*p6, p3*p4, 
   p3*p5, p3*p6, p5*p6}, {N5*N7, N4*N7, N2*N7, N1*N7}}, 
 {{{1, 2}, {1, 5}, {1, 9}, {2, 3}, {2, 4}, {2, 6}, {3, 4}, {3, 8}, {4, 5}, 
   {5, 6}, {6, 7}, {7, 8}, {7, 9}, {8, 9}}, {p1, p2, -p1 - p2, p3, p4, 
   p1 - p3 - p4, p5, p3 - p5, p4 + p5, p2 + p4 + p5, p1 + p2 - p3 + p5, p6, 
   p1 + p2 - p3 + p5 - p6, p3 - p5 + p6}, {p1*p5, p2*p3, p2*p5, p2*p6, p3*p4, 
   p4*p6, p5*p6}, {N3*N4, N2*N4, N1*N4}}, 
 {{{1, 2}, {1, 5}, {1, 9}, {2, 3}, {2, 6}, {3, 4}, {3, 8}, {4, 5}, {4, 8}, 
   {5, 6}, {6, 7}, {7, 8}, {7, 9}, {8, 9}}, {p1, p2, -p1 - p2, p3, p1 - p3, 
   p4, p3 - p4, p5, p4 - p5, p2 + p5, p1 + p2 - p3 + p5, p6, 
   p1 + p2 - p3 + p5 - p6, p3 - p5 + p6}, {p1*p4, p2*p3, p2*p4, p2*p6, p3*p6, 
   p4*p6, p5*p6}, {N2^2, N3*N7, N3*N5, N3*N4, N2*N7, N2*N6, N2*N5, N2*N4, 
   N2*N3, N1*N7, N1*N5, N1*N4, N1*N2}}, 
 {{{1, 2}, {1, 8}, {1, 9}, {2, 3}, {2, 5}, {2, 9}, {3, 4}, {3, 6}, {4, 8}, 
   {4, 9}, {5, 6}, {5, 7}, {6, 7}, {7, 8}}, {p1, p2, -p1 - p2, p3, p4, 
   p1 - p3 - p4, p5, p3 - p5, -p2 - p3 - p4 + p5, p2 + p3 + p4, p6, p4 - p6, 
   p3 - p5 + p6, p3 + p4 - p5}, {p1*p4, p1*p5, p1*p6, p2*p4, p2*p6, p4*p5, 
   p5*p6}, {N6^2, N4^2, N6*N7, N5*N6, N4*N7, N4*N6, N4*N5, N3*N6, N3*N4, 
   N2*N7, N2*N6, N2*N5, N2*N4, N1*N7, N1*N6, N1*N5, N1*N4}}, 
 {{{1, 2}, {1, 8}, {1, 9}, {2, 3}, {2, 5}, {3, 4}, {3, 6}, {4, 8}, {4, 9}, 
   {5, 6}, {5, 7}, {6, 7}, {7, 8}, {8, 9}}, {p1, p2, -p1 - p2, p3, p1 - p3, 
   p4, p3 - p4, p5, p4 - p5, p6, p1 - p3 - p6, p3 - p4 + p6, p1 - p4, 
   p1 + p2 - p4 + p5}, {p2*p3, p2*p4, p2*p5, p2*p6, p3*p5, p4*p6, p5*p6}, 
  {N5*N6, N2*N6, N1*N6}}, {{{1, 2}, {1, 8}, {1, 9}, {2, 3}, {2, 8}, {3, 4}, 
   {3, 5}, {3, 9}, {4, 6}, {4, 9}, {5, 6}, {5, 7}, {6, 7}, {7, 8}}, 
  {p1, p2, -p1 - p2, p3, p1 - p3, p4, p5, p3 - p4 - p5, -p1 - p2 + p3 - p5, 
   p1 + p2 - p3 + p4 + p5, p6, p5 - p6, -p1 - p2 + p3 - p5 + p6, 
   -p1 - p2 + p3}, {p2*p4, p2*p5, p2*p6, p3*p5, p3*p6, p4*p5, p4*p6}, 
  {N4^2, N5*N6, N4*N7, N4*N6, N4*N5, N3*N6, N3*N4, N2*N7, N2*N6, N2*N5, 
   N2*N4, N1*N5, N1*N4}}, {{{1, 2}, {1, 4}, {1, 8}, {1, 9}, {2, 3}, {2, 8}, 
   {3, 4}, {3, 5}, {4, 9}, {5, 6}, {5, 7}, {6, 7}, {6, 9}, {7, 8}}, 
  {p1, p2, p3, -p1 - p2 - p3, p4, p1 - p4, p5, p4 - p5, p2 + p5, p6, 
   p4 - p5 - p6, -p1 - p3 + p5 + p6, p1 + p3 - p5, -p1 - p3 + p4}, 
  {p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6}, 
  {N5*N7, N4*N7, N3*N5, N3*N4, N2*N7, N2*N6, N1*N7}}}


==> anc/FiniteVac.mpl <==
# This is a list of the 85 vacuum integral families with 6 loops that we used
# the first 14 are the cubic graphs with 15 edges (propagators) and 6 ISPs
# the remaining have fewer propagators, hence more ISPs and at least one vertex of degree > 3

# For each family V[k] = [E,P,I,F], the data listed here gives:
#
#     E... the edge list of the graph
#     P... a choice of momentum flow (for each edge, a linear combination of 6 loop momenta p1,...,p6)
#     I... our choice of ISPs (pi*pj denotes the dot product of pi with pj)
#     F... the list of all monomials in the ISPs I=[N1,N2,...], such that the corresponding integral is logarithmically divergent (in 4 dimensions of space-time) and free of subdivergences
#
# Since we do not consider linear combinations of several numerator monomials, there may in fact exist even more convergent integrals in a family than the ones listed here.

V[1] := [
    [[1, 2], [1, 9], [1, 10], [2, 4], [2, 8], [3, 4], [3, 8], [3, 10], [4, 7], [5, 6], [5, 9], [5, 10], [6, 7], [6, 9], [7, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, -p1-p2-p4-p5-p6, p1+p2+p4+p5, -p1-p4-p5, p1+p4+p5+p6, -p1+p3-p5],
    [p2*p3, p2*p5, p3*p5, p3*p6, p4*p6, p5*p6],
    [N2^3, N1^3, N2^2*N6, N2^2*N5, N2^2*N4, N1^2*N6, N1^2*N5, N1^2*N4, N1^2*N2, N1*N2^2, N1*N2*N6, N1*N2*N5, N1*N2*N4]
];
V[2] := [
    [[1, 2], [1, 9], [1, 10], [2, 4], [2, 7], [3, 4], [3, 8], [3, 10], [4, 5], [5, 6], [5, 9], [6, 7], [6, 10], [7, 8], [8, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p3+p4-p6, -p1-p2-p4-p5+p6, p1+p2+p4+p5, -p2-p3-p4-p5+p6, -p2-p3-p4+p6],
    [p1*p5, p2*p4, p2*p6, p3*p5, p4*p6, p5*p6],
    [N6^3, N2^3, N1^3, N5^2*N6, N5*N6^2, N4^2*N6, N4^2*N5, N4*N6^2, N4*N5^2, N3^2*N6, N3^2*N5, N3^2*N4, N3*N6^2, N3*N5^2, N3*N4^2, N2^2*N6, N2^2*N5, N2^2*N4, N2^2*N3, N2*N6^2, N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N6, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N6^2, N1*N5^2, N1*N4^2, N1*N3^2, N1*N2^2, N4*N5*N6, N3*N5*N6, N3*N4*N6, N3*N4*N5, N2*N5*N6, N2*N4*N6, N2*N4*N5, N2*N3*N6, N2*N3*N5, N2*N3*N4, N1*N5*N6, N1*N4*N6, N1*N4*N5, N1*N3*N6, N1*N3*N5, N1*N3*N4, N1*N2*N6, N1*N2*N5, N1*N2*N4, N1*N2*N3]
];
V[3] := [
    [[1, 2], [1, 9], [1, 10], [2, 4], [2, 7], [3, 4], [3, 8], [3, 10], [4, 5], [5, 6], [5, 9], [6, 7], [6, 9], [7, 8], [8, 10]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p3+p4-p6, p2+p3+p4, -p2-p3-p4+p6, p1+p2+p4, p1+p2+p4+p5],
    [p1*p6, p2*p4, p2*p5, p3*p5, p4*p6, p5*p6],
    [N2^3, N2^2*N6, N2^2*N5, N2^2*N4, N2^2*N3, N1*N2^2, N2*N4*N5, N2*N3*N5, N1*N2*N4, N1*N2*N3]
];
V[4] := [
    [[1, 2], [1, 9], [1, 10], [2, 4], [2, 5], [3, 4], [3, 8], [3, 10], [4, 7], [5, 6], [5, 9], [6, 7], [6, 9], [7, 8], [8, 10]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p1-p3-p6, p1+p2-p3, -p1-p2+p3+p6, p1+p2+p4, p1+p2+p4+p5],
    [p2*p4, p2*p5, p3*p5, p3*p6, p4*p6, p5*p6],
    [N1^3, N1^2*N6, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N3*N5, N1*N3*N4, N1*N2*N5, N1*N2*N4]
];
V[5] := [
    [[1, 2], [1, 9], [1, 10], [2, 4], [2, 5], [3, 4], [3, 8], [3, 10], [4, 6], [5, 6], [5, 9], [6, 7], [7, 8], [7, 9], [8, 10]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p1-p3-p6, p3+p4+p6, p1+p2+p4, -p1-p2+p3+p6, p1+p2+p4+p5],
    [p2*p4, p2*p5, p2*p6, p3*p5, p4*p6, p5*p6],
    [N5^3, N1^3, N5^2*N6, N4*N5^2, N3^2*N6, N3^2*N5, N3^2*N4, N3*N5^2, N2*N5^2, N2*N3^2, N1^2*N6, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N5^2, N1*N3^2, N3*N5*N6, N3*N4*N5, N2*N3*N5, N1*N5*N6, N1*N4*N5, N1*N3*N6, N1*N3*N5, N1*N3*N4, N1*N2*N5, N1*N2*N3]
];
V[6] := [
    [[1, 2], [1, 7], [1, 9], [2, 4], [2, 9], [3, 4], [3, 8], [3, 10], [4, 10], [5, 6], [5, 9], [5, 10], [6, 7], [6, 8], [7, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, -p2-p5, p2+p3, -p3+p5, p6, -p2-p5-p6, p2+p6],
    [p1*p4, p1*p5, p1*p6, p2*p4, p3*p6, p4*p6],
    [N2*N4*N5]
];
V[7] := [
    [[1, 2], [1, 8], [1, 9], [2, 4], [2, 6], [3, 4], [3, 8], [3, 10], [4, 10], [5, 6], [5, 9], [5, 10], [6, 7], [7, 8], [7, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p3-p5-p6, -p3+p5, p1-p3+p6, -p2-p5, p1+p2-p3+p5+p6],
    [p1*p4, p2*p3, p2*p4, p2*p6, p4*p6, p5*p6],
    [N6^3, N5*N6^2, N4^2*N6, N4^2*N5, N4*N6^2, N3*N6^2, N3*N4^2, N2^2*N6, N2^2*N5, N2^2*N4, N2*N6^2, N2*N4^2, N1*N6^2, N1*N4^2, N4*N5*N6, N3*N4*N6, N2*N5*N6, N2*N4*N6, N2*N4*N5, N2*N3*N6, N2*N3*N4, N1*N4*N6, N1*N2*N6, N1*N2*N4]
];
V[8] := [
    [[1, 2], [1, 7], [1, 9], [2, 4], [2, 8], [3, 4], [3, 8], [3, 10], [4, 10], [5, 6], [5, 9], [5, 10], [6, 7], [6, 9], [7, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p3-p5-p6, -p3+p5, -p1-p2+p3-p5, p1+p2-p3+p5+p6, -p1+p3-p5],
    [p1*p4, p2*p4, p2*p5, p2*p6, p4*p6, p5*p6],
    [N3^2*N6, N3^2*N5, N2*N3*N6, N1*N3*N6, N1*N3*N4]
];
V[9] := [
    [[1, 2], [1, 8], [1, 9], [2, 4], [2, 7], [3, 4], [3, 5], [3, 10], [4, 6], [5, 6], [5, 9], [6, 7], [7, 8], [8, 10], [9, 10]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p5-p6, p3+p4+p6, p1+p4+p6, p1+p2+p4+p6, -p1-p2+p5-p6],
    [p1*p6, p2*p3, p2*p5, p2*p6, p3*p5, p4*p6],
    [N4^3, N1^3, N4^2*N5, N4*N5^2, N3^2*N5, N3^2*N4, N3*N5^2, N3*N4^2, N2^2*N6, N2^2*N5, N2^2*N4, N2^2*N3, N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N5^2, N1*N4^2, N1*N3^2, N1*N2^2, N3*N4*N5, N2*N5*N6, N2*N4*N6, N2*N4*N5, N2*N3*N6, N2*N3*N5, N2*N3*N4, N1*N4*N5, N1*N3*N5, N1*N3*N4, N1*N2*N6, N1*N2*N5, N1*N2*N4, N1*N2*N3]
];
V[10] := [
    [[1, 2], [1, 9], [1, 10], [2, 4], [2, 7], [3, 4], [3, 6], [3, 10], [4, 5], [5, 6], [5, 9], [6, 7], [7, 8], [8, 9], [8, 10]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p3+p4-p6, p5+p6, p1-p3+p5+p6, -p2-p3-p4+p6, p1+p2+p4+p5],
    [p1*p6, p2*p4, p2*p5, p2*p6, p3*p5, p4*p6],
    [N4^3, N3^3, N2^3, N1^3, N4^2*N5, N4*N5^2, N3^2*N5, N3^2*N4, N3*N5^2, N3*N4^2, N2^2*N5, N2^2*N4, N2^2*N3, N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N5^2, N1*N4^2, N1*N3^2, N1*N2^2, N3*N4*N5, N2*N4*N5, N2*N3*N5, N2*N3*N4, N1*N4*N5, N1*N3*N5, N1*N3*N4, N1*N2*N5, N1*N2*N4, N1*N2*N3]
];
V[11] := [
    [[1, 2], [1, 8], [1, 9], [2, 4], [2, 10], [3, 4], [3, 6], [3, 10], [4, 5], [5, 6], [5, 9], [6, 7], [7, 8], [7, 9], [8, 10]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p3+p4-p6, p5+p6, -p1-p2+p3+p4+p5, p1+p2-p3-p4+p6, -p1+p3+p4+p5],
    [p1*p6, p2*p4, p2*p5, p2*p6, p3*p5, p4*p6],
    [N3^3, N1^3, N4^2*N5, N4*N5^2, N3^2*N5, N3^2*N4, N3*N5^2, N3*N4^2, N2^2*N5, N2^2*N4, N2^2*N3, N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N5^2, N1*N4^2, N1*N3^2, N1*N2^2, N3*N4*N5, N2*N4*N5, N2*N3*N5, N2*N3*N4, N1*N4*N5, N1*N3*N5, N1*N3*N4, N1*N2*N5, N1*N2*N4, N1*N2*N3]
];
V[12] := [
    [[1, 2], [1, 9], [1, 10], [2, 4], [2, 8], [3, 4], [3, 6], [3, 10], [4, 5], [5, 6], [5, 9], [6, 7], [7, 8], [7, 9], [8, 10]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p3+p4-p6, p5+p6, p2+p3+p4+p5, -p2-p3-p4+p6, p1+p2+p4+p5],
    [p1*p5, p1*p6, p2*p4, p2*p6, p3*p5, p4*p6],
    [N5^3, N4^3, N3^3, N2^3, N1^3, N4^2*N5, N4*N5^2, N3^2*N5, N3^2*N4, N3*N5^2, N3*N4^2, N2^2*N5, N2^2*N4, N2^2*N3, N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N5^2, N1*N4^2, N1*N3^2, N1*N2^2, N3*N4*N5, N2*N4*N5, N2*N3*N5, N2*N3*N4, N1*N4*N5, N1*N3*N5, N1*N3*N4, N1*N2*N5, N1*N2*N4, N1*N2*N3]
];
V[13] := [
    [[1, 2], [1, 6], [1, 9], [2, 4], [2, 5], [3, 4], [3, 8], [3, 10], [4, 6], [5, 6], [5, 7], [7, 8], [7, 10], [8, 9], [9, 10]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, -p2-p3-p4, p1+p2+p4, p6, p1+p2+p4-p6, p5+p6, -p1-p2+p5+p6],
    [p2*p4, p2*p5, p2*p6, p3*p5, p3*p6, p4*p6],
    [N6^3, N5^3, N4^3, N3^3, N2^3, N1^3, N5^2*N6, N5*N6^2, N4^2*N6, N4^2*N5, N4*N6^2, N4*N5^2, N3^2*N6, N3^2*N5, N3^2*N4, N3*N6^2, N3*N5^2, N3*N4^2, N2^2*N6, N2^2*N5, N2^2*N4, N2^2*N3, N2*N6^2, N2*N5^2, N2*N4^2, N2*N3^2, N1^2*N6, N1^2*N5, N1^2*N4, N1^2*N3, N1^2*N2, N1*N6^2, N1*N5^2, N1*N4^2, N1*N3^2, N1*N2^2, N4*N5*N6, N3*N5*N6, N3*N4*N6, N3*N4*N5, N2*N5*N6, N2*N4*N6, N2*N4*N5, N2*N3*N6, N2*N3*N5, N2*N3*N4, N1*N5*N6, N1*N4*N6, N1*N4*N5, N1*N3*N6, N1*N3*N5, N1*N3*N4, N1*N2*N6, N1*N2*N5, N1*N2*N4, N1*N2*N3]
];
V[14] := [
    [[1, 2], [1, 4], [1, 9], [2, 5], [2, 9], [3, 4], [3, 8], [3, 10], [4, 7], [5, 6], [5, 10], [6, 7], [6, 10], [7, 8], [8, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p2+p4, p6, p3-p6, p3-p4-p5, -p3+p4+p5+p6, p2+p3-p5, p2+p3],
    [p1*p4, p1*p5, p1*p6, p2*p6, p3*p5, p5*p6],
    [N5^3, N5^2*N6, N4*N5^2, N3*N5^2, N2*N5^2, N1*N5^2, N2*N5*N6, N2*N4*N5, N1*N5*N6, N1*N4*N5]
];
V[15] := [
    [[1, 2], [1, 4], [1, 6], [1, 7], [2, 3], [2, 5], [3, 4], [3, 6], [3, 7], [4, 5], [5, 6], [5, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p6, p4-p5-p6, p2+p5, -p3-p6, p1+p2+p3-p4+p5+p6],
    [p1*p3, p1*p6, p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p4*p6, p5*p6],
    [1]
];
V[16] := [
    [[1, 2], [1, 3], [1, 6], [1, 7], [2, 3], [2, 4], [2, 5], [3, 4], [4, 5], [5, 6], [5, 7], [6, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p5, p1-p4-p5, p2+p4, p2+p4+p5, p6, p1+p2-p6, p3+p6],
    [p1*p5, p1*p6, p2*p3, p2*p6, p3*p4, p3*p5, p4*p5, p4*p6, p5*p6],
    [1]
];
V[17] := [
    [[1, 2], [1, 3], [1, 4], [1, 7], [2, 3], [2, 4], [2, 6], [3, 4], [4, 5], [5, 6], [5, 7], [6, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p5, p1-p4-p5, p2+p4, p2+p3+p4+p5, p6, p2+p3+p4+p5-p6, p1-p4-p5+p6],
    [p1*p3, p1*p5, p2*p5, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6],
    []
];
V[18] := [
    [[1, 2], [1, 3], [1, 5], [1, 7], [2, 3], [2, 4], [2, 6], [3, 4], [4, 5], [5, 6], [5, 7], [6, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p5, p1-p4-p5, p2+p4, p2+p4+p5, p6, p2+p3+p4+p5-p6, p1-p4-p5+p6],
    [p1*p3, p1*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6],
    [1]
];
V[19] := [
    [[1, 2], [1, 3], [1, 7], [2, 3], [2, 4], [2, 6], [3, 4], [3, 5], [4, 5], [5, 6], [5, 7], [6, 7]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p2+p3-p5, p4+p5, p6, p2+p3+p4-p6, p1-p3-p4+p6],
    [p1*p4, p1*p5, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p6, p5*p6],
    [1]
];
V[20] := [
    [[1, 2], [1, 3], [1, 6], [1, 7], [2, 3], [2, 4], [2, 6], [3, 4], [4, 5], [5, 6], [5, 7], [6, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p5, p1-p4-p5, p2+p4, p2+p4+p5, p6, p2+p4+p5-p6, p1+p3-p4-p5+p6],
    [p1*p5, p1*p6, p2*p3, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6],
    [1]
];
V[21] := [
    [[1, 2], [1, 4], [1, 7], [2, 3], [2, 4], [2, 6], [3, 4], [3, 5], [3, 7], [4, 5], [5, 6], [6, 7]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p6, p3-p5-p6, p2+p4+p5, p2+p4+p5+p6, p1+p2-p3+p5+p6],
    [p1*p5, p1*p6, p2*p3, p2*p5, p3*p4, p3*p6, p4*p5, p4*p6, p5*p6],
    [1]
];
V[22] := [
    [[1, 2], [1, 4], [1, 5], [1, 7], [2, 3], [2, 6], [3, 4], [3, 5], [3, 7], [4, 5], [5, 6], [6, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p6, p4-p5-p6, p2+p5, p2+p3+p5+p6, p1+p2+p3-p4+p5+p6],
    [p1*p3, p1*p6, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p4*p6, p5*p6],
    [1]
];
V[23] := [
    [[1, 2], [1, 4], [1, 6], [1, 7], [2, 3], [2, 6], [3, 4], [3, 5], [3, 7], [4, 5], [5, 6], [6, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p6, p4-p5-p6, p2+p5, p2+p5+p6, p1+p2+p3-p4+p5+p6],
    [p1*p3, p1*p6, p2*p3, p2*p4, p3*p4, p3*p5, p3*p6, p4*p6, p5*p6],
    [1]
];
V[24] := [
    [[1, 2], [1, 4], [1, 7], [2, 3], [2, 6], [2, 7], [3, 4], [3, 5], [3, 7], [4, 5], [5, 6], [6, 7]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p6, p3-p5-p6, p2+p5, p2+p5+p6, p2+p4+p5+p6],
    [p1*p4, p1*p5, p1*p6, p2*p3, p3*p4, p3*p6, p4*p5, p4*p6, p5*p6],
    [1]
];
V[25] := [
    [[1, 2], [1, 3], [1, 4], [1, 7], [2, 3], [2, 6], [3, 4], [3, 5], [4, 5], [4, 7], [5, 6], [6, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p2+p4-p5, p6, p3+p5-p6, p2+p4-p5+p6, p1+p2-p5+p6],
    [p1*p5, p1*p6, p2*p3, p2*p5, p3*p4, p3*p6, p4*p5, p4*p6, p5*p6],
    [1]
];
V[26] := [
    [[1, 2], [1, 3], [1, 5], [1, 7], [2, 3], [2, 4], [3, 4], [4, 5], [4, 6], [4, 7], [5, 6], [6, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p2+p4, p5, p6, p1+p2-p5-p6, p3+p5, p3+p5+p6],
    [p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p3*p4, p4*p5, p4*p6, p5*p6],
    [1]
];
V[27] := [
    [[1, 2], [1, 3], [1, 4], [1, 6], [1, 7], [2, 3], [2, 4], [3, 4], [4, 5], [5, 6], [5, 7], [6, 7]],
    [p1, p2, p3, p4, -p1-p2-p3-p4, p5, p1-p5, p2+p5, p1+p2+p3, p6, p1+p2+p3-p6, p4+p6],
    [p1*p3, p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p4*p5, p5*p6],
    []
];
V[28] := [
    [[1, 2], [1, 3], [1, 7], [2, 3], [2, 4], [2, 5], [2, 6], [3, 4], [4, 5], [5, 6], [5, 7], [6, 7]],
    [p1, p2, -p1-p2, p3, p4, p5, p1-p3-p4-p5, p2+p3, p2+p3+p4, p6, p2+p3+p4+p5-p6, p1-p3-p4-p5+p6],
    [p1*p4, p1*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6],
    [1]
];
V[29] := [
    [[1, 2], [1, 3], [1, 4], [1, 7], [2, 3], [2, 6], [3, 4], [3, 5], [3, 7], [4, 5], [5, 6], [6, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p6, p2+p4-p5-p6, p3+p5, p3+p5+p6, p1+p3-p4+p5+p6],
    [p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p3*p4, p4*p5, p4*p6, p5*p6],
    [1]
];
V[30] := [
    [[1, 2], [1, 4], [1, 7], [2, 3], [2, 4], [2, 6], [3, 4], [3, 5], [4, 5], [4, 7], [5, 6], [6, 7]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p3-p5, p6, p2+p4+p5-p6, p3-p5+p6, p1-p4-p5+p6],
    [p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p3*p4, p4*p5, p4*p6, p5*p6],
    [1]
];
V[31] := [
    [[1, 2], [1, 3], [1, 7], [2, 3], [2, 4], [2, 5], [2, 6], [2, 7], [3, 4], [4, 5], [5, 6], [6, 7]],
    [p1, p2, -p1-p2, p3, p4, p5, p6, p1-p3-p4-p5-p6, p2+p3, p2+p3+p4, p2+p3+p4+p5, p2+p3+p4+p5+p6],
    [p1*p4, p1*p5, p1*p6, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6],
    [1]
];
V[32] := [
    [[1, 2], [1, 7], [1, 8], [2, 4], [2, 6], [3, 4], [3, 6], [3, 7], [3, 8], [4, 5], [5, 6], [5, 7], [5, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, p6, -p4-p5-p6, p3+p4, -p1+p3-p5, -p2-p6, p1+p2+p4+p5+p6],
    [p1*p6, p2*p3, p2*p4, p2*p5, p3*p5, p3*p6, p4*p6, p5*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[33] := [
    [[1, 2], [1, 5], [1, 7], [1, 8], [2, 4], [2, 8], [3, 4], [3, 6], [3, 8], [4, 6], [5, 6], [5, 7], [6, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, -p2-p3-p4-p5, p2+p3+p4, p4+p5, p6, p2-p6, -p2-p3+p6],
    [p1*p3, p1*p5, p1*p6, p3*p4, p3*p5, p3*p6, p4*p6, p5*p6],
    [N8, N7, N5, N4, N3, N2, N1]
];
V[34] := [
    [[1, 2], [1, 6], [1, 7], [1, 8], [2, 4], [2, 8], [3, 4], [3, 5], [3, 6], [3, 8], [4, 7], [5, 6], [5, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p6, -p2-p3-p4-p5-p6, p2+p3+p4, p4+p5, p3+p4+p5+p6, -p3-p4-p5],
    [p1*p3, p1*p5, p1*p6, p2*p4, p2*p6, p3*p5, p4*p6, p5*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[35] := [
    [[1, 2], [1, 3], [1, 7], [1, 8], [2, 4], [2, 5], [3, 4], [3, 6], [3, 8], [4, 7], [5, 6], [5, 7], [6, 8]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p6, p2-p5-p6, p4+p5, p1+p3+p5, -p3-p4-p5, p1+p3+p5+p6],
    [p1*p5, p2*p3, p2*p4, p2*p6, p3*p5, p3*p6, p4*p6, p5*p6],
    [N8, N7, N6, N5, N3, N2, N1]
];
V[36] := [
    [[1, 2], [1, 7], [1, 8], [2, 3], [2, 4], [2, 5], [3, 4], [3, 6], [3, 8], [4, 7], [5, 6], [5, 7], [6, 8]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p6, p3-p5-p6, p4+p5, p1+p2-p3+p5, -p2-p4-p5, p1+p2-p3+p5+p6],
    [p1*p5, p2*p3, p2*p5, p2*p6, p3*p4, p3*p6, p4*p6, p5*p6],
    [N8, N7, N6, N4, N3, N2, N1]
];
V[37] := [
    [[1, 2], [1, 4], [1, 7], [1, 8], [2, 4], [2, 5], [3, 4], [3, 6], [3, 8], [4, 7], [5, 6], [5, 7], [6, 8]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p6, -p5-p6, p2+p4+p5, p1+p2+p3+p5, -p2-p3-p4-p5, p1+p2+p3+p5+p6],
    [p1*p3, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6],
    [N8, N7, N6, N5, N3, N2]
];
V[38] := [
    [[1, 2], [1, 7], [1, 8], [2, 4], [2, 5], [2, 7], [3, 4], [3, 6], [3, 8], [4, 7], [5, 6], [5, 7], [6, 8]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p6, -p5-p6, p3+p5, p1+p2+p5, -p1-p2+p4-p5, p1+p2+p5+p6],
    [p2*p3, p2*p4, p2*p5, p2*p6, p3*p4, p3*p6, p4*p5, p4*p6],
    [N8, N7, N6, N4, N3]
];
V[39] := [
    [[1, 2], [1, 7], [1, 8], [2, 4], [2, 5], [3, 4], [3, 6], [3, 7], [3, 8], [4, 5], [5, 6], [5, 7], [6, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, p6, -p4-p5-p6, p3+p4, p1+p2+p4+p6, -p2-p6, p1+p2+p4+p5+p6],
    [p1*p6, p2*p3, p2*p4, p2*p5, p3*p5, p3*p6, p4*p6, p5*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[40] := [
    [[1, 2], [1, 7], [1, 8], [2, 4], [2, 5], [3, 4], [3, 6], [3, 8], [4, 5], [5, 6], [5, 7], [6, 8], [7, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p3+p4, p6, p1+p4-p6, p5+p6, p1+p2+p4-p6],
    [p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p3*p5, p3*p6, p4*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[41] := [
    [[1, 2], [1, 7], [1, 8], [2, 4], [2, 5], [2, 7], [3, 4], [3, 6], [3, 8], [4, 6], [5, 6], [5, 7], [6, 8]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p6, -p5-p6, p3+p5, p1+p2-p3, -p1-p2+p3+p4, p1+p2+p5+p6],
    [p1*p6, p2*p4, p2*p5, p2*p6, p3*p4, p3*p6, p4*p5, p4*p6],
    [N8, N7, N6, N5, N4, N3, N1]
];
V[42] := [
    [[1, 2], [1, 5], [1, 6], [1, 7], [2, 4], [2, 8], [3, 4], [3, 6], [3, 7], [3, 8], [4, 8], [5, 6], [5, 7]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p6, p1-p6, -p1-p5, p4+p5, -p3-p6, p2+p3+p6],
    [p1*p3, p2*p4, p2*p5, p2*p6, p3*p4, p3*p5, p4*p6, p5*p6],
    [N8, N7, N6, N5, N3, N2, N1]
];
V[43] := [
    [[1, 2], [1, 5], [1, 7], [2, 4], [2, 6], [2, 8], [3, 4], [3, 6], [3, 7], [3, 8], [4, 8], [5, 6], [5, 7]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p6, p1-p4-p6, -p1+p4-p5, p3+p5, -p4-p6, p2+p4+p6],
    [p1*p6, p2*p3, p2*p5, p2*p6, p3*p4, p3*p6, p4*p5, p5*p6],
    [N4, N3, N2, N1]
];
V[44] := [
    [[1, 2], [1, 3], [1, 7], [2, 4], [2, 5], [3, 4], [3, 6], [3, 8], [4, 7], [5, 6], [5, 7], [5, 8], [6, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, p2-p4-p5, p3+p4, p6, p1+p2-p3-p4, -p2+p4-p6, p5+p6],
    [p1*p5, p1*p6, p2*p3, p2*p6, p3*p5, p3*p6, p4*p5, p4*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[45] := [
    [[1, 2], [1, 3], [1, 7], [2, 3], [2, 4], [2, 5], [3, 4], [3, 8], [4, 6], [5, 6], [5, 7], [6, 8], [7, 8]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p2+p3-p5, p4+p5, p6, p1-p3-p4-p6, p4+p5+p6, -p2-p3-p4-p6],
    [p1*p4, p1*p5, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6],
    [N8, N7, N4]
];
V[46] := [
    [[1, 2], [1, 3], [1, 7], [2, 4], [2, 5], [3, 4], [3, 5], [3, 8], [4, 6], [5, 6], [5, 7], [6, 8], [7, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, p2-p4-p5, p3+p4, p6, p1-p3+p5-p6, p3+p4+p6, -p2-p3+p5-p6],
    [p1*p4, p1*p6, p2*p5, p2*p6, p3*p5, p4*p5, p4*p6, p5*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[47] := [
    [[1, 2], [1, 3], [1, 7], [2, 3], [2, 4], [2, 6], [3, 4], [3, 8], [4, 5], [5, 6], [5, 7], [6, 8], [7, 8]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p2+p3-p5, p4+p5, p6, p4+p5-p6, p1-p3-p4+p6, -p1-p2+p4+p5-p6],
    [p1*p5, p2*p4, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6],
    [N8, N7, N4]
];
V[48] := [
    [[1, 2], [1, 3], [1, 5], [1, 7], [2, 4], [2, 6], [3, 4], [3, 8], [4, 5], [5, 6], [5, 7], [6, 8], [7, 8]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p2-p5, p4+p5, p6, p3+p4+p5-p6, p1-p4+p6, -p1-p2+p4+p5-p6],
    [p1*p5, p2*p3, p2*p4, p2*p6, p3*p5, p3*p6, p4*p6, p5*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[49] := [
    [[1, 2], [1, 3], [1, 8], [2, 3], [2, 4], [2, 5], [3, 4], [3, 8], [4, 6], [5, 6], [5, 7], [6, 7], [7, 8]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p2+p3-p5, p4+p5, p6, p1-p3-p4-p6, p4+p5+p6, p1-p3+p5],
    [p1*p5, p2*p4, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6],
    [N8, N7, N4]
];
V[50] := [
    [[1, 2], [1, 3], [1, 5], [1, 8], [2, 4], [2, 5], [3, 4], [3, 8], [4, 6], [5, 6], [5, 7], [6, 7], [7, 8]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p2-p5, p4+p5, p6, p1+p3-p4-p6, p4+p5+p6, p1+p3+p5],
    [p1*p6, p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[51] := [
    [[1, 2], [1, 3], [1, 8], [2, 4], [2, 5], [3, 4], [3, 5], [3, 8], [4, 6], [5, 6], [5, 7], [6, 7], [7, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, p2-p4-p5, p3+p4, p6, p1-p3+p5-p6, p3+p4+p6, p1+p4+p5],
    [p1*p6, p2*p3, p2*p5, p2*p6, p3*p5, p4*p5, p4*p6, p5*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[52] := [
    [[1, 2], [1, 3], [1, 7], [1, 8], [2, 4], [2, 5], [3, 4], [3, 8], [4, 6], [5, 6], [5, 7], [6, 7], [7, 8]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p2-p5, p4+p5, p6, p1-p4-p6, p4+p5+p6, p1+p3+p5],
    [p1*p5, p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6],
    [N8, N7, N6, N5, N4, N3, N1]
];
V[53] := [
    [[1, 2], [1, 3], [1, 8], [2, 4], [2, 5], [2, 7], [3, 4], [3, 8], [4, 6], [5, 6], [5, 7], [6, 7], [7, 8]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p2-p5, p3+p5, p6, p4-p6, p3+p5+p6, p1+p5],
    [p1*p4, p1*p6, p2*p3, p2*p4, p2*p6, p3*p4, p4*p5, p5*p6],
    [N8, N7, N5, N4, N3, N2, N1]
];
V[54] := [
    [[1, 2], [1, 3], [1, 8], [2, 4], [2, 5], [3, 4], [3, 5], [4, 6], [4, 8], [5, 6], [5, 7], [6, 7], [7, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p2-p4, p5, p3+p4-p5, p6, p1+p2-p3-p4-p6, p5+p6, p1+p2-p3-p4+p5],
    [p1*p6, p2*p3, p2*p5, p2*p6, p3*p5, p3*p6, p4*p5, p4*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[55] := [
    [[1, 2], [1, 3], [1, 5], [1, 8], [2, 3], [2, 4], [3, 4], [4, 6], [5, 6], [5, 7], [5, 8], [6, 7], [7, 8]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p2+p4, p1+p2, p5, p6, p3-p5-p6, p1+p2+p5, p1+p2+p5+p6],
    [p2*p3, p2*p5, p2*p6, p3*p4, p3*p6, p4*p5, p4*p6, p5*p6],
    [N7, N6, N4, N3, N2, N1]
];
V[56] := [
    [[1, 2], [1, 3], [1, 8], [2, 3], [2, 4], [2, 5], [3, 4], [4, 6], [5, 6], [5, 7], [5, 8], [6, 7], [7, 8]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p2+p3, p2+p3+p4, p5, p6, p1-p3-p4-p5-p6, p2+p3+p4+p5, p2+p3+p4+p5+p6],
    [p1*p4, p1*p6, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6],
    [N7, N6, N5, N4, N2]
];
V[57] := [
    [[1, 2], [1, 3], [1, 6], [1, 8], [2, 3], [2, 4], [3, 4], [4, 6], [5, 6], [5, 7], [5, 8], [6, 7], [7, 8]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p2+p4, p1+p2, p5, p6, -p5-p6, p1+p2+p3+p5, p1+p2+p3+p5+p6],
    [p2*p3, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p5, p4*p6],
    [N8, N7, N3, N2]
];
V[58] := [
    [[1, 2], [1, 5], [1, 6], [1, 7], [1, 8], [2, 4], [2, 8], [3, 4], [3, 6], [3, 8], [4, 7], [5, 6], [5, 7]],
    [p1, p2, p3, p4, -p1-p2-p3-p4, p5, p1-p5, p6, -p2-p3-p4-p5-p6, p2+p3+p4+p5, p5+p6, p2+p4+p5+p6, -p4-p5-p6],
    [p1*p3, p1*p4, p1*p6, p2*p5, p3*p4, p3*p5, p3*p6, p4*p6],
    [N8, N7, N6, N4, N3, N2, N1]
];
V[59] := [
    [[1, 2], [1, 7], [1, 8], [2, 3], [2, 4], [3, 4], [3, 6], [3, 7], [3, 8], [4, 5], [5, 6], [5, 7], [6, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, p6, p3-p4-p5-p6, p1-p3+p4, p1+p2-p3+p4+p6, -p2-p6, p1+p2-p3+p4+p5+p6],
    [p2*p3, p2*p4, p2*p5, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6],
    [N8, N7, N6, N5, N4, N3, N2, N1]
];
V[60] := [
    [[1, 2], [1, 4], [1, 7], [2, 4], [2, 8], [3, 4], [3, 6], [3, 8], [4, 5], [4, 8], [5, 6], [5, 7], [6, 7]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, -p4-p5, p1+p2-p5, -p1+p3+p4+p5, p6, p1+p2-p5-p6, p5+p6],
    [p2*p3, p2*p4, p2*p5, p2*p6, p3*p4, p3*p5, p3*p6, p4*p6],
    [N8, N7, N6, N4, N3]
];
V[61] := [
    [[1, 2], [1, 5], [1, 7], [2, 4], [2, 6], [2, 7], [2, 8], [3, 4], [3, 6], [3, 8], [4, 8], [5, 6], [5, 7]],
    [p1, p2, -p1-p2, p3, p4, p5, p1-p3-p4-p5, p6, p1-p4-p5, -p1+p4+p5-p6, p3+p6, -p1+p5, p1+p2-p5],
    [p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p4*p5, p4*p6, p5*p6],
    [N8, N5, N3, N1]
];
V[62] := [
    [[1, 2], [1, 6], [1, 7], [2, 4], [2, 8], [3, 4], [3, 5], [3, 6], [3, 7], [3, 8], [4, 8], [5, 6], [5, 7]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, p6, p1-p5-p6, -p1-p4, p3+p4, -p2-p6, p2+p5+p6],
    [p1*p6, p2*p3, p2*p4, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6],
    [N7, N6, N5, N4, N3, N2, N1]
];
V[63] := [
    [[1, 2], [1, 3], [1, 8], [2, 4], [2, 5], [3, 4], [3, 5], [4, 6], [5, 6], [5, 7], [5, 8], [6, 7], [7, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p2-p4, p3+p4, p5, p6, p1+p2-p3-p4-p5-p6, p3+p4+p5, p3+p4+p5+p6],
    [p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p4*p5, p4*p6, p5*p6],
    [N7, N6, N5, N4, N3, N2, N1]
];
V[64] := [
    [[1, 2], [1, 7], [1, 8], [1, 9], [2, 3], [2, 4], [3, 4], [3, 9], [4, 5], [5, 6], [5, 9], [6, 7], [6, 8], [7, 8]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p4-p5, p1-p4+p5, -p2-p3, p1+p2+p3-p4+p5, p6, -p2-p3-p6, p2+p6],
    [p1*p3, p1*p6, p2*p5, p3*p4, p3*p5, p4*p6, p5*p6],
    []
];
V[65] := [
    [[1, 2], [1, 8], [1, 9], [2, 3], [2, 4], [3, 4], [3, 9], [4, 5], [5, 6], [5, 9], [6, 7], [6, 8], [7, 8], [7, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p3-p4, p1-p3+p4, p5, p1-p3+p4-p5, p6, p5-p6, -p2-p5+p6, p2+p5],
    [p1*p6, p2*p3, p2*p4, p3*p5, p3*p6, p4*p5, p4*p6],
    [N1*N6, N1*N4, N1*N3, N1*N2]
];
V[66] := [
    [[1, 2], [1, 8], [1, 9], [2, 3], [2, 4], [3, 4], [3, 9], [4, 5], [4, 6], [5, 6], [5, 7], [6, 7], [7, 8], [8, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p3-p4, p5, p1-p3+p4-p5, p6, p5-p6, p1-p3+p4-p5+p6, p1-p3+p4, p1+p2-p3+p4],
    [p2*p4, p2*p5, p2*p6, p3*p5, p3*p6, p4*p5, p4*p6],
    []
];
V[67] := [
    [[1, 2], [1, 8], [1, 9], [2, 3], [2, 5], [2, 8], [3, 4], [3, 6], [4, 5], [4, 9], [5, 6], [6, 7], [7, 8], [7, 9]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p3-p5, p6, p5-p6, p4+p6, p3+p4-p5+p6, -p1-p2+p3+p4, p1+p2-p5+p6],
    [p1*p4, p1*p6, p2*p4, p2*p5, p2*p6, p3*p6, p4*p5],
    [N5*N7, N5*N6, N4*N7, N4*N6, N3*N7, N3*N6, N2*N7, N2*N6, N1*N7, N1*N6]
];
V[68] := [
    [[1, 2], [1, 8], [1, 9], [2, 3], [2, 5], [3, 4], [3, 6], [4, 5], [4, 8], [4, 9], [5, 6], [6, 7], [7, 8], [7, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p3-p4, p5, p6, p4-p5-p6, p1-p3+p5, p1-p4+p5, -p2-p6, p1+p2-p4+p5+p6],
    [p2*p3, p2*p4, p2*p5, p3*p5, p3*p6, p4*p6, p5*p6],
    [N7^2, N6^2, N5^2, N3^2, N2^2, N1^2, N6*N7, N5*N7, N5*N6, N4*N7, N4*N6, N4*N5, N3*N7, N3*N6, N3*N5, N3*N4, N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, N1*N7, N1*N6, N1*N5, N1*N4, N1*N3, N1*N2]
];
V[69] := [
    [[1, 2], [1, 8], [1, 9], [2, 3], [2, 5], [3, 4], [3, 6], [4, 5], [4, 9], [5, 6], [6, 7], [7, 8], [7, 9], [8, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p3-p4, p5, p4-p5, p1-p3+p5, p1-p4+p5, p6, p1-p4+p5-p6, p2+p6],
    [p2*p3, p2*p4, p2*p5, p3*p5, p3*p6, p4*p6, p5*p6],
    [N4*N7, N4*N6, N4*N5, N3*N4, N2*N4, N1*N4]
];
V[70] := [
    [[1, 2], [1, 8], [1, 9], [2, 3], [2, 7], [2, 8], [3, 4], [3, 6], [4, 5], [4, 9], [5, 6], [5, 9], [6, 7], [7, 8]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p3-p5, p6, p5-p6, -p1-p2+p5, p1+p2-p5+p6, -p1-p2+p3, -p1-p2+p3+p4],
    [p2*p4, p2*p5, p2*p6, p3*p4, p3*p6, p4*p5, p4*p6],
    [N5*N6, N4*N5, N2*N5]
];
V[71] := [
    [[1, 2], [1, 8], [1, 9], [2, 3], [2, 7], [3, 4], [3, 6], [4, 5], [4, 9], [5, 6], [5, 9], [6, 7], [7, 8], [8, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p3-p4, p5, p4-p5, p6, p5-p6, p3-p4+p6, p1-p4+p6, p1+p2-p4+p6],
    [p1*p5, p1*p6, p2*p3, p2*p5, p2*p6, p3*p5, p4*p6],
    [N2^2, N6*N7, N5*N7, N5*N6, N4*N7, N3*N7, N3*N6, N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, N1*N7, N1*N5, N1*N3, N1*N2]
];
V[72] := [
    [[1, 2], [1, 4], [1, 8], [1, 9], [2, 3], [2, 5], [3, 4], [3, 6], [4, 5], [5, 6], [6, 7], [7, 8], [7, 9], [8, 9]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p4-p5, p2+p5, p1+p2-p4+p5, p1+p2, p6, p1+p2-p6, p3+p6],
    [p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p4*p6, p5*p6],
    [N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, N1*N2]
];
V[73] := [
    [[1, 2], [1, 4], [1, 9], [2, 3], [2, 5], [2, 8], [3, 4], [3, 6], [4, 5], [5, 6], [6, 7], [7, 8], [7, 9], [8, 9]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p3-p5, p2+p5, p2+p4+p5, p2+p3+p4, p6, p2+p3+p4-p6, p1-p3-p4+p6],
    [p1*p4, p1*p5, p3*p4, p3*p6, p4*p5, p4*p6, p5*p6],
    [N5*N7, N5*N6, N4*N5, N3*N7, N3*N6, N3*N4, N2*N7, N2*N6, N2*N4, N1*N7, N1*N6, N1*N4]
];
V[74] := [
    [[1, 2], [1, 4], [1, 9], [2, 3], [2, 6], [3, 4], [3, 7], [4, 5], [5, 6], [5, 8], [5, 9], [6, 7], [7, 8], [8, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p3-p4, p2+p4, p5, p6, p2+p4-p5-p6, p1-p3+p5, p1-p4+p5, p1-p4+p5+p6],
    [p2*p3, p2*p6, p3*p5, p3*p6, p4*p5, p4*p6, p5*p6],
    [N5^2, N3^2, N5*N7, N5*N6, N4*N5, N3*N7, N3*N6, N3*N5, N3*N4, N2*N5, N2*N3, N1*N7, N1*N6, N1*N5, N1*N4, N1*N3, N1*N2]
];
V[75] := [
    [[1, 2], [1, 4], [1, 7], [1, 9], [2, 3], [2, 6], [3, 4], [3, 8], [4, 5], [5, 6], [5, 9], [6, 7], [7, 8], [8, 9]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p4-p5, p2+p5, p6, p2+p5-p6, p1-p4+p6, p1+p3-p4+p6, p1+p3-p5+p6],
    [p2*p3, p2*p4, p3*p4, p3*p5, p3*p6, p4*p6, p5*p6],
    [N7^2, N6^2, N5^2, N4^2, N3^2, N1^2, N6*N7, N5*N7, N5*N6, N4*N7, N4*N6, N4*N5, N3*N7, N3*N6, N3*N5, N3*N4, N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, N1*N7, N1*N6, N1*N5, N1*N4, N1*N3, N1*N2]
];
V[76] := [
    [[1, 2], [1, 4], [1, 9], [2, 3], [2, 6], [2, 7], [3, 4], [3, 8], [4, 5], [5, 6], [5, 9], [6, 7], [7, 8], [8, 9]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p3-p5, p2+p5, p6, p2+p5-p6, p4+p6, p1-p3+p6, p1-p5+p6],
    [p1*p6, p2*p3, p2*p4, p3*p4, p3*p6, p4*p5, p5*p6],
    [N7^2, N5^2, N1^2, N6*N7, N5*N7, N5*N6, N4*N7, N4*N5, N3*N7, N3*N5, N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, N1*N7, N1*N6, N1*N5, N1*N4, N1*N3, N1*N2]
];
V[77] := [
    [[1, 2], [1, 4], [1, 8], [1, 9], [2, 3], [2, 7], [3, 4], [3, 6], [4, 5], [5, 6], [5, 9], [6, 7], [7, 8], [8, 9]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p4-p5, p2+p5, p6, p2+p5-p6, p4-p5+p6, p1-p5+p6, p1+p3-p5+p6],
    [p1*p6, p2*p3, p2*p4, p3*p4, p3*p5, p3*p6, p5*p6],
    [N1^2, N6*N7, N5*N7, N4*N7, N3*N7, N3*N6, N3*N5, N3*N4, N2*N7, N2*N3, N1*N7, N1*N6, N1*N5, N1*N4, N1*N3, N1*N2]
];
V[78] := [
    [[1, 2], [1, 4], [1, 9], [2, 3], [2, 7], [3, 4], [3, 6], [3, 8], [4, 5], [5, 6], [5, 9], [6, 7], [7, 8], [8, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, p3-p4-p5, p2+p4, p6, p2+p4-p6, p5+p6, p1-p3+p5+p6, p1-p4+p6],
    [p1*p6, p2*p3, p2*p5, p3*p5, p3*p6, p4*p5, p4*p6],
    [N5^2, N3^2, N1^2, N5*N7, N5*N6, N4*N7, N4*N6, N4*N5, N3*N7, N3*N6, N3*N5, N3*N4, N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, N1*N7, N1*N6, N1*N5, N1*N4, N1*N3, N1*N2]
];
V[79] := [
    [[1, 2], [1, 4], [1, 5], [1, 9], [2, 3], [2, 6], [3, 4], [3, 8], [4, 5], [5, 6], [6, 7], [7, 8], [7, 9], [8, 9]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p4-p5, p2+p5, p2+p3+p5, p1+p2+p3-p4+p5, p6, p1+p2+p3-p4+p5-p6, p4-p5+p6],
    [p1*p3, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6],
    [N5*N7, N4*N7, N2*N7, N1*N7]
];
V[80] := [
    [[1, 2], [1, 5], [1, 9], [2, 3], [2, 4], [2, 6], [3, 4], [3, 8], [4, 5], [5, 6], [6, 7], [7, 8], [7, 9], [8, 9]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p3-p5, p4+p5, p2+p4+p5, p1+p2-p3+p5, p6, p1+p2-p3+p5-p6, p3-p5+p6],
    [p1*p5, p2*p3, p2*p5, p2*p6, p3*p4, p4*p6, p5*p6],
    [N3*N4, N2*N4, N1*N4]
];
V[81] := [
    [[1, 2], [1, 5], [1, 9], [2, 3], [2, 6], [3, 4], [3, 8], [4, 5], [4, 8], [5, 6], [6, 7], [7, 8], [7, 9], [8, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p3-p4, p5, p4-p5, p2+p5, p1+p2-p3+p5, p6, p1+p2-p3+p5-p6, p3-p5+p6],
    [p1*p4, p2*p3, p2*p4, p2*p6, p3*p6, p4*p6, p5*p6],
    [N2^2, N3*N7, N3*N5, N3*N4, N2*N7, N2*N6, N2*N5, N2*N4, N2*N3, N1*N7, N1*N5, N1*N4, N1*N2]
];
V[82] := [
    [[1, 2], [1, 8], [1, 9], [2, 3], [2, 5], [2, 9], [3, 4], [3, 6], [4, 8], [4, 9], [5, 6], [5, 7], [6, 7], [7, 8]],
    [p1, p2, -p1-p2, p3, p4, p1-p3-p4, p5, p3-p5, -p2-p3-p4+p5, p2+p3+p4, p6, p4-p6, p3-p5+p6, p3+p4-p5],
    [p1*p4, p1*p5, p1*p6, p2*p4, p2*p6, p4*p5, p5*p6],
    [N6^2, N4^2, N6*N7, N5*N6, N4*N7, N4*N6, N4*N5, N3*N6, N3*N4, N2*N7, N2*N6, N2*N5, N2*N4, N1*N7, N1*N6, N1*N5, N1*N4]
];
V[83] := [
    [[1, 2], [1, 8], [1, 9], [2, 3], [2, 5], [3, 4], [3, 6], [4, 8], [4, 9], [5, 6], [5, 7], [6, 7], [7, 8], [8, 9]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p3-p4, p5, p4-p5, p6, p1-p3-p6, p3-p4+p6, p1-p4, p1+p2-p4+p5],
    [p2*p3, p2*p4, p2*p5, p2*p6, p3*p5, p4*p6, p5*p6],
    [N5*N6, N2*N6, N1*N6]
];
V[84] := [
    [[1, 2], [1, 8], [1, 9], [2, 3], [2, 8], [3, 4], [3, 5], [3, 9], [4, 6], [4, 9], [5, 6], [5, 7], [6, 7], [7, 8]],
    [p1, p2, -p1-p2, p3, p1-p3, p4, p5, p3-p4-p5, -p1-p2+p3-p5, p1+p2-p3+p4+p5, p6, p5-p6, -p1-p2+p3-p5+p6, -p1-p2+p3],
    [p2*p4, p2*p5, p2*p6, p3*p5, p3*p6, p4*p5, p4*p6],
    [N4^2, N5*N6, N4*N7, N4*N6, N4*N5, N3*N6, N3*N4, N2*N7, N2*N6, N2*N5, N2*N4, N1*N5, N1*N4]
];
V[85] := [
    [[1, 2], [1, 4], [1, 8], [1, 9], [2, 3], [2, 8], [3, 4], [3, 5], [4, 9], [5, 6], [5, 7], [6, 7], [6, 9], [7, 8]],
    [p1, p2, p3, -p1-p2-p3, p4, p1-p4, p5, p4-p5, p2+p5, p6, p4-p5-p6, -p1-p3+p5+p6, p1+p3-p5, -p1-p3+p4],
    [p2*p3, p2*p4, p2*p6, p3*p4, p3*p5, p3*p6, p5*p6],
    [N5*N7, N4*N7, N3*N5, N3*N4, N2*N7, N2*N6, N1*N7]
];


==> anc/MasterExpansions.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, {v[-3], e[4]}, {v[1], v[4]}, 
   {v[1], v[4]}, {v[1], v[3]}, {v[1], v[3]}, {v[3], v[4]}, {v[3], v[4]}, 
   {v[-3], v[2]}, {v[-3], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 
   7, 8}, {0, 0, 1/24, 49/144, 1867/864, 64813/5184 - (23*Zeta[3])/12, 
   2146387/31104 - (23*Pi^4)/720 - (1127*Zeta[3])/72, 
   69116413/186624 - (1127*Pi^4)/4320 - (42941*Zeta[3])/432 - 
    (127*Zeta[5])/4, 2185200787/1119744 - (42941*Pi^4)/25920 - 
    (179*Pi^6)/2268 - (1490699*Zeta[3])/2592 + (529*Zeta[3]^2)/12 - 
    (6223*Zeta[5])/24, 68213322013/6718464 - (1490699*Pi^4)/155520 - 
    (1253*Pi^6)/1944 - (49366901*Zeta[3])/15552 + (529*Pi^4*Zeta[3])/360 + 
    (25921*Zeta[3]^2)/72 - (237109*Zeta[5])/144 - (2189*Zeta[7])/4, 
   2109835275187/40310784 - (49366901*Pi^4)/933120 - (334193*Pi^6)/81648 - 
    (7049*Pi^8)/43200 - (1589677499*Zeta[3])/93312 + 
    (25921*Pi^4*Zeta[3])/2160 + (987643*Zeta[3]^2)/432 - 
    (8231251*Zeta[5])/864 + (2921*Zeta[3]*Zeta[5])/2 - (107261*Zeta[7])/24, 
   64812579807613/241864704 - (1589677499*Pi^4)/5598720 - 
    (1657361*Pi^6)/69984 - (345401*Pi^8)/259200 - 
    (50259618101*Zeta[3])/559872 + (987643*Pi^4*Zeta[3])/12960 + 
    (4117*Pi^6*Zeta[3])/1134 + (34286077*Zeta[3]^2)/2592 - 
    (12167*Zeta[3]^3)/18 - (272591149*Zeta[5])/5184 + 
    (2921*Pi^4*Zeta[5])/120 + (143129*Zeta[3]*Zeta[5])/12 - 
    (4086863*Zeta[7])/144 - (365675*Zeta[9])/36, 
   1980725513429587/1451188224 - (50259618101*Pi^4)/33592320 - 
    (384203273*Pi^6)/2939328 - (13160483*Pi^8)/1555200 - 
    (27031*Pi^10)/83160 - (1568906406299*Zeta[3])/3359232 + 
    (34286077*Pi^4*Zeta[3])/77760 + (28819*Pi^6*Zeta[3])/972 + 
    (1135438723*Zeta[3]^2)/15552 - (12167*Pi^4*Zeta[3]^2)/360 - 
    (596183*Zeta[3]^3)/108 - (8777784451*Zeta[5])/31104 + 
    (143129*Pi^4*Zeta[5])/720 + (5453507*Zeta[3]*Zeta[5])/72 + 
    (48387*Zeta[5]^2)/4 - (141875657*Zeta[7])/864 + 
    (50347*Zeta[3]*Zeta[7])/2 - (17918075*Zeta[9])/216, 
   60293050293013213/8707129344 - (1568906406299*Pi^4)/201553920 - 
    (12371837927*Pi^6)/17635968 - (456866837*Pi^8)/9331200 - 
    (189217*Pi^10)/71280 - (48526211329301*Zeta[3])/20155392 + 
    (1135438723*Pi^4*Zeta[3])/466560 + (7686439*Pi^6*Zeta[3])/40824 + 
    (162127*Pi^8*Zeta[3])/21600 + (36562582477*Zeta[3]^2)/93312 - 
    (596183*Pi^4*Zeta[3]^2)/2160 - (22715789*Zeta[3]^3)/648 - 
    (277520499949*Zeta[5])/186624 + (5453507*Pi^4*Zeta[5])/4320 + 
    (22733*Pi^6*Zeta[5])/378 + (189318773*Zeta[3]*Zeta[5])/432 - 
    (67183*Zeta[3]^2*Zeta[5])/2 + (790321*Zeta[5]^2)/8 - 
    (4698441143*Zeta[7])/5184 + (50347*Pi^4*Zeta[7])/120 + 
    (2467003*Zeta[3]*Zeta[7])/12 - (682715225*Zeta[9])/1296 - 
    (800593*Zeta[11])/4}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, 
   {v[-3], e[4]}, {v[1], v[3]}, {v[1], v[3]}, {v[1], v[3]}, {v[1], v[3]}, 
   {v[1], v[3]}, {v[-3], v[2]}, {v[-3], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {0, 0, 0, -1/576, -13/768, -9823/82944, -80513/110592 + (13*Zeta[3])/144, 
   -49995799/11943936 + (13*Pi^4)/8640 + (169*Zeta[3])/192, 
   -122739515/5308416 + (169*Pi^4)/11520 + (127699*Zeta[3])/20736 + 
    (67*Zeta[5])/48, -213973312663/1719926784 + (127699*Pi^4)/1244160 + 
    (47*Pi^6)/13608 + (1046669*Zeta[3])/27648 - (169*Zeta[3]^2)/72 + 
    (871*Zeta[5])/64, -1507417628113/2293235712 + (1046669*Pi^4)/1658880 + 
    (611*Pi^6)/18144 + (649945387*Zeta[3])/2985984 - 
    (169*Pi^4*Zeta[3])/2160 - (2197*Zeta[3]^2)/96 + (658141*Zeta[5])/6912 + 
    (373*Zeta[7])/16, -849028113652279/247669456896 + 
    (649945387*Pi^4)/179159040 + (461681*Pi^6)/1959552 + (11*Pi^8)/1620 + 
    (1595613695*Zeta[3])/1327104 - (2197*Pi^4*Zeta[3])/2880 - 
    (1660087*Zeta[3]^2)/10368 + (5394371*Zeta[5])/9216 - 
    (871*Zeta[3]*Zeta[5])/12 + (14547*Zeta[7])/64, 
   -5847189456443825/330225942528 + (319122739*Pi^4)/15925248 + 
    (3784111*Pi^6)/2612736 + (143*Pi^8)/2160 + (2781653064619*Zeta[3])/
     429981696 - (1660087*Pi^4*Zeta[3])/311040 - (611*Pi^6*Zeta[3])/3402 - 
    (13606697*Zeta[3]^2)/13824 + (2197*Zeta[3]^3)/54 + 
    (3349718533*Zeta[5])/995328 - (871*Pi^4*Zeta[5])/720 - 
    (11323*Zeta[3]*Zeta[5])/16 + (3663979*Zeta[7])/2304 + 
    (184435*Zeta[9])/432, -3238326749623177303/35664401793024 + 
    (2781653064619*Pi^4)/25798901760 + (335686079*Pi^6)/40310784 + 
    (108053*Pi^8)/233280 + (3287*Pi^10)/249480 + (19596429165469*Zeta[3])/
     573308928 - (13606697*Pi^4*Zeta[3])/414720 - (7943*Pi^6*Zeta[3])/4536 - 
    (8449290031*Zeta[3]^2)/1492992 + (2197*Pi^4*Zeta[3]^2)/1080 + 
    (28561*Zeta[3]^3)/72 + (8223547505*Zeta[5])/442368 - 
    (11323*Pi^4*Zeta[5])/960 - (8555833*Zeta[3]*Zeta[5])/1728 - 
    (4489*Zeta[5]^2)/8 + (30031349*Zeta[7])/3072 - (4849*Zeta[3]*Zeta[7])/4 + 
    (2397655*Zeta[9])/576, -271854525515076673/587068342272 + 
    (19596429165469*Pi^4)/34398535680 + (5768757205*Pi^6)/125411328 + 
    (885643*Pi^8)/311040 + (42731*Pi^10)/332640 + (11037365477479627*Zeta[3])/
     61917364224 - (8449290031*Pi^4*Zeta[3])/44789760 - 
    (6001853*Pi^6*Zeta[3])/489888 - (143*Pi^8*Zeta[3])/405 - 
    (20742978035*Zeta[3]^2)/663552 + (28561*Pi^4*Zeta[3]^2)/1440 + 
    (21581131*Zeta[3]^3)/7776 + (14336211948421*Zeta[5])/143327232 - 
    (8555833*Pi^4*Zeta[5])/103680 - (3149*Pi^6*Zeta[5])/1134 - 
    (70126823*Zeta[3]*Zeta[5])/2304 + (11323*Zeta[3]^2*Zeta[5])/6 - 
    (175071*Zeta[5]^2)/32 + (18648433027*Zeta[7])/331776 - 
    (4849*Pi^4*Zeta[7])/240 - (189111*Zeta[3]*Zeta[7])/16 + 
    (1811705005*Zeta[9])/62208 + (401623*Zeta[11])/48}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, {v[-3], e[4]}, {v[1], v[4]}, 
   {v[1], v[4]}, {v[1], v[3]}, {v[3], v[4]}, {v[3], v[4]}, {v[3], v[4]}, 
   {v[-3], v[2]}, {v[-3], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 
   7, 8}, {0, 0, 1/32, 5/24, 1309/1152, 317/54 - (9*Zeta[3])/8, 
   1234309/41472 - (3*Pi^4)/160 - (15*Zeta[3])/2, 
   4658207/31104 - Pi^4/8 - (1309*Zeta[3])/32 - (153*Zeta[5])/8, 
   1121384029/1492992 - (1309*Pi^4)/1920 - Pi^6/21 - (634*Zeta[3])/3 + 
    (81*Zeta[3]^2)/4 - (255*Zeta[5])/2, 2105747071/559872 - (317*Pi^4)/90 - 
    (20*Pi^6)/63 - (1234309*Zeta[3])/1152 + (27*Pi^4*Zeta[3])/40 + 
    135*Zeta[3]^2 - (22253*Zeta[5])/32 - (2781*Zeta[7])/8, 
   1011512031349/53747712 - (1234309*Pi^4)/69120 - (187*Pi^6)/108 - 
    (8*Pi^8)/75 - (4658207*Zeta[3])/864 + (9*Pi^4*Zeta[3])/2 + 
    (11781*Zeta[3]^2)/16 - (10778*Zeta[5])/3 + (1377*Zeta[3]*Zeta[5])/2 - 
    (4635*Zeta[7])/2, 3794584384877/40310784 - (4658207*Pi^4)/51840 - 
    (5072*Pi^6)/567 - (32*Pi^8)/45 - (1121384029*Zeta[3])/41472 + 
    (3927*Pi^4*Zeta[3])/160 + (12*Pi^6*Zeta[3])/7 + 3804*Zeta[3]^2 - 
    243*Zeta[3]^3 - (20983253*Zeta[5])/1152 + (459*Pi^4*Zeta[5])/40 + 
    4590*Zeta[3]*Zeta[5] - (404481*Zeta[7])/32 - (54225*Zeta[9])/8, 
   910870477664269/1934917632 - (1121384029*Pi^4)/2488320 - 
    (1234309*Pi^6)/27216 - (2618*Pi^8)/675 - (1069*Pi^10)/4620 - 
    (2105747071*Zeta[3])/15552 + (634*Pi^4*Zeta[3])/5 + (80*Pi^6*Zeta[3])/7 + 
    (1234309*Zeta[3]^2)/64 - (243*Pi^4*Zeta[3]^2)/20 - 1620*Zeta[3]^3 - 
    (79189519*Zeta[5])/864 + (153*Pi^4*Zeta[5])/2 + 
    (200277*Zeta[3]*Zeta[5])/8 + (23409*Zeta[5]^2)/4 - 65302*Zeta[7] + 
    (25029*Zeta[3]*Zeta[7])/2 - (90375*Zeta[9])/2, 
   854021135258603/362797056 - (2105747071*Pi^4)/933120 - 
    (4658207*Pi^6)/20412 - (40576*Pi^8)/2025 - (1069*Pi^10)/693 - 
    (1011512031349*Zeta[3])/1492992 + (1234309*Pi^4*Zeta[3])/1920 + 
    (187*Pi^6*Zeta[3])/3 + (96*Pi^8*Zeta[3])/25 + (4658207*Zeta[3]^2)/48 - 
    81*Pi^4*Zeta[3]^2 - (35343*Zeta[3]^3)/4 - (19063528493*Zeta[5])/41472 + 
    (66759*Pi^4*Zeta[5])/160 + (204*Pi^6*Zeta[5])/7 + 
    129336*Zeta[3]*Zeta[5] - 12393*Zeta[3]^2*Zeta[5] + 39015*Zeta[5]^2 - 
    (127133827*Zeta[7])/384 + (8343*Pi^4*Zeta[7])/40 + 
    83430*Zeta[3]*Zeta[7] - (7886725*Zeta[9])/32 - (1109637*Zeta[11])/8}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[6], e[3]}, {v[-6], e[4]}, {v[1], v[4]}, 
   {v[3], v[4]}, {v[3], v[4]}, {v[1], v[3]}, {v[3], v[6]}, {v[4], v[6]}, 
   {v[1], v[6]}, {v[-6], v[2]}, {v[-6], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, {0, -1/8, -13/16, -141/32, 
   -1393/64 + 2*Zeta[3], -12997/128 + Pi^4/30 + 13*Zeta[3], 
   -116697/256 + (13*Pi^4)/60 + (123*Zeta[3])/2 + 24*Zeta[5], 
   -1019645/512 + (41*Pi^4)/40 + (11*Pi^6)/189 + (907*Zeta[3])/4 + 
    (49*Zeta[3]^2)/2 + 156*Zeta[5], -8732657/1024 + (907*Pi^4)/240 + 
    (143*Pi^6)/378 + (4375*Zeta[3])/8 + (49*Pi^4*Zeta[3])/60 + 
    (637*Zeta[3]^2)/4 + 693*Zeta[5] + (2475*Zeta[7])/4, 
   -73671861/2048 + (875*Pi^4)/96 + (421*Pi^6)/252 + (60689*Pi^8)/252000 - 
    (486*MZV[3, 5])/5 - (9645*Zeta[3])/16 + (637*Pi^4*Zeta[3])/120 + 
    (10005*Zeta[3]^2)/8 + (4227*Zeta[5])/2 + 993*Zeta[3]*Zeta[5] + 
    (32175*Zeta[7])/8, -614399881/4096 - (643*Pi^4)/64 + (7547*Pi^6)/1512 + 
    (788957*Pi^8)/504000 - (3159*MZV[3, 5])/5 - (638209*Zeta[3])/32 + 
    (667*Pi^4*Zeta[3])/16 + (472*Pi^6*Zeta[3])/189 + (151849*Zeta[3]^2)/16 - 
    (3875*Zeta[3]^3)/3 + (4695*Zeta[5])/4 + (493*Pi^4*Zeta[5])/20 + 
    (12909*Zeta[3]*Zeta[5])/2 + (315063*Zeta[7])/16 + (49652*Zeta[9])/3, 
   -5078395309/8192 - (638209*Pi^4)/1920 + (5015*Pi^6)/3024 + 
    (895229*Pi^8)/112000 + (30407*Pi^10)/38808 - (36207*MZV[3, 5])/10 - 
    (11524165*Zeta[3])/64 + (151849*Pi^4*Zeta[3])/480 + 
    (3068*Pi^6*Zeta[3])/189 + (2119837*Zeta[3]^2)/32 - 
    (775*Pi^4*Zeta[3]^2)/12 - (50375*Zeta[3]^3)/6 - (373725*Zeta[5])/8 + 
    (6409*Pi^4*Zeta[5])/40 + (189765*Zeta[3]*Zeta[5])/4 + 
    (327123*Zeta[5]^2)/28 + (2532051*Zeta[7])/32 + 
    (239661*Zeta[3]*Zeta[7])/28 + 
    (17253*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/28 + 
    (322738*Zeta[9])/3}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, 
   {v[-3], e[4]}, {v[2], v[5]}, {v[4], v[5]}, {v[2], v[5]}, {v[4], v[5]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[3], v[4]}, {v[-3], v[1]}, {v[-3], v[1]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, -3/8, -33/16, -345/32, 
   -3525/64 + (45*Zeta[3])/4, -35625/128 + (3*Pi^4)/16 + (495*Zeta[3])/8, 
   -358125/256 + (33*Pi^4)/32 + (5175*Zeta[3])/16 + (855*Zeta[5])/4, 
   -3590625/512 + (345*Pi^4)/64 + (15*Pi^6)/28 + (52875*Zeta[3])/32 - 
    (675*Zeta[3]^2)/4 + (9405*Zeta[5])/8, -35953125/1024 + (3525*Pi^4)/128 + 
    (165*Pi^6)/56 + (534375*Zeta[3])/64 - (45*Pi^4*Zeta[3])/8 - 
    (7425*Zeta[3]^2)/8 + (98325*Zeta[5])/16 + (16245*Zeta[7])/4, 
   -359765625/2048 + (35625*Pi^4)/256 + (1725*Pi^6)/112 + (407*Pi^8)/320 + 
    (5371875*Zeta[3])/128 - (495*Pi^4*Zeta[3])/16 - (77625*Zeta[3]^2)/16 + 
    (1004625*Zeta[5])/32 - (12825*Zeta[3]*Zeta[5])/2 + (178695*Zeta[7])/8, 
   -3598828125/4096 + (358125*Pi^4)/512 + (17625*Pi^6)/224 + 
    (4477*Pi^8)/640 + (53859375*Zeta[3])/256 - (5175*Pi^4*Zeta[3])/32 - 
    (225*Pi^6*Zeta[3])/14 - (793125*Zeta[3]^2)/32 + (3375*Zeta[3]^3)/2 + 
    (10153125*Zeta[5])/64 - (855*Pi^4*Zeta[5])/8 - 
    (141075*Zeta[3]*Zeta[5])/4 + (1868175*Zeta[7])/16 + (322155*Zeta[9])/4}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[7], e[3]}, {v[-7], e[4]}, {v[1], v[5]}, 
   {v[1], v[3]}, {v[3], v[4]}, {v[4], v[5]}, {v[3], v[4]}, {v[4], v[5]}, 
   {v[3], v[7]}, {v[5], v[7]}, {v[-7], v[2]}, {v[-7], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, {1/6, 1/3, 1/3, 
   -17/3 + (31*Zeta[3])/3, -197/3 + (31*Pi^4)/180 + (62*Zeta[3])/3, 
   -1529/3 + (31*Pi^4)/90 + (386*Zeta[3])/3 + 449*Zeta[5], 
   -10205/3 + (193*Pi^4)/90 + (94*Pi^6)/81 + (2510*Zeta[3])/3 - 
    (983*Zeta[3]^2)/3 + 898*Zeta[5], -62801/3 + (251*Pi^4)/18 + 
    (188*Pi^6)/81 + (15974*Zeta[3])/3 - (983*Pi^4*Zeta[3])/90 - 
    (1966*Zeta[3]^2)/3 + 4354*Zeta[5] + 11338*Zeta[7], 
   -367253/3 + (7987*Pi^4)/90 + (6338*Pi^6)/567 + (242437*Pi^8)/75600 + 
    1944*MZV[3, 5] + (97982*Zeta[3])/3 - (983*Pi^4*Zeta[3])/45 - 
    (11038*Zeta[3]^2)/3 + 22750*Zeta[5] - 13634*Zeta[3]*Zeta[5] + 
    22676*Zeta[7], -2073833/3 + (48991*Pi^4)/90 + (32870*Pi^6)/567 + 
    (242437*Pi^8)/37800 + 3888*MZV[3, 5] + (580022*Zeta[3])/3 - 
    (5519*Pi^4*Zeta[3])/45 - (19468*Pi^6*Zeta[3])/567 - (66370*Zeta[3]^2)/3 + 
    (47918*Zeta[3]^3)/9 + 123766*Zeta[5] - (11677*Pi^4*Zeta[5])/30 - 
    27268*Zeta[3]*Zeta[5] + 103838*Zeta[7] + (2293555*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[7], e[3]}, {v[-7], e[4]}, {v[1], v[3]}, 
   {v[1], v[4]}, {v[3], v[4]}, {v[3], v[4]}, {v[3], v[4]}, {v[4], v[7]}, 
   {v[3], v[7]}, {v[-7], v[2]}, {v[-7], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, 1/48, 7/96, 11/192, 
   -605/384 + (7*Zeta[3])/6, -13525/768 + (7*Pi^4)/360 + (49*Zeta[3])/12, 
   -208037/1536 + (49*Pi^4)/720 + (161*Zeta[3])/6 + (221*Zeta[5])/4, 
   -2760397/3072 + (161*Pi^4)/360 + (649*Pi^6)/4536 + (9535*Zeta[3])/48 - 
    (145*Zeta[3]^2)/3 + (1547*Zeta[5])/8, -33789053/6144 + (1907*Pi^4)/576 + 
    (649*Pi^6)/1296 + (8273*Zeta[3])/6 - (29*Pi^4*Zeta[3])/18 - 
    (1015*Zeta[3]^2)/6 + (14527*Zeta[5])/16 + (11289*Zeta[7])/8, 
   -393106021/12288 + (8273*Pi^4)/360 + (42293*Pi^6)/18144 + 
    (30029*Pi^8)/75600 + 243*MZV[3, 5] + (1706791*Zeta[3])/192 - 
    (203*Pi^4*Zeta[3])/36 - (5617*Zeta[3]^2)/6 + (160055*Zeta[5])/32 - 
    2090*Zeta[3]*Zeta[5] + (79023*Zeta[7])/16, -4417300181/24576 + 
    (1706791*Pi^4)/11520 + (461095*Pi^6)/36288 + (30029*Pi^8)/21600 + 
    (1701*MZV[3, 5])/2 + (2596963*Zeta[3])/48 - (5617*Pi^4*Zeta[3])/180 - 
    (2990*Pi^6*Zeta[3])/567 - (146365*Zeta[3]^2)/24 + (8404*Zeta[3]^3)/9 + 
    (1854559*Zeta[5])/64 - (661*Pi^4*Zeta[5])/12 - 7315*Zeta[3]*Zeta[5] + 
    (692313*Zeta[7])/32 + (286295*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[4], e[3]}, {v[-4], e[4]}, {v[2], v[6]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[6]}, {v[3], v[4]}, {v[3], v[4]}, 
   {v[4], v[6]}, {v[-4], v[1]}, {v[-4], v[1]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, {0, -5/48, -31/96, -95/192, 
   1133/384 - (19*Zeta[3])/12, 30097/768 - (19*Pi^4)/720 - (233*Zeta[3])/24, 
   463349/1536 - (233*Pi^4)/1440 - (3385*Zeta[3])/48 - (341*Zeta[5])/4, 
   6004105/3072 - (677*Pi^4)/576 - (251*Pi^6)/1134 - (46469*Zeta[3])/96 + 
    (493*Zeta[3]^2)/6 - (3187*Zeta[5])/8, 71426093/6144 - (46469*Pi^4)/5760 - 
    (583*Pi^6)/567 - (590281*Zeta[3])/192 + (493*Pi^4*Zeta[3])/180 + 
    (4673*Zeta[3]^2)/12 - (33875*Zeta[5])/16 - (16619*Zeta[7])/8, 
   807815137/12288 - (590281*Pi^4)/11520 - (3070*Pi^6)/567 - 
    (91817*Pi^8)/151200 - 243*MZV[3, 5] - (7053197*Zeta[3])/384 + 
    (4673*Pi^4*Zeta[3])/360 + (52945*Zeta[3]^2)/24 - (376951*Zeta[5])/32 + 
    3617*Zeta[3]*Zeta[5] - (74819*Zeta[7])/8, 8841193829/24576 - 
    (7053197*Pi^4)/23040 - (4841*Pi^6)/162 - (103913*Pi^8)/37800 - 
    972*MZV[3, 5] - (80598145*Zeta[3])/768 + (10589*Pi^4*Zeta[3])/144 + 
    (5179*Pi^6*Zeta[3])/567 + (628637*Zeta[3]^2)/48 - (13166*Zeta[3]^3)/9 - 
    (4205219*Zeta[5])/64 + (1208*Pi^4*Zeta[5])/15 + 
    (33067*Zeta[3]*Zeta[5])/2 - (747295*Zeta[7])/16 - (3258785*Zeta[9])/72, 
   94602758905/49152 - (16119629*Pi^4)/9216 - (375793*Pi^6)/2268 - 
    (130499*Pi^8)/9450 - (23739*Pi^10)/17248 - 3888*MZV[3, 5] - 
    (891634949*Zeta[3])/1536 + (628637*Pi^4*Zeta[3])/1440 + 
    (3376*Pi^6*Zeta[3])/81 + (7375873*Zeta[3]^2)/96 - 
    (6583*Pi^4*Zeta[3]^2)/90 - (59225*Zeta[3]^3)/9 - (46304143*Zeta[5])/128 + 
    (42787*Pi^4*Zeta[5])/120 + (349595*Zeta[3]*Zeta[5])/4 + 
    (4293369*Zeta[5]^2)/112 - (7846067*Zeta[7])/32 + 
    (7884283*Zeta[3]*Zeta[7])/112 + 
    (242325*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/112 - 
    (14499215*Zeta[9])/72}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[7], e[3]}, 
   {v[-7], e[4]}, {v[1], v[5]}, {v[3], v[5]}, {v[1], v[3]}, {v[4], v[5]}, 
   {v[3], v[4]}, {v[1], v[4]}, {v[3], v[7]}, {v[5], v[7]}, {v[-7], v[2]}, 
   {v[-7], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {0, 0, Zeta[3]/2, Pi^4/120 + (3*Zeta[3])/2, Pi^4/40 + (19*Zeta[3])/2 - 
    (23*Zeta[5])/2, (19*Pi^4)/120 - (2*Pi^6)/63 + (103*Zeta[3])/2 + 
    (29*Zeta[3]^2)/2 - (69*Zeta[5])/2, (103*Pi^4)/120 - (2*Pi^6)/21 + 
    (547*Zeta[3])/2 + (29*Pi^4*Zeta[3])/60 + (87*Zeta[3]^2)/2 - 
    (437*Zeta[5])/2 - (1105*Zeta[7])/4, (547*Pi^4)/120 - (38*Pi^6)/63 - 
    (9403*Pi^8)/84000 + (486*MZV[3, 5])/5 + (2863*Zeta[3])/2 + 
    (29*Pi^4*Zeta[3])/20 + (551*Zeta[3]^2)/2 - (2369*Zeta[5])/2 + 
    1153*Zeta[3]*Zeta[5] - (3315*Zeta[7])/4, (2863*Pi^4)/120 - 
    (206*Pi^6)/63 - (9403*Pi^8)/28000 + (1458*MZV[3, 5])/5 + 
    (14827*Zeta[3])/2 + (551*Pi^4*Zeta[3])/60 + (562*Pi^6*Zeta[3])/189 + 
    (2987*Zeta[3]^2)/2 - 967*Zeta[3]^3 - (12581*Zeta[5])/2 + 
    (667*Pi^4*Zeta[5])/60 + 3459*Zeta[3]*Zeta[5] - (20995*Zeta[7])/4 - 
    5144*Zeta[9], (14827*Pi^4)/120 - (1094*Pi^6)/63 - (178657*Pi^8)/84000 - 
    (3919*Pi^10)/13860 + (9234*MZV[3, 5])/5 + (76183*Zeta[3])/2 + 
    (2987*Pi^4*Zeta[3])/60 + (562*Pi^6*Zeta[3])/63 + (15863*Zeta[3]^2)/2 - 
    (967*Pi^4*Zeta[3]^2)/20 - 2901*Zeta[3]^3 - (65849*Zeta[5])/2 + 
    (667*Pi^4*Zeta[5])/20 + 21907*Zeta[3]*Zeta[5] + (35235*Zeta[5]^2)/2 - 
    (113815*Zeta[7])/4 + (43361*Zeta[3]*Zeta[7])/2 - 
    1296*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]) - 15432*Zeta[9]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[7], e[3]}, {v[-7], e[4]}, {v[1], v[5]}, 
   {v[1], v[4]}, {v[3], v[5]}, {v[3], v[4]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[3], v[7]}, {v[5], v[7]}, {v[-7], v[2]}, {v[-7], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, {1/12, 1/4, 7/12, 
   -17/12 + (25*Zeta[3])/6, -377/12 + (5*Pi^4)/72 + (25*Zeta[3])/2, 
   -3401/12 + (5*Pi^4)/24 + (463*Zeta[3])/6 + (465*Zeta[5])/2, 
   -24497/12 + (463*Pi^4)/360 + (685*Pi^6)/1134 + (3031*Zeta[3])/6 - 
    (1247*Zeta[3]^2)/6 + (1395*Zeta[5])/2, -158273/12 + (3031*Pi^4)/360 + 
    (685*Pi^6)/378 + (19663*Zeta[3])/6 - (1247*Pi^4*Zeta[3])/180 - 
    (1247*Zeta[3]^2)/2 + (6807*Zeta[5])/2 + (12503*Zeta[7])/2, 
   -958121/12 + (19663*Pi^4)/360 + (9979*Pi^6)/1134 + (1397189*Pi^8)/756000 + 
    (3888*MZV[3, 5])/5 + (123487*Zeta[3])/6 - (1247*Pi^4*Zeta[3])/60 - 
    (19385*Zeta[3]^2)/6 + (34719*Zeta[5])/2 - 9783*Zeta[3]*Zeta[5] + 
    (37509*Zeta[7])/2, -5553017/12 + (123487*Pi^4)/360 + (50563*Pi^6)/1134 + 
    (1397189*Pi^8)/252000 + (11664*MZV[3, 5])/5 + (748375*Zeta[3])/6 - 
    (3877*Pi^4*Zeta[3])/36 - (14051*Pi^6*Zeta[3])/567 - 
    (106673*Zeta[3]^2)/6 + (37081*Zeta[3]^3)/9 + (183447*Zeta[5])/2 - 
    (4557*Pi^4*Zeta[5])/20 - 29349*Zeta[3]*Zeta[5] + (175673*Zeta[7])/2 + 
    (2619709*Zeta[9])/18}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[5], e[3]}, 
   {v[-5], e[4]}, {v[1], v[3]}, {v[1], v[3]}, {v[1], v[4]}, {v[3], v[4]}, 
   {v[3], v[5]}, {v[4], v[5]}, {v[4], v[5]}, {v[-5], v[2]}, {v[-5], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, {0, -1/4, -3/2, -33/4, 
   -175/4 + 10*Zeta[3], -1825/8 + Pi^4/6 + (113*Zeta[3])/2, 
   -18867/16 + (113*Pi^4)/120 + (1241*Zeta[3])/4 + 185*Zeta[5], 
   -194015/32 + (1241*Pi^4)/240 + (25*Pi^6)/54 + (13425*Zeta[3])/8 - 
    204*Zeta[3]^2 + 1028*Zeta[5], -1987331/64 + (895*Pi^4)/32 + 
    (1943*Pi^6)/756 + (143605*Zeta[3])/16 - (34*Pi^4*Zeta[3])/5 - 
    1131*Zeta[3]^2 + 5588*Zeta[5] + (13157*Zeta[7])/4, 
   -20289711/128 + (28721*Pi^4)/192 + (7037*Pi^6)/504 + 
    (123043*Pi^8)/126000 + (486*MZV[3, 5])/5 + (1520953*Zeta[3])/32 - 
    (377*Pi^4*Zeta[3])/10 - (12523*Zeta[3]^2)/2 + (60025*Zeta[5])/2 - 
    7316*Zeta[3]*Zeta[5] + (145315*Zeta[7])/8, 
   -206539723/256 + (1520953*Pi^4)/1920 + (226675*Pi^6)/3024 + 
    (1357673*Pi^8)/252000 + (2673*MZV[3, 5])/5 + (15964125*Zeta[3])/64 - 
    (12523*Pi^4*Zeta[3])/60 - (3454*Pi^6*Zeta[3])/189 - 
    (137875*Zeta[3]^2)/4 + (8644*Zeta[3]^3)/3 + (638585*Zeta[5])/4 - 
    (3901*Pi^4*Zeta[5])/30 - 40364*Zeta[3]*Zeta[5] + (1574411*Zeta[7])/16 + 
    (735227*Zeta[9])/12, -2096888311/512 + (1064275*Pi^4)/256 + 
    (2410735*Pi^6)/6048 + (979823*Pi^8)/33600 + (250819*Pi^10)/129360 + 
    (5589*MZV[3, 5])/2 + (166215569*Zeta[3])/128 - (27575*Pi^4*Zeta[3])/24 - 
    (19051*Pi^6*Zeta[3])/189 - (1502655*Zeta[3]^2)/8 + 
    (2161*Pi^4*Zeta[3]^2)/15 + (47650*Zeta[3]^3)/3 + (6733129*Zeta[5])/8 - 
    (43037*Pi^4*Zeta[5])/60 - 221606*Zeta[3]*Zeta[5] - 
    (3770679*Zeta[5]^2)/56 + (16875775*Zeta[7])/32 - 
    (7170073*Zeta[3]*Zeta[7])/56 - 
    (40851*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/56 + 
    (8100277*Zeta[9])/24}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[6], e[3]}, 
   {v[-6], e[4]}, {v[1], v[9]}, {v[1], v[3]}, {v[3], v[4]}, {v[1], v[4]}, 
   {v[3], v[9]}, {v[3], v[6]}, {v[4], v[6]}, {v[6], v[9]}, {v[-6], v[2]}, 
   {v[-6], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, 5*Zeta[5], (5*Pi^6)/378 - 7*Zeta[3]^2 - 5*Zeta[5], 
   (-5*Pi^6)/378 - (7*Pi^4*Zeta[3])/30 + 7*Zeta[3]^2 + 35*Zeta[5] + 
    (127*Zeta[7])/2, (5*Pi^6)/54 - (4129*Pi^8)/126000 + (972*MZV[3, 5])/5 + 
    (7*Pi^4*Zeta[3])/30 - 49*Zeta[3]^2 + 135*Zeta[5] + 22*Zeta[3]*Zeta[5] - 
    (127*Zeta[7])/2, (5*Pi^6)/14 + (4129*Pi^8)/126000 - (972*MZV[3, 5])/5 - 
    (49*Pi^4*Zeta[3])/30 + (2*Pi^6*Zeta[3])/21 - 189*Zeta[3]^2 + 
    (1742*Zeta[3]^3)/3 + 675*Zeta[5] - (95*Pi^4*Zeta[5])/6 - 
    22*Zeta[3]*Zeta[5] + (889*Zeta[7])/2 + (346*Zeta[9])/3, 
   (25*Pi^6)/14 - (4129*Pi^8)/18000 - (4604*Pi^10)/24255 + 
    (6804*MZV[3, 5])/5 - (63*Pi^4*Zeta[3])/10 - (2*Pi^6*Zeta[3])/21 - 
    945*Zeta[3]^2 + (871*Pi^4*Zeta[3]^2)/30 - (1742*Zeta[3]^3)/3 + 
    3375*Zeta[5] + (95*Pi^4*Zeta[5])/6 + 154*Zeta[3]*Zeta[5] - 
    (32958*Zeta[5]^2)/7 + (3429*Zeta[7])/2 + (73231*Zeta[3]*Zeta[7])/7 - 
    (11799*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/7 - 
    (346*Zeta[9])/3}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[7], e[3]}, 
   {v[-7], e[4]}, {v[1], v[4]}, {v[1], v[10]}, {v[3], v[4]}, {v[3], v[10]}, 
   {v[4], v[5]}, {v[4], v[10]}, {v[3], v[5]}, {v[5], v[7]}, {v[3], v[7]}, 
   {v[-7], v[2]}, {v[-7], v[2]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, (441*Zeta[7])/8, (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 - 
    135*Zeta[3]*Zeta[5] - (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + 
    (486*MZV[3, 5])/5 - (5*Pi^6*Zeta[3])/14 - 267*Zeta[3]^3 - 
    (9*Pi^4*Zeta[5])/10 + 810*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + 
    (4583*Zeta[9])/2}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[7], e[3]}, 
   {v[-7], e[4]}, {v[1], v[9]}, {v[1], v[10]}, {v[3], v[6]}, {v[3], v[9]}, 
   {v[3], v[10]}, {v[4], v[6]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[9]}, 
   {v[4], v[7]}, {v[5], v[7]}, {v[-7], v[2]}, {v[-7], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, -10*Zeta[5], 
   (-5*Pi^6)/189 - 10*Zeta[3]^2 + 50*Zeta[5], 
   (25*Pi^6)/189 - (Pi^4*Zeta[3])/3 + 50*Zeta[3]^2 + 90*Zeta[5] + 
    (19*Zeta[7])/2, (5*Pi^6)/21 - (23*Pi^8)/3500 + (324*MZV[3, 5])/5 + 
    (5*Pi^4*Zeta[3])/3 + 234*Zeta[3]^2 - 1750*Zeta[5] + 
    1240*Zeta[3]*Zeta[5] + (2229*Zeta[7])/2, (-125*Pi^6)/27 + 
    (50039*Pi^8)/94500 - (2916*MZV[3, 5])/5 + (39*Pi^4*Zeta[3])/5 + 
    (10*Pi^6*Zeta[3])/3 - 3910*Zeta[3]^2 + (3440*Zeta[3]^3)/3 + 
    10250*Zeta[5] + (229*Pi^4*Zeta[5])/15 - 1200*Zeta[3]*Zeta[5] - 
    (24279*Zeta[7])/2 + (21637*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, {v[-3], e[4]}, {v[1], v[3]}, 
   {v[1], v[3]}, {v[1], v[3]}, {v[1], v[3]}, {v[-3], v[2]}, {v[-3], v[2]}, 
   {v[-3], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {0, 0, 0, -1/144, -25/432, -1759/5184, -13427/7776 + (7*Zeta[3])/36, 
   -1521625/186624 + (7*Pi^4)/2160 + (175*Zeta[3])/108, 
   -20591899/559872 + (35*Pi^4)/1296 + (12313*Zeta[3])/1296 + 
    (23*Zeta[5])/12, -1081176547/6718464 + (12313*Pi^4)/77760 + 
    (31*Pi^6)/6804 + (93989*Zeta[3])/1944 - (49*Zeta[3]^2)/18 + 
    (575*Zeta[5])/36, -868085983/1259712 + (93989*Pi^4)/116640 + 
    (775*Pi^6)/20412 + (10651375*Zeta[3])/46656 - (49*Pi^4*Zeta[3])/540 - 
    (1225*Zeta[3]^2)/54 + (40457*Zeta[5])/432 + (241*Zeta[7])/12, 
   -702556183021/241864704 + (2130275*Pi^4)/559872 + (54529*Pi^6)/244944 + 
    (83*Pi^8)/16200 + (144143293*Zeta[3])/139968 - (245*Pi^4*Zeta[3])/324 - 
    (86191*Zeta[3]^2)/648 + (308821*Zeta[5])/648 - (161*Zeta[3]*Zeta[5])/3 + 
    (6025*Zeta[7])/36, -8779830370405/725594112 + (144143293*Pi^4)/8398080 + 
    (416237*Pi^6)/367416 + (83*Pi^8)/1944 + (7568235829*Zeta[3])/1679616 - 
    (86191*Pi^4*Zeta[3])/19440 - (31*Pi^6*Zeta[3])/243 - 
    (657923*Zeta[3]^2)/972 + (686*Zeta[3]^3)/27 + (34997375*Zeta[5])/15552 - 
    (161*Pi^4*Zeta[5])/180 - (4025*Zeta[3]*Zeta[5])/9 + 
    (423919*Zeta[7])/432 + (24955*Zeta[9])/108, -434952340760119/8707129344 + 
    (7568235829*Pi^4)/100776960 + (6738625*Pi^6)/1259712 + 
    (145997*Pi^8)/583200 + (5*Pi^10)/891 + (6076601881*Zeta[3])/314928 - 
    (657923*Pi^4*Zeta[3])/29160 - (775*Pi^6*Zeta[3])/729 - 
    (74559625*Zeta[3]^2)/23328 + (343*Pi^4*Zeta[3]^2)/270 + 
    (17150*Zeta[3]^3)/81 + (473613677*Zeta[5])/46656 - 
    (805*Pi^4*Zeta[5])/108 - (283199*Zeta[3]*Zeta[5])/108 - 
    (529*Zeta[5]^2)/2 + (3235907*Zeta[7])/648 - (1687*Zeta[3]*Zeta[7])/3 + 
    (623875*Zeta[9])/324, -2674838832011261/13060694016 + 
    (6076601881*Pi^4)/18895680 + (638348869*Pi^6)/26453952 + 
    (1114441*Pi^8)/874800 + (125*Pi^10)/2673 + (4917893281147*Zeta[3])/
     60466176 - (14911925*Pi^4*Zeta[3])/139968 - (54529*Pi^6*Zeta[3])/8748 - 
    (581*Pi^8*Zeta[3])/4050 - (1009003051*Zeta[3]^2)/69984 + 
    (1715*Pi^4*Zeta[3]^2)/162 + (603337*Zeta[3]^3)/486 + 
    (24867060581*Zeta[5])/559872 - (283199*Pi^4*Zeta[5])/6480 - 
    (713*Pi^6*Zeta[5])/567 - (2161747*Zeta[3]*Zeta[5])/162 + 
    (2254*Zeta[3]^2*Zeta[5])/3 - (13225*Zeta[5]^2)/6 + 
    (366711625*Zeta[7])/15552 - (1687*Pi^4*Zeta[7])/180 - 
    (42175*Zeta[3]*Zeta[7])/9 + (43895845*Zeta[9])/3888 + 
    (34397*Zeta[11])/12}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, 
   {v[-3], e[4]}, {v[2], v[5]}, {v[2], v[5]}, {v[2], v[3]}, {v[3], v[5]}, 
   {v[3], v[5]}, {v[-3], v[1]}, {v[-3], v[1]}, {v[-3], v[1]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, 1/12, 13/24, 131/48, 1201/96 - (11*Zeta[3])/6, 
   10499/192 - (11*Pi^4)/360 - (143*Zeta[3])/12, 89257/384 - (143*Pi^4)/720 - 
    (1441*Zeta[3])/24 - (39*Zeta[5])/2, 745403/768 - (1441*Pi^4)/1440 - 
    (53*Pi^6)/1134 - (13211*Zeta[3])/48 + (121*Zeta[3]^2)/6 - 
    (507*Zeta[5])/4, 6150577/1536 - (13211*Pi^4)/2880 - (689*Pi^6)/2268 - 
    (115489*Zeta[3])/96 + (121*Pi^4*Zeta[3])/180 + (1573*Zeta[3]^2)/12 - 
    (5109*Zeta[5])/8 - (433*Zeta[7])/2, 50326547/3072 - (115489*Pi^4)/5760 - 
    (6943*Pi^6)/4536 - (253*Pi^8)/4320 - (981827*Zeta[3])/192 + 
    (1573*Pi^4*Zeta[3])/360 + (15851*Zeta[3]^2)/24 - (46839*Zeta[5])/16 + 
    429*Zeta[3]*Zeta[5] - (5629*Zeta[7])/4, 409337401/6144 - 
    (981827*Pi^4)/11520 - (63653*Pi^6)/9072 - (3289*Pi^8)/8640 - 
    (8199433*Zeta[3])/384 + (15851*Pi^4*Zeta[3])/720 + 
    (583*Pi^6*Zeta[3])/567 + (145321*Zeta[3]^2)/48 - (1331*Zeta[3]^3)/9 - 
    (409461*Zeta[5])/32 + (143*Pi^4*Zeta[5])/20 + (5577*Zeta[3]*Zeta[5])/2 - 
    (56723*Zeta[7])/8 - (46715*Zeta[9])/18, 3315029675/12288 - 
    (8199433*Pi^4)/23040 - (556447*Pi^6)/18144 - (33143*Pi^8)/17280 - 
    (2941*Pi^10)/41580 - (67656347*Zeta[3])/768 + 
    (145321*Pi^4*Zeta[3])/1440 + (7579*Pi^6*Zeta[3])/1134 + 
    (1270379*Zeta[3]^2)/96 - (1331*Pi^4*Zeta[3]^2)/180 - 
    (17303*Zeta[3]^3)/18 - (3481023*Zeta[5])/64 + (1859*Pi^4*Zeta[5])/40 + 
    (56199*Zeta[3]*Zeta[5])/4 + (4563*Zeta[5]^2)/2 - (520033*Zeta[7])/16 + 
    4763*Zeta[3]*Zeta[7] - (607295*Zeta[9])/36}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, {v[-3], e[4]}, {v[2], v[6]}, 
   {v[2], v[5]}, {v[5], v[6]}, {v[5], v[6]}, {v[1], v[3]}, {v[1], v[3]}, 
   {v[1], v[3]}, {v[-3], v[5]}, {v[-3], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, -1/12, -7/24, -41/48, 
   -57/32 - (2*Zeta[3])/3, 47/192 - Pi^4/90 - (7*Zeta[3])/3, 
   12109/384 - (7*Pi^4)/180 - (77*Zeta[3])/6 - 28*Zeta[5], 
   189095/768 - (77*Pi^4)/360 - (41*Pi^6)/567 - (309*Zeta[3])/4 + 
    (73*Zeta[3]^2)/3 - 98*Zeta[5], 2211061/1536 - (103*Pi^4)/80 - 
    (41*Pi^6)/162 - (10573*Zeta[3])/24 + (73*Pi^4*Zeta[3])/90 + 
    (511*Zeta[3]^2)/6 - 389*Zeta[5] - (931*Zeta[7])/2, 
   22831583/3072 - (10573*Pi^4)/1440 - (2257*Pi^6)/2268 - 
    (46831*Pi^8)/378000 - (324*MZV[3, 5])/5 - (112487*Zeta[3])/48 + 
    (511*Pi^4*Zeta[3])/180 + (4361*Zeta[3]^2)/12 - (3339*Zeta[5])/2 + 
    694*Zeta[3]*Zeta[5] - (6517*Zeta[7])/4, 219730333/6144 - 
    (112487*Pi^4)/2880 - (2123*Pi^6)/504 - (46831*Pi^8)/108000 - 
    (1134*MZV[3, 5])/5 - (1128757*Zeta[3])/96 + (4361*Pi^4*Zeta[3])/360 + 
    (968*Pi^6*Zeta[3])/567 + (13737*Zeta[3]^2)/8 - (2494*Zeta[3]^3)/9 - 
    (29761*Zeta[5])/4 + (509*Pi^4*Zeta[5])/30 + 2429*Zeta[3]*Zeta[5] - 
    (49475*Zeta[7])/8 - (60176*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, {v[-3], e[4]}, {v[4], e[5]}, 
   {v[-4], e[6]}, {v[-3], v[2]}, {v[-3], v[2]}, {v[3], v[4]}, {v[3], v[4]}, 
   {v[3], v[4]}, {v[3], v[4]}, {v[-4], v[1]}, {v[-4], v[1]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, 1/36, 35/216, 991/1296, 26207/7776 - (11*Zeta[3])/18, 
   670951/46656 - (11*Pi^4)/1080 - (385*Zeta[3])/108, 
   16852031/279936 - (77*Pi^4)/1296 - (10901*Zeta[3])/648 - (13*Zeta[5])/2, 
   417941623/1679616 - (10901*Pi^4)/38880 - (53*Pi^6)/3402 - 
    (288277*Zeta[3])/3888 + (121*Zeta[3]^2)/18 - (455*Zeta[5])/12, 
   10274059439/10077696 - (288277*Pi^4)/233280 - (265*Pi^6)/2916 - 
    (7380461*Zeta[3])/23328 + (121*Pi^4*Zeta[3])/540 + (4235*Zeta[3]^2)/108 - 
    (12883*Zeta[5])/72 - (433*Zeta[7])/6, 250969207591/60466176 - 
    (7380461*Pi^4)/1399680 - (52523*Pi^6)/122472 - (253*Pi^8)/12960 - 
    (185372341*Zeta[3])/139968 + (847*Pi^4*Zeta[3])/648 + 
    (119911*Zeta[3]^2)/648 - (340691*Zeta[5])/432 + 143*Zeta[3]*Zeta[5] - 
    (15155*Zeta[7])/36, 6102432026207/362797056 - (185372341*Pi^4)/8398080 - 
    (1388971*Pi^6)/734832 - (1771*Pi^8)/15552 - (4597357853*Zeta[3])/839808 + 
    (119911*Pi^4*Zeta[3])/19440 + (583*Pi^6*Zeta[3])/1701 + 
    (3171047*Zeta[3]^2)/3888 - (1331*Zeta[3]^3)/27 - (8722363*Zeta[5])/2592 + 
    (143*Pi^4*Zeta[5])/60 + (5005*Zeta[3]*Zeta[5])/6 - (429103*Zeta[7])/216 - 
    (46715*Zeta[9])/54, 147884786722135/2176782336 - 
    (4597357853*Pi^4)/50388480 - (35560403*Pi^6)/4408992 - 
    (250723*Pi^8)/466560 - (2941*Pi^10)/124740 - (113014653829*Zeta[3])/
     5038848 + (3171047*Pi^4*Zeta[3])/116640 + (2915*Pi^6*Zeta[3])/1458 + 
    (81185071*Zeta[3]^2)/23328 - (1331*Pi^4*Zeta[3]^2)/540 - 
    (46585*Zeta[3]^3)/162 - (219076403*Zeta[5])/15552 + 
    (1001*Pi^4*Zeta[5])/72 + (141713*Zeta[3]*Zeta[5])/36 + 
    (1521*Zeta[5]^2)/2 - (11347631*Zeta[7])/1296 + (4763*Zeta[3]*Zeta[7])/3 - 
    (1635025*Zeta[9])/324}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, 
   {v[-3], e[4]}, {v[5], e[5]}, {v[-5], e[6]}, {v[3], v[4]}, {v[3], v[4]}, 
   {v[-3], v[1]}, {v[-3], v[1]}, {v[4], v[5]}, {v[4], v[5]}, {v[3], v[5]}, 
   {v[-5], v[2]}, {v[-5], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {0, -1/3, -4/3, -16/3, -64/3 + (16*Zeta[3])/3, 
   -256/3 + (4*Pi^4)/45 + (64*Zeta[3])/3, -1024/3 + (16*Pi^4)/45 + 
    (256*Zeta[3])/3 + 64*Zeta[5], -4096/3 + (64*Pi^4)/45 + (88*Pi^6)/567 + 
    (1024*Zeta[3])/3 - (128*Zeta[3]^2)/3 + 256*Zeta[5], 
   -16384/3 + (256*Pi^4)/45 + (352*Pi^6)/567 + (4096*Zeta[3])/3 - 
    (64*Pi^4*Zeta[3])/45 - (512*Zeta[3]^2)/3 + 1024*Zeta[5] + 768*Zeta[7], 
   -65536/3 + (1024*Pi^4)/45 + (1408*Pi^6)/567 + (148*Pi^8)/675 + 
    (16384*Zeta[3])/3 - (256*Pi^4*Zeta[3])/45 - (2048*Zeta[3]^2)/3 + 
    4096*Zeta[5] - 1024*Zeta[3]*Zeta[5] + 3072*Zeta[7], 
   -262144/3 + (4096*Pi^4)/45 + (5632*Pi^6)/567 + (592*Pi^8)/675 + 
    (65536*Zeta[3])/3 - (1024*Pi^4*Zeta[3])/45 - (1408*Pi^6*Zeta[3])/567 - 
    (8192*Zeta[3]^2)/3 + (2048*Zeta[3]^3)/9 + 16384*Zeta[5] - 
    (256*Pi^4*Zeta[5])/15 - 4096*Zeta[3]*Zeta[5] + 12288*Zeta[7] + 
    (87040*Zeta[9])/9}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[5], e[3]}, 
   {v[-5], e[4]}, {v[7], e[5]}, {v[-7], e[6]}, {v[1], v[3]}, {v[1], v[4]}, 
   {v[3], v[4]}, {v[3], v[4]}, {v[-5], v[3]}, {v[-5], v[4]}, {v[5], v[7]}, 
   {v[5], v[7]}, {v[-7], v[2]}, {v[-7], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, {1/3, 1/3, 1/3, -7/3 + (14*Zeta[3])/3, 
   -67/3 + (7*Pi^4)/90 + (14*Zeta[3])/3, -403/3 + (7*Pi^4)/90 + 
    (86*Zeta[3])/3 + 126*Zeta[5], -2071/3 + (43*Pi^4)/90 + (26*Pi^6)/81 + 
    (478*Zeta[3])/3 - (226*Zeta[3]^2)/3 + 126*Zeta[5], 
   -9823/3 + (239*Pi^4)/90 + (26*Pi^6)/81 + (2446*Zeta[3])/3 - 
    (113*Pi^4*Zeta[3])/45 - (226*Zeta[3]^2)/3 + 534*Zeta[5] + 1960*Zeta[7], 
   -44395/3 + (1223*Pi^4)/90 + (758*Pi^6)/567 + (99647*Pi^8)/189000 + 
    (1296*MZV[3, 5])/5 + (11782*Zeta[3])/3 - (113*Pi^4*Zeta[3])/45 - 
    (1162*Zeta[3]^2)/3 + 2382*Zeta[5] - 1908*Zeta[3]*Zeta[5] + 1960*Zeta[7], 
   -194347/3 + (5891*Pi^4)/90 + (3334*Pi^6)/567 + (99647*Pi^8)/189000 + 
    (1296*MZV[3, 5])/5 + (54310*Zeta[3])/3 - (581*Pi^4*Zeta[3])/45 - 
    (2636*Pi^6*Zeta[3])/567 - (5906*Zeta[3]^2)/3 + (5260*Zeta[3]^3)/9 + 
    10734*Zeta[5] - (267*Pi^4*Zeta[5])/5 - 1908*Zeta[3]*Zeta[5] + 
    7612*Zeta[7] + (247094*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, {v[-3], e[4]}, {v[5], e[5]}, 
   {v[-5], e[6]}, {v[1], v[3]}, {v[1], v[3]}, {v[1], v[3]}, {v[2], v[5]}, 
   {v[2], v[5]}, {v[2], v[5]}, {v[-5], v[-3]}, {v[-5], v[-3]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, 1/16, 5/16, 79/64, 9/2 - (3*Zeta[3])/4, 
   4041/256 - Pi^4/80 - (15*Zeta[3])/4, 13851/256 - Pi^4/16 - 
    (237*Zeta[3])/16 - (21*Zeta[5])/4, 186867/1024 - (79*Pi^4)/320 - 
    Pi^6/84 - 54*Zeta[3] + (9*Zeta[3]^2)/2 - (105*Zeta[5])/4, 
   311283/512 - (9*Pi^4)/10 - (5*Pi^6)/84 - (12123*Zeta[3])/64 + 
    (3*Pi^4*Zeta[3])/20 + (45*Zeta[3]^2)/2 - (1659*Zeta[5])/16 - 
    (147*Zeta[7])/4, 8215101/4096 - (4041*Pi^4)/1280 - (79*Pi^6)/336 - 
    Pi^8/120 - (41553*Zeta[3])/64 + (3*Pi^4*Zeta[3])/4 + (711*Zeta[3]^2)/8 - 
    378*Zeta[5] + 63*Zeta[3]*Zeta[5] - (735*Zeta[7])/4, 
   26880417/4096 - (13851*Pi^4)/1280 - (6*Pi^6)/7 - Pi^8/24 - 
    (560601*Zeta[3])/256 + (237*Pi^4*Zeta[3])/80 + (Pi^6*Zeta[3])/7 + 
    324*Zeta[3]^2 - 18*Zeta[3]^3 - (84861*Zeta[5])/64 + 
    (21*Pi^4*Zeta[5])/20 + 315*Zeta[3]*Zeta[5] - (11613*Zeta[7])/16 - 
    (1065*Zeta[9])/4, 349406055/16384 - (186867*Pi^4)/5120 - 
    (1347*Pi^6)/448 - (79*Pi^8)/480 - (53*Pi^10)/10395 - 
    (933849*Zeta[3])/128 + (54*Pi^4*Zeta[3])/5 + (5*Pi^6*Zeta[3])/7 + 
    (36369*Zeta[3]^2)/32 - (9*Pi^4*Zeta[3]^2)/10 - 90*Zeta[3]^3 - 
    (290871*Zeta[5])/64 + (21*Pi^4*Zeta[5])/4 + (4977*Zeta[3]*Zeta[5])/4 + 
    (441*Zeta[5]^2)/2 - 2646*Zeta[7] + 441*Zeta[3]*Zeta[7] - 
    (5325*Zeta[9])/4}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, 
   {v[-3], e[4]}, {v[5], e[5]}, {v[-5], e[6]}, {v[7], e[7]}, {v[-7], e[8]}, 
   {v[1], v[3]}, {v[1], v[3]}, {v[1], v[3]}, {v[-3], v[5]}, {v[-3], v[5]}, 
   {v[-5], v[7]}, {v[-5], v[7]}, {v[-7], v[2]}, {v[-7], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, {0, -1/4, -5/8, -27/16, 
   -153/32 + (3*Zeta[3])/2, -891/64 + Pi^4/40 + (15*Zeta[3])/4, 
   -5265/128 + Pi^4/16 + (81*Zeta[3])/8 + (21*Zeta[5])/2, 
   -31347/256 + (27*Pi^4)/160 + Pi^6/42 + (459*Zeta[3])/16 - 
    (9*Zeta[3]^2)/2 + (105*Zeta[5])/4, -187353/512 + (153*Pi^4)/320 + 
    (5*Pi^6)/84 + (2673*Zeta[3])/32 - (3*Pi^4*Zeta[3])/20 - 
    (45*Zeta[3]^2)/4 + (567*Zeta[5])/8 + (147*Zeta[7])/2, 
   -1121931/1024 + (891*Pi^4)/640 + (9*Pi^6)/56 + (43*Pi^8)/2400 + 
    (15795*Zeta[3])/64 - (3*Pi^4*Zeta[3])/8 - (243*Zeta[3]^2)/8 + 
    (3213*Zeta[5])/16 - 63*Zeta[3]*Zeta[5] + (735*Zeta[7])/4, 
   -6725025/2048 + (1053*Pi^4)/256 + (51*Pi^6)/112 + (43*Pi^8)/960 + 
    (94041*Zeta[3])/128 - (81*Pi^4*Zeta[3])/80 - (Pi^6*Zeta[3])/7 - 
    (1377*Zeta[3]^2)/16 + 9*Zeta[3]^3 + (18711*Zeta[5])/32 - 
    (21*Pi^4*Zeta[5])/20 - (315*Zeta[3]*Zeta[5])/2 + (3969*Zeta[7])/8 + 
    (1065*Zeta[9])/2}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[3], e[3]}, 
   {v[-3], e[4]}, {v[4], e[5]}, {v[-4], e[6]}, {v[7], e[7]}, {v[-7], e[8]}, 
   {v[9], e[9]}, {v[-9], e[10]}, {v[-3], v[4]}, {v[-3], v[4]}, {v[-4], v[7]}, 
   {v[-4], v[7]}, {v[-7], v[2]}, {v[-7], v[2]}, {v[3], v[9]}, {v[3], v[9]}, 
   {v[-9], v[1]}, {v[-9], v[1]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 
   7, 8, 9, 10, 11, 12, 13, 14}, {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[2]}, 
   {v[1], v[2]}, {v[1], v[2]}, {v[1], v[2]}, {v[1], v[2]}, {v[1], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, 
  {0, 0, 0, 0, 1/14400, 847/864000, 481609/51840000, 
   231532723/3110400000 - Zeta[3]/144, 101701831681/186624000000 - 
    Pi^4/8640 - (847*Zeta[3])/8640, 42280616352907/11197440000000 - 
    (847*Pi^4)/518400 - (481609*Zeta[3])/518400 - (179*Zeta[5])/1200, 
   16951085137799929/671846400000000 - (481609*Pi^4)/31104000 - 
    (16*Pi^6)/42525 - (231532723*Zeta[3])/31104000 + (25*Zeta[3]^2)/72 - 
    (151613*Zeta[5])/72000, 6626826383250891763/40310784000000000 - 
    (231532723*Pi^4)/1866240000 - (484*Pi^6)/91125 - 
    (101701831681*Zeta[3])/1866240000 + (5*Pi^4*Zeta[3])/432 + 
    (4235*Zeta[3]^2)/864 - (86208011*Zeta[5])/4320000 - (851*Zeta[7])/240, 
   2543975867481861472561/2418647040000000000 - (101701831681*Pi^4)/
     111974400000 - (481609*Pi^6)/9568125 - (11*Pi^8)/10125 - 
    (42280616352907*Zeta[3])/111974400000 + (847*Pi^4*Zeta[3])/5184 + 
    (481609*Zeta[3]^2)/10368 - (41444357417*Zeta[5])/259200000 + 
    (179*Zeta[3]*Zeta[5])/12 - (720797*Zeta[7])/14400, 
   963506545707836820946267/145118822400000000000 - 
    (42280616352907*Pi^4)/6718464000000 - (231532723*Pi^6)/574087500 - 
    (9317*Pi^8)/607500 - (16951085137799929*Zeta[3])/6718464000000 + 
    (481609*Pi^4*Zeta[3])/311040 + (64*Pi^6*Zeta[3])/1701 + 
    (231532723*Zeta[3]^2)/622080 - (625*Zeta[3]^3)/54 - 
    (18204627870899*Zeta[5])/15552000000 + (179*Pi^4*Zeta[5])/720 + 
    (151613*Zeta[3]*Zeta[5])/720 - (409849259*Zeta[7])/864000 - 
    (200471*Zeta[9])/2160, 361197566144603810727271849/
     8707129344000000000000 - (16951085137799929*Pi^4)/403107840000000 - 
    (101701831681*Pi^6)/34445250000 - (5297699*Pi^8)/36450000 - 
    (19559*Pi^10)/6237000 - (6626826383250891763*Zeta[3])/403107840000000 + 
    (231532723*Pi^4*Zeta[3])/18662400 + (1936*Pi^6*Zeta[3])/3645 + 
    (101701831681*Zeta[3]^2)/37324800 - (125*Pi^4*Zeta[3]^2)/216 - 
    (105875*Zeta[3]^3)/648 - (7568230327170353*Zeta[5])/933120000000 + 
    (151613*Pi^4*Zeta[5])/43200 + (86208011*Zeta[3]*Zeta[5])/43200 + 
    (32041*Zeta[5]^2)/200 - (197034347273*Zeta[7])/51840000 + 
    (4255*Zeta[3]*Zeta[7])/12 - (169798937*Zeta[9])/129600, 
   134337604506770876343799120003/522427760640000000000000 - 
    (6626826383250891763*Pi^4)/24186470400000000 - 
    (42280616352907*Pi^6)/2066715000000 - (2546859953*Pi^8)/2187000000 - 
    (215149*Pi^10)/4860000 - (2543975867481861472561*Zeta[3])/
     24186470400000000 + (101701831681*Pi^4*Zeta[3])/1119744000 + 
    (1926436*Pi^6*Zeta[3])/382725 + (44*Pi^8*Zeta[3])/405 + 
    (42280616352907*Zeta[3]^2)/2239488000 - (21175*Pi^4*Zeta[3]^2)/2592 - 
    (12040225*Zeta[3]^3)/7776 - (3034244239666187291*Zeta[5])/
     55987200000000 + (86208011*Pi^4*Zeta[5])/2592000 + 
    (11456*Pi^6*Zeta[5])/14175 + (41444357417*Zeta[3]*Zeta[5])/2592000 - 
    (4475*Zeta[3]^2*Zeta[5])/6 + (27138727*Zeta[5]^2)/12000 - 
    (86548258760531*Zeta[7])/3110400000 + (851*Pi^4*Zeta[7])/144 + 
    (720797*Zeta[3]*Zeta[7])/144 - (96548637839*Zeta[9])/7776000 - 
    (623659*Zeta[11])/240}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[2]}, 
   {v[2], v[5]}, {v[1], v[2]}, {v[1], v[2]}, {v[1], v[5]}, {v[2], v[5]}, 
   {v[1], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {0, 0, 0, -1/360, -19/540, -809/2592, -46549/19440 + (47*Zeta[3])/180, 
   -1587473/93312 + (47*Pi^4)/10800 + (893*Zeta[3])/270, 
   -80752699/699840 + (893*Pi^4)/16200 + (38023*Zeta[3])/1296 + 
    (117*Zeta[5])/20, -2549954537/3359232 + (38023*Pi^4)/77760 + 
    (503*Pi^6)/34020 + (2187803*Zeta[3])/9720 - (2209*Zeta[3]^2)/180 + 
    (741*Zeta[5])/10, -123170942449/25194240 + (2187803*Pi^4)/583200 + 
    (9557*Pi^6)/51030 + (74611231*Zeta[3])/46656 - (2209*Pi^4*Zeta[3])/5400 - 
    (41971*Zeta[3]^2)/270 + (10517*Zeta[5])/16 + (8461*Zeta[7])/60, 
   -3749625548801/120932352 + (74611231*Pi^4)/2799360 + 
    (406927*Pi^6)/244944 + (28313*Pi^8)/648000 + (3795376853*Zeta[3])/
     349920 - (41971*Pi^4*Zeta[3])/8100 - (1787081*Zeta[3]^2)/1296 + 
    (605137*Zeta[5])/120 - (5499*Zeta[3]*Zeta[5])/10 + (160759*Zeta[7])/90, 
   -176322318465799/906992640 + (3795376853*Pi^4)/20995200 + 
    (23414147*Pi^6)/1837080 + (537947*Pi^8)/972000 + 
    (119847863239*Zeta[3])/1679616 - (1787081*Pi^4*Zeta[3])/38880 - 
    (23641*Pi^6*Zeta[3])/17010 - (102826741*Zeta[3]^2)/9720 + 
    (103823*Zeta[3]^3)/270 + (20637149*Zeta[5])/576 - 
    (1833*Pi^4*Zeta[5])/200 - (34827*Zeta[3]*Zeta[5])/5 + 
    (6844949*Zeta[7])/432 + (400303*Zeta[9])/108, 
   -5260256867347865/4353564672 + (119847863239*Pi^4)/100776960 + 
    (798498919*Pi^6)/8817984 + (22905217*Pi^8)/4665600 + 
    (158659*Pi^10)/1247400 + (5789034295103*Zeta[3])/12597120 - 
    (102826741*Pi^4*Zeta[3])/291600 - (449179*Pi^6*Zeta[3])/25515 - 
    (3506727857*Zeta[3]^2)/46656 + (103823*Pi^4*Zeta[3]^2)/5400 + 
    (1972637*Zeta[3]^3)/405 + (1049785087*Zeta[5])/4320 - 
    (11609*Pi^4*Zeta[5])/100 - (494299*Zeta[3]*Zeta[5])/8 - 
    (123201*Zeta[5]^2)/20 + (393851089*Zeta[7])/3240 - 
    (397667*Zeta[3]*Zeta[7])/30 + (7605757*Zeta[9])/162, 
   -243543728112722749/32651735040 + (5789034295103*Pi^4)/755827200 + 
    (40618607597*Pi^6)/66134880 + (1317941837*Pi^8)/34992000 + 
    (3014521*Pi^10)/1871100 + (176232400793647*Zeta[3])/60466176 - 
    (3506727857*Pi^4*Zeta[3])/1399680 - (19125569*Pi^6*Zeta[3])/122472 - 
    (1330711*Pi^8*Zeta[3])/324000 - (178382712091*Zeta[3]^2)/349920 + 
    (1972637*Pi^4*Zeta[3]^2)/8100 + (83992807*Zeta[3]^3)/1944 + 
    (33149408981*Zeta[5])/20736 - (494299*Pi^4*Zeta[5])/480 - 
    (6539*Pi^6*Zeta[5])/210 - (28441439*Zeta[3]*Zeta[5])/60 + 
    (258453*Zeta[3]^2*Zeta[5])/10 - (780273*Zeta[5]^2)/10 + 
    (13431609053*Zeta[7])/15552 - (397667*Pi^4*Zeta[7])/1800 - 
    (7555673*Zeta[3]*Zeta[7])/45 + (1619225635*Zeta[9])/3888 + 
    (2077979*Zeta[11])/20}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[2]}, 
   {v[1], v[2]}, {v[1], v[4]}, {v[1], v[4]}, {v[2], v[4]}, {v[2], v[4]}, 
   {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {0, 0, 0, -1/480, -67/2880, -811/4320, -69599/51840 + (7*Zeta[3])/40, 
   -5632087/622080 + (7*Pi^4)/2400 + (469*Zeta[3])/240, 
   -220406377/3732480 + (469*Pi^4)/14400 + (5677*Zeta[3])/360 + 
    (163*Zeta[5])/40, -4222959617/11197440 + (5677*Pi^4)/21600 + 
    (13*Pi^6)/1260 + (487193*Zeta[3])/4320 - (147*Zeta[3]^2)/20 + 
    (10921*Zeta[5])/240, -79763262157/33592320 + (487193*Pi^4)/259200 + 
    (871*Pi^6)/7560 + (39424609*Zeta[3])/51840 - (49*Pi^4*Zeta[3])/200 - 
    (3283*Zeta[3]^2)/40 + (132193*Zeta[5])/360 + (4063*Zeta[7])/40, 
   -11929639961677/806215680 + (39424609*Pi^4)/3110400 + (10543*Pi^6)/11340 + 
    (4*Pi^8)/125 + (1542844639*Zeta[3])/311040 - (3283*Pi^4*Zeta[3])/1200 - 
    (39739*Zeta[3]^2)/60 + (11344637*Zeta[5])/4320 - 
    (3423*Zeta[3]*Zeta[5])/10 + (272221*Zeta[7])/240, 
   -442663285867807/4837294080 + (1542844639*Pi^4)/18662400 + 
    (904787*Pi^6)/136080 + (134*Pi^8)/375 + (29560717319*Zeta[3])/933120 - 
    (39739*Pi^4*Zeta[3])/1800 - (13*Pi^6*Zeta[3])/15 - 
    (3410351*Zeta[3]^2)/720 + (1029*Zeta[3]^3)/5 + 
    (918030181*Zeta[5])/51840 - (1141*Pi^4*Zeta[5])/200 - 
    (76447*Zeta[3]*Zeta[5])/20 + (3295093*Zeta[7])/360 + (21791*Zeta[9])/8, 
   -2041204789072103/3627970560 + (29560717319*Pi^4)/55987200 + 
    (73217131*Pi^6)/1632960 + (3244*Pi^8)/1125 + (8587*Pi^10)/89100 + 
    (558342835099*Zeta[3])/2799360 - (3410351*Pi^4*Zeta[3])/21600 - 
    (871*Pi^6*Zeta[3])/90 - (275972263*Zeta[3]^2)/8640 + 
    (1029*Pi^4*Zeta[3]^2)/100 + (22981*Zeta[3]^3)/10 + 
    (35926239451*Zeta[5])/311040 - (76447*Pi^4*Zeta[5])/1200 - 
    (925351*Zeta[3]*Zeta[5])/30 - (79707*Zeta[5]^2)/20 + 
    (282780737*Zeta[7])/4320 - (85323*Zeta[3]*Zeta[7])/10 + 
    (1459997*Zeta[9])/48, -299820384664932629/87071293440 + 
    (558342835099*Pi^4)/167961600 + (2865282901*Pi^6)/9797760 + 
    (69599*Pi^8)/3375 + (575329*Pi^10)/534600 + (83507479731739*Zeta[3])/
     67184640 - (275972263*Pi^4*Zeta[3])/259200 - (10543*Pi^6*Zeta[3])/135 - 
    (336*Pi^8*Zeta[3])/125 - (10799912473*Zeta[3]^2)/51840 + 
    (22981*Pi^4*Zeta[3]^2)/200 + (278173*Zeta[3]^3)/15 + 
    (688342417571*Zeta[5])/933120 - (925351*Pi^4*Zeta[5])/1800 - 
    (2119*Pi^6*Zeta[5])/105 - (79412459*Zeta[3]*Zeta[5])/360 + 
    (71883*Zeta[3]^2*Zeta[5])/5 - (1780123*Zeta[5]^2)/40 + 
    (22883169481*Zeta[7])/51840 - (28441*Pi^4*Zeta[7])/200 - 
    (1905547*Zeta[3]*Zeta[7])/20 + (17672501*Zeta[9])/72 + 
    (3086551*Zeta[11])/40}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[2]}, 
   {v[2], v[4]}, {v[3], v[4]}, {v[1], v[3]}, {v[3], v[4]}, {v[1], v[4]}, 
   {v[2], v[3]}, {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 
   8}, {0, 0, 1/72, 9/80, 21/32, 619/192 - (41*Zeta[3])/90, 
   8673/640 - (41*Pi^4)/5400 - (61*Zeta[3])/20, 
   171311/3840 - (61*Pi^4)/1200 - (397*Zeta[3])/40 - (73*Zeta[5])/10, 
   148153/2560 - (397*Pi^4)/2400 - (22*Pi^6)/1215 + (5773*Zeta[3])/240 - 
    (229*Zeta[3]^2)/45 - (165*Zeta[5])/4, -12131881/15360 + 
    (5773*Pi^4)/14400 - (191*Pi^6)/1890 + (115547*Zeta[3])/160 - 
    (229*Pi^4*Zeta[3])/1350 - (899*Zeta[3]^2)/10 - (1089*Zeta[5])/40 - 
    (14741*Zeta[7])/60, -109725679/10240 + (115547*Pi^4)/9600 - 
    (173*Pi^6)/3780 - (21419*Pi^8)/226800 + (162*MZV[3, 5])/5 + 
    (7491157*Zeta[3])/960 - (899*Pi^4*Zeta[3])/300 - (22583*Zeta[3]^2)/20 + 
    (145787*Zeta[5])/80 - (2078*Zeta[3]*Zeta[5])/5 - (16017*Zeta[7])/10, 
   -1168916429/12288 + (7491157*Pi^4)/57600 + (107897*Pi^6)/22680 - 
    (82903*Pi^8)/126000 + (1458*MZV[3, 5])/5 + (42376483*Zeta[3])/640 - 
    (22583*Pi^4*Zeta[3])/600 - (9122*Pi^6*Zeta[3])/8505 - 
    (1339633*Zeta[3]^2)/120 + (95596*Zeta[3]^3)/135 + (3884343*Zeta[5])/160 - 
    (722*Pi^4*Zeta[5])/75 - (28971*Zeta[3]*Zeta[5])/5 - (190203*Zeta[7])/40 - 
    (984083*Zeta[9])/108, -29819822679/40960 + (42376483*Pi^4)/38400 + 
    (942199*Pi^6)/15120 - (46487*Pi^8)/18000 - (848587*Pi^10)/1940400 + 
    (10206*MZV[3, 5])/5 + (1924823053*Zeta[3])/3840 - 
    (1339633*Pi^4*Zeta[3])/3600 - (14036*Pi^6*Zeta[3])/945 - 
    (7591847*Zeta[3]^2)/80 + (23899*Pi^4*Zeta[3]^2)/675 + 
    (114118*Zeta[3]^3)/15 + (71951699*Zeta[5])/320 - 
    (12087*Pi^4*Zeta[5])/100 - (633867*Zeta[3]*Zeta[5])/10 - 
    (2196307*Zeta[5]^2)/280 + (1484179*Zeta[7])/80 - 
    (4651739*Zeta[3]*Zeta[7])/840 - 
    (16155*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/56 - 
    (196991*Zeta[9])/3, -1269208879897/245760 + (1924823053*Pi^4)/230400 + 
    (10418197*Pi^6)/18144 - (471041*Pi^8)/378000 - (3909149*Pi^10)/1164240 + 
    13122*MZV[3, 5] + (9090703467*Zeta[3])/2560 - (7591847*Pi^4*Zeta[3])/
     2400 - (152821*Pi^6*Zeta[3])/945 - (85592*Pi^8*Zeta[3])/70875 - 
    (12864*MZV[3, 5]*Zeta[3])/5 - (351250537*Zeta[3]^2)/480 + 
    (57059*Pi^4*Zeta[3]^2)/150 + (1018763*Zeta[3]^3)/15 + 
    (228988179*Zeta[5])/128 - (245309*Pi^4*Zeta[5])/200 - 
    (2099*Pi^6*Zeta[5])/45 - (11689799*Zeta[3]*Zeta[5])/20 + 
    (273876*Zeta[3]^2*Zeta[5])/5 - (26462151*Zeta[5]^2)/280 + 
    (69363243*Zeta[7])/160 - (429661*Pi^4*Zeta[7])/3600 - 
    (28289481*Zeta[3]*Zeta[7])/280 - 
    (145395*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/56 - 
    (6895589*Zeta[9])/24 + 3848*Pi^2*Zeta[9] - (114842729*Zeta[11])/320 + 
    1248*((-4*MZV[3, 3, 5])/5 + (247*Pi^8*Zeta[3])/567000 + 
      (2*MZV[3, 5]*Zeta[3])/5 + (43*Pi^6*Zeta[5])/11340 - Zeta[3]^2*Zeta[5] - 
      (113*Pi^4*Zeta[7])/1800 - (109*Pi^2*Zeta[9])/12 + 
      (10709*Zeta[11])/120)}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, 
   {v[2], v[3]}, {v[1], v[3]}, {v[1], v[4]}, {v[3], v[4]}, {v[3], v[4]}, 
   {v[2], v[3]}, {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 
   8}, {0, 0, 1/30, 19/90, 4/5, 13/15 + (2*Zeta[3])/3, 
   -281/15 + Pi^4/90 + (56*Zeta[3])/9, -721/3 + (14*Pi^4)/135 + 58*Zeta[3] + 
    (292*Zeta[5])/5, -31193/15 + (29*Pi^4)/30 + (433*Pi^6)/2835 + 
    (1510*Zeta[3])/3 - (196*Zeta[3]^2)/3 + (6658*Zeta[5])/15, 
   -232769/15 + (151*Pi^4)/18 + (9847*Pi^6)/8505 + (11926*Zeta[3])/3 - 
    (98*Pi^4*Zeta[3])/45 - (4606*Zeta[3]^2)/9 + (14778*Zeta[5])/5 + 
    (3993*Zeta[7])/2, -321553/3 + (5963*Pi^4)/90 + (7244*Pi^6)/945 + 
    (116849*Pi^8)/189000 + (972*MZV[3, 5])/5 + (87190*Zeta[3])/3 - 
    (2303*Pi^4*Zeta[3])/135 - 3626*Zeta[3]^2 + (97502*Zeta[5])/5 - 
    4160*Zeta[3]*Zeta[5] + (29739*Zeta[7])/2, -10603349/15 + (8719*Pi^4)/18 + 
    (20354*Pi^6)/405 + (93413*Pi^8)/20250 + (6804*MZV[3, 5])/5 + 
    (602302*Zeta[3])/3 - (1813*Pi^4*Zeta[3])/15 - (6044*Pi^6*Zeta[3])/567 - 
    (76538*Zeta[3]^2)/3 + (17248*Zeta[3]^3)/9 + (640646*Zeta[5])/5 - 
    (1283*Pi^4*Zeta[5])/15 - (94724*Zeta[3]*Zeta[5])/3 + 94641*Zeta[7] + 
    (549980*Zeta[9])/9, Int[28][7], Int[28][8]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[2], v[3]}, {v[1], v[3]}, {v[1], v[3]}, 
   {v[1], v[4]}, {v[1], v[4]}, {v[2], v[4]}, {v[3], v[4]}, {v[2], v[4]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8}, 
  {0, 0, 11/360, 73/240, 1081/480, 14333/960 - (221*Zeta[3])/90, 
   36173/384 - (221*Pi^4)/5400 - (1333*Zeta[3])/60, 
   2230853/3840 - (1333*Pi^4)/3600 - (19141*Zeta[3])/120 - (899*Zeta[5])/15, 
   27238681/7680 - (19141*Pi^4)/7200 - (739*Pi^6)/4860 - 
    (254513*Zeta[3])/240 + (8827*Zeta[3]^2)/90 - (10529*Zeta[5])/20, 
   331185533/15360 - (254513*Pi^4)/14400 - (2161*Pi^6)/1620 - 
    (653873*Zeta[3])/96 + (8827*Pi^4*Zeta[3])/2700 + (12824*Zeta[3]^2)/15 - 
    (149563*Zeta[5])/40 - (359179*Zeta[7])/240, 
   804011645/6144 - (653873*Pi^4)/5760 - (15341*Pi^6)/1620 - 
    (2123143*Pi^8)/4536000 - (243*MZV[3, 5])/10 - (41232233*Zeta[3])/960 + 
    (6412*Pi^4*Zeta[3])/225 + (363601*Zeta[3]^2)/60 - (1989079*Zeta[5])/80 + 
    (71171*Zeta[3]*Zeta[5])/15 - (1038421*Zeta[7])/80, 
   48760143413/61440 - (41232233*Pi^4)/57600 - (1428181*Pi^6)/22680 - 
    (1225121*Pi^8)/302400 - (2187*MZV[3, 5])/10 - (514270861*Zeta[3])/1920 + 
    (363601*Pi^4*Zeta[3])/1800 + (102343*Pi^6*Zeta[3])/8505 + 
    (4843013*Zeta[3]^2)/120 - (353339*Zeta[3]^3)/135 - (5136071*Zeta[5])/32 + 
    (145987*Pi^4*Zeta[5])/1800 + (204854*Zeta[3]*Zeta[5])/5 - 
    (3670623*Zeta[7])/40 - (17247779*Zeta[9])/432, Int[29][7], Int[29][8]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[5]}, {v[2], v[3]}, 
   {v[1], v[3]}, {v[1], v[4]}, {v[3], v[4]}, {v[4], v[5]}, {v[3], v[5]}, 
   {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -7/240, -47/480, 281/960, 16013/1920 - (113*Zeta[3])/60, 
   355729/3840 - (113*Pi^4)/3600 - (2353*Zeta[3])/120, 
   6234389/7680 - (2353*Pi^4)/7200 - (44681*Zeta[3])/240 - (2899*Zeta[5])/20, 
   19477589/3072 - (44681*Pi^4)/14400 - (1073*Pi^6)/2835 - 
    (770333*Zeta[3])/480 + (5813*Zeta[3]^2)/30 - (44879*Zeta[5])/40, 
   1420058957/30720 - (770333*Pi^4)/28800 - (33071*Pi^6)/11340 - 
    (12269089*Zeta[3])/960 + (5813*Pi^4*Zeta[3])/900 + (93223*Zeta[3]^2)/60 - 
    (657823*Zeta[5])/80 - (204613*Zeta[7])/40, 19778216833/61440 - 
    (12269089*Pi^4)/57600 - (482197*Pi^6)/22680 - (1150777*Pi^8)/756000 - 
    729*MZV[3, 5] - (183829349*Zeta[3])/1920 + (93223*Pi^4*Zeta[3])/1800 + 
    (1451771*Zeta[3]^2)/120 - (9419419*Zeta[5])/160 + 
    (65449*Zeta[3]*Zeta[5])/5 - (754787*Zeta[7])/20, 
   266642371973/122880 - (183829349*Pi^4)/115200 - (6871981*Pi^6)/45360 - 
    (4270811*Pi^8)/378000 - (24057*MZV[3, 5])/5 - (525781925*Zeta[3])/768 + 
    (1451771*Pi^4*Zeta[3])/3600 + (95267*Pi^6*Zeta[3])/2835 + 
    (22037183*Zeta[3]^2)/240 - (335416*Zeta[3]^3)/45 - 
    (132189527*Zeta[5])/320 + (41837*Pi^4*Zeta[5])/150 + 
    (993179*Zeta[3]*Zeta[5])/10 - (20893793*Zeta[7])/80 - 
    (11434979*Zeta[9])/72, Int[30][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[2], v[3]}, {v[1], v[3]}, 
   {v[3], v[4]}, {v[4], v[5]}, {v[1], v[4]}, {v[2], v[5]}, {v[3], v[5]}, 
   {v[2], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -2/15, -17/15, -122/15, -817/15 + (34*Zeta[3])/3, 
   -1058/3 + (17*Pi^4)/90 + (268*Zeta[3])/3, -33613/15 + (67*Pi^4)/45 + 
    (1882*Zeta[3])/3 + (1342*Zeta[5])/5, -210994/15 + (941*Pi^4)/90 + 
    (1928*Pi^6)/2835 + (12572*Zeta[3])/3 - (1322*Zeta[3]^2)/3 + 
    (10952*Zeta[5])/5, -1312657/15 + (3143*Pi^4)/45 + (15758*Pi^6)/2835 + 
    (81698*Zeta[3])/3 - (661*Pi^4*Zeta[3])/45 - (10280*Zeta[3]^2)/3 + 
    (77862*Zeta[5])/5 + 6389*Zeta[7], -1621706/3 + (40849*Pi^4)/90 + 
    (112088*Pi^6)/2835 + (373241*Pi^8)/189000 + (648*MZV[3, 5])/5 + 
    (521276*Zeta[3])/3 - (1028*Pi^4*Zeta[3])/9 - (71714*Zeta[3]^2)/3 + 
    (520152*Zeta[5])/5 - 21108*Zeta[3]*Zeta[5] + 53575*Zeta[7], 
   -9958937/3 + (130319*Pi^4)/45 + (748798*Pi^6)/2835 + 
    (1562179*Pi^8)/94500 + (8424*MZV[3, 5])/5 + (3281018*Zeta[3])/3 - 
    (35857*Pi^4*Zeta[3])/45 - (30340*Pi^6*Zeta[3])/567 - 
    (477016*Zeta[3]^2)/3 + (99788*Zeta[3]^3)/9 + 671686*Zeta[5] - 
    (1813*Pi^4*Zeta[5])/5 - 166112*Zeta[3]*Zeta[5] + 386233*Zeta[7] + 
    (1500734*Zeta[9])/9, Int[31][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[7]}, {v[2], v[5]}, 
   {v[3], v[5]}, {v[1], v[3]}, {v[1], v[4]}, {v[3], v[4]}, {v[4], v[5]}, 
   {v[5], v[7]}, {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {1/120, 1/12, 17/24, 65/12 - (17*Zeta[3])/6, 4661/120 - (17*Pi^4)/360 - 
    (67*Zeta[3])/3, 16009/60 - (67*Pi^4)/180 - (1013*Zeta[3])/6 - 
    (339*Zeta[5])/10, 42673/24 - (1013*Pi^4)/360 - (233*Pi^6)/2835 - 
    (3563*Zeta[3])/3 + (701*Zeta[3]^2)/3 - 287*Zeta[5] + (441*Zeta[7])/4, 
   139049/12 - (3563*Pi^4)/180 - (397*Pi^6)/567 + (2063*Pi^8)/42000 - 
    (162*MZV[3, 5])/5 - (47989*Zeta[3])/6 + (701*Pi^4*Zeta[3])/90 + 
    (4826*Zeta[3]^2)/3 - (4515*Zeta[5])/2 - 306*Zeta[3]*Zeta[5] - 
    (4311*Zeta[7])/4, 8910581/120 - (47989*Pi^4)/360 - (3133*Pi^6)/567 - 
    (143863*Pi^8)/378000 + (1458*MZV[3, 5])/5 - (157007*Zeta[3])/3 + 
    (2413*Pi^4*Zeta[3])/45 - (17*Pi^6*Zeta[3])/21 + (33377*Zeta[3]^2)/3 - 
    602*Zeta[3]^3 - 16367*Zeta[5] - (12*Pi^4*Zeta[5])/5 + 
    10828*Zeta[3]*Zeta[5] - (29925*Zeta[7])/4 + (108391*Zeta[9])/18}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[2], v[4]}, {v[4], v[10]}, 
   {v[4], v[6]}, {v[2], v[4]}, {v[6], v[7]}, {v[7], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, -5*Zeta[5], 
   (-5*Pi^6)/378 - 5*Zeta[3]^2 + 45*Zeta[5], (5*Pi^6)/42 - (Pi^4*Zeta[3])/6 + 
    45*Zeta[3]^2 - 195*Zeta[5] + 185*Zeta[7], 
   (-65*Pi^6)/126 + (31*Pi^8)/432 + (3*Pi^4*Zeta[3])/2 - 195*Zeta[3]^2 + 
    625*Zeta[5] + 1660*Zeta[3]*Zeta[5] - 1665*Zeta[7], 
   (625*Pi^6)/378 - (31*Pi^8)/48 - (13*Pi^4*Zeta[3])/2 + 
    (835*Pi^6*Zeta[3])/189 + 625*Zeta[3]^2 + 1192*Zeta[3]^3 - 1875*Zeta[5] + 
    (83*Pi^4*Zeta[5])/3 - 14940*Zeta[3]*Zeta[5] + 7215*Zeta[7] + 
    (451285*Zeta[9])/36}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, 
   {v[1], v[2]}, {v[1], v[4]}, {v[1], v[4]}, {v[2], v[4]}, {v[2], v[4]}, 
   {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {0, 0, 0, -1/240, -19/480, -11/40, -1657/960 + Zeta[3]/4, 
   -40091/3840 + Pi^4/240 + (19*Zeta[3])/8, -159671/2560 + (19*Pi^4)/480 + 
    (33*Zeta[3])/2 + (119*Zeta[5])/20, -951231/2560 + (11*Pi^4)/40 + 
    (19*Pi^6)/1260 + (1657*Zeta[3])/16 - (15*Zeta[3]^2)/2 + 
    (2261*Zeta[5])/40, -5670693/2560 + (1657*Pi^4)/960 + (361*Pi^6)/2520 + 
    (40091*Zeta[3])/64 - (Pi^4*Zeta[3])/4 - (285*Zeta[3]^2)/4 + 
    (3927*Zeta[5])/10 + (637*Zeta[7])/4, -270868023/20480 + 
    (40091*Pi^4)/3840 + (209*Pi^6)/210 + (31*Pi^8)/600 + 
    (479013*Zeta[3])/128 - (19*Pi^4*Zeta[3])/8 - 495*Zeta[3]^2 + 
    (197183*Zeta[5])/80 - 357*Zeta[3]*Zeta[5] + (12103*Zeta[7])/8, 
   -647894457/8192 + (159671*Pi^4)/2560 + (31483*Pi^6)/5040 + 
    (589*Pi^8)/1200 + (2853693*Zeta[3])/128 - (33*Pi^4*Zeta[3])/2 - 
    (19*Pi^6*Zeta[3])/21 - (24855*Zeta[3]^2)/8 + 150*Zeta[3]^3 + 
    (4770829*Zeta[5])/320 - (119*Pi^4*Zeta[5])/20 - 
    (6783*Zeta[3]*Zeta[5])/2 + (21021*Zeta[7])/2 + (18247*Zeta[9])/4, 
   -9697019733/20480 + (951231*Pi^4)/2560 + (761729*Pi^6)/20160 + 
    (341*Pi^8)/100 + (26881*Pi^10)/155925 + (17012079*Zeta[3])/128 - 
    (1657*Pi^4*Zeta[3])/16 - (361*Pi^6*Zeta[3])/42 - (601365*Zeta[3]^2)/32 + 
    (15*Pi^4*Zeta[3]^2)/2 + 1425*Zeta[3]^3 + (57002547*Zeta[5])/640 - 
    (2261*Pi^4*Zeta[5])/40 - 23562*Zeta[3]*Zeta[5] - (42483*Zeta[5]^2)/10 + 
    (1055509*Zeta[7])/16 - 9555*Zeta[3]*Zeta[7] + (346693*Zeta[9])/8, 
   -232405993881/81920 + (5670693*Pi^4)/2560 + (3033749*Pi^6)/13440 + 
    (51367*Pi^8)/2400 + (510739*Pi^10)/311850 + (812604069*Zeta[3])/1024 - 
    (40091*Pi^4*Zeta[3])/64 - (418*Pi^6*Zeta[3])/7 - (31*Pi^8*Zeta[3])/10 - 
    (7185195*Zeta[3]^2)/64 + (285*Pi^4*Zeta[3]^2)/4 + 9900*Zeta[3]^3 + 
    (339589467*Zeta[5])/640 - (3927*Pi^4*Zeta[5])/10 - 
    (323*Pi^6*Zeta[5])/15 - (591549*Zeta[3]*Zeta[5])/4 + 
    10710*Zeta[3]^2*Zeta[5] - (807177*Zeta[5]^2)/20 + (25537967*Zeta[7])/64 - 
    (637*Pi^4*Zeta[7])/4 - (181545*Zeta[3]*Zeta[7])/2 + (602151*Zeta[9])/2 + 
    (543865*Zeta[11])/4}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, 
   {v[1], v[2]}, {v[2], v[4]}, {v[1], v[4]}, {v[2], v[4]}, {v[2], v[4]}, 
   {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9}, 
  {0, 0, 0, -1/540, -31/1620, -2791/19440, -3499/3645 + (7*Zeta[3])/54, 
   -4263481/699840 + (7*Pi^4)/3240 + (217*Zeta[3])/162, 
   -79075057/2099520 + (217*Pi^4)/9720 + (19537*Zeta[3])/1944 + 
    (263*Zeta[5])/90, -5786169499/25194240 + (19537*Pi^4)/116640 + 
    (377*Pi^6)/51030 + (48986*Zeta[3])/729 - (245*Zeta[3]^2)/54 + 
    (8153*Zeta[5])/270, -52533154073/37791360 + (24493*Pi^4)/21870 + 
    (11687*Pi^6)/153090 + (29844367*Zeta[3])/69984 - (49*Pi^4*Zeta[3])/324 - 
    (7595*Zeta[3]^2)/162 + (734033*Zeta[5])/3240 + (149*Zeta[7])/2, 
   -7600640334589/906992640 + (29844367*Pi^4)/4199040 + 
    (1052207*Pi^6)/1837080 + (4621*Pi^8)/194400 + 
    (553525399*Zeta[3])/209952 - (1519*Pi^4*Zeta[3])/972 - 
    (683795*Zeta[3]^2)/1944 + (1840474*Zeta[5])/1215 - 
    (1841*Zeta[3]*Zeta[5])/9 + (4619*Zeta[7])/6, -27432136439351/544195584 + 
    (553525399*Pi^4)/12597120 + (2638246*Pi^6)/688905 + 
    (143251*Pi^8)/583200 + (40503186493*Zeta[3])/2519424 - 
    (136759*Pi^4*Zeta[3])/11664 - (377*Pi^6*Zeta[3])/729 - 
    (1714510*Zeta[3]^2)/729 + (8575*Zeta[3]^3)/81 + 
    (1121295503*Zeta[5])/116640 - (1841*Pi^4*Zeta[5])/540 - 
    (57071*Zeta[3]*Zeta[5])/27 + (415859*Zeta[7])/72 + (336511*Zeta[9])/162, 
   -9889089601147039/32651735040 + (40503186493*Pi^4)/151165440 + 
    (1607332337*Pi^6)/66134880 + (12897211*Pi^8)/6998400 + 
    (20431*Pi^10)/267300 + (367732078511*Zeta[3])/3779136 - 
    (171451*Pi^4*Zeta[3])/2187 - (11687*Pi^6*Zeta[3])/2187 - 
    (1044552845*Zeta[3]^2)/69984 + (1715*Pi^4*Zeta[3]^2)/324 + 
    (265825*Zeta[3]^3)/243 + (20796739991*Zeta[5])/349920 - 
    (57071*Pi^4*Zeta[5])/1620 - (5138231*Zeta[3]*Zeta[5])/324 - 
    (69169*Zeta[5]^2)/30 + (1042702*Zeta[7])/27 - 5215*Zeta[3]*Zeta[7] + 
    (10431841*Zeta[9])/486, -44533465598886949/24488801280 + 
    (367732078511*Pi^4)/226748160 + (29811296489*Pi^6)/198404640 + 
    (16168879*Pi^8)/1312200 + (633361*Pi^10)/801900 + 
    (53204482342123*Zeta[3])/90699264 - (208910569*Pi^4*Zeta[3])/419904 - 
    (1052207*Pi^6*Zeta[3])/26244 - (32347*Pi^8*Zeta[3])/19440 - 
    (19373388965*Zeta[3]^2)/209952 + (53165*Pi^4*Zeta[3]^2)/972 + 
    (23932825*Zeta[3]^3)/2916 + (1521762578237*Zeta[5])/4199040 - 
    (5138231*Pi^4*Zeta[5])/19440 - (99151*Pi^6*Zeta[5])/8505 - 
    (25766636*Zeta[3]*Zeta[5])/243 + (64435*Zeta[3]^2*Zeta[5])/9 - 
    (2144239*Zeta[5]^2)/90 + (635258669*Zeta[7])/2592 - 
    (1043*Pi^4*Zeta[7])/12 - (161665*Zeta[3]*Zeta[7])/3 + 
    (939202201*Zeta[9])/5832 + (1099897*Zeta[11])/18}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[2], v[4]}, {v[2], v[3]}, {v[1], v[3]}, 
   {v[1], v[3]}, {v[1], v[4]}, {v[1], v[4]}, {v[3], v[4]}, {v[3], v[4]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8}, 
  {0, 0, 1/80, 13/160, 331/960, 4453/5760 + (3*Zeta[3])/40, 
   -134453/34560 + Pi^4/800 + (99*Zeta[3])/80, 
   -15231899/207360 + (33*Pi^4)/1600 + (2871*Zeta[3])/160 + (687*Zeta[5])/40, 
   -894716309/1244160 + (957*Pi^4)/3200 + (19*Pi^6)/420 + 
    (61251*Zeta[3])/320 - (1071*Zeta[3]^2)/40 + (11151*Zeta[5])/80, 
   -43387421627/7464960 + (20417*Pi^4)/6400 + (307*Pi^6)/840 + 
    (1081583*Zeta[3])/640 - (357*Pi^4*Zeta[3])/400 - (17703*Zeta[3]^2)/80 + 
    (169779*Zeta[5])/160 + (51369*Zeta[7])/80, -1915369337333/44789760 + 
    (1081583*Pi^4)/38400 + (1987*Pi^6)/720 + (21943*Pi^8)/112000 + 
    (729*MZV[3, 5])/10 + (51097409*Zeta[3])/3840 - (5901*Pi^4*Zeta[3])/800 - 
    (278187*Zeta[3]^2)/160 + (2551279*Zeta[5])/320 - 
    (37899*Zeta[3]*Zeta[5])/20 + (801297*Zeta[7])/160, 
   -79976121234779/268738560 + (51097409*Pi^4)/230400 + (622507*Pi^6)/30240 + 
    (205913*Pi^8)/134400 + (10449*MZV[3, 5])/20 + 
    (2243457359*Zeta[3])/23040 - (92729*Pi^4*Zeta[3])/1600 - 
    (341*Pi^6*Zeta[3])/70 - (4295207*Zeta[3]^2)/320 + (21609*Zeta[3]^3)/20 + 
    (111450721*Zeta[5])/1920 - (15063*Pi^4*Zeta[5])/400 - 
    (597987*Zeta[3]*Zeta[5])/40 + (11319213*Zeta[7])/320 + 
    (164751*Zeta[9])/8, Int[36][7], Int[36][8]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[3]}, {v[1], v[3]}, 
   {v[1], v[4]}, {v[3], v[4]}, {v[2], v[4]}, {v[3], v[4]}, {v[2], v[4]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8}, 
  {0, 0, 11/180, 53/120, 191/80, 1807/160 - (23*Zeta[3])/18, 
   3095/64 - (23*Pi^4)/1080 - (119*Zeta[3])/12, 118399/640 - (119*Pi^4)/720 - 
    52*Zeta[3] + (61*Zeta[5])/15, 745947/1280 - (13*Pi^4)/15 + 
    (481*Pi^6)/34020 - (1657*Zeta[3])/8 - (34*Zeta[3]^2)/9 + (97*Zeta[5])/40, 
   2477767/2560 - (1657*Pi^4)/480 + (1481*Pi^6)/45360 - (8111*Zeta[3])/16 - 
    (17*Pi^4*Zeta[3])/135 + (203*Zeta[3]^2)/24 + (543*Zeta[5])/20 + 
    (1899*Zeta[7])/4, -30656413/5120 - (8111*Pi^4)/960 + (1583*Pi^6)/7560 + 
    (29069*Pi^8)/226800 + 162*MZV[3, 5] + (38645*Zeta[3])/32 + 
    (203*Pi^4*Zeta[3])/720 - 88*Zeta[3]^2 + (21883*Zeta[5])/20 - 
    (3134*Zeta[3]*Zeta[5])/3 + (169329*Zeta[7])/64, 
   -920818193/10240 + (7729*Pi^4)/384 + (52051*Pi^6)/15120 + 
    (4159829*Pi^8)/6048000 + (43983*MZV[3, 5])/40 + (1895385*Zeta[3])/64 - 
    (44*Pi^4*Zeta[3])/15 - (4667*Pi^6*Zeta[3])/1701 - (24201*Zeta[3]^2)/8 + 
    (20452*Zeta[3]^3)/27 + (236469*Zeta[5])/16 - (1391*Pi^4*Zeta[5])/45 - 
    (11039*Zeta[3]*Zeta[5])/2 + (230463*Zeta[7])/16 + (1791383*Zeta[9])/108, 
   Int[37][7], Int[37][8]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, 
   {v[2], v[3]}, {v[1], v[3]}, {v[1], v[4]}, {v[3], v[4]}, {v[2], v[4]}, 
   {v[2], v[4]}, {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, 7/360, 119/720, 553/480, 487/64 - (13*Zeta[3])/9, 
   31499/640 - (13*Pi^4)/540 - (221*Zeta[3])/18, 
   402683/1280 - (221*Pi^4)/1080 - (259*Zeta[3])/3 - (1133*Zeta[5])/30, 
   5101939/2560 - (259*Pi^4)/180 - (467*Pi^6)/4860 - (4625*Zeta[3])/8 + 
    (506*Zeta[3]^2)/9 - (19261*Zeta[5])/60, 64141731/5120 - (925*Pi^4)/96 - 
    (7939*Pi^6)/9720 - 3797*Zeta[3] + (253*Pi^4*Zeta[3])/135 + 
    (4301*Zeta[3]^2)/9 - (89747*Zeta[5])/40 - (11653*Zeta[7])/12, 
   800853339/10240 - (3797*Pi^4)/60 - (36983*Pi^6)/6480 - 
    (171457*Pi^8)/567000 - (162*MZV[3, 5])/5 - (788129*Zeta[3])/32 + 
    (4301*Pi^4*Zeta[3])/270 + (10178*Zeta[3]^2)/3 - (238119*Zeta[5])/16 + 
    (8540*Zeta[3]*Zeta[5])/3 - (198101*Zeta[7])/24, 
   1987706639/4096 - (788129*Pi^4)/1920 - (228869*Pi^6)/6048 - 
    (2914769*Pi^8)/1134000 - (1377*MZV[3, 5])/5 - (1264529*Zeta[3])/8 + 
    (5089*Pi^4*Zeta[3])/45 + (12304*Pi^6*Zeta[3])/1701 + 
    (92225*Zeta[3]^2)/4 - (41384*Zeta[3]^3)/27 - (15475323*Zeta[5])/160 + 
    (4513*Pi^4*Zeta[5])/90 + (72590*Zeta[3]*Zeta[5])/3 - 
    (921109*Zeta[7])/16 - (704470*Zeta[9])/27, Int[38][7]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[3]}, {v[1], v[3]}, 
   {v[1], v[4]}, {v[3], v[4]}, {v[4], v[5]}, {v[2], v[5]}, {v[3], v[5]}, 
   {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -1/60, -13/60, -31/15 - Zeta[3]/5, -511/30 - Pi^4/300 + 
    (28*Zeta[3])/15, -7727/60 + (7*Pi^4)/225 + (427*Zeta[3])/15 + 
    (61*Zeta[5])/10, -55199/60 + (427*Pi^4)/900 + Pi^6/60 + 
    (4117*Zeta[3])/15 - (91*Zeta[3]^2)/10 + (396*Zeta[5])/5, 
   -189481/30 + (4117*Pi^4)/900 + (116*Pi^6)/567 + (6670*Zeta[3])/3 - 
    (91*Pi^4*Zeta[3])/300 - (3611*Zeta[3]^2)/15 + 858*Zeta[5] + 
    (17021*Zeta[7])/80, -631844/15 + (667*Pi^4)/18 + (12443*Pi^6)/5670 + 
    (44879*Pi^8)/504000 - (729*MZV[3, 5])/10 + (246002*Zeta[3])/15 - 
    (3611*Pi^4*Zeta[3])/450 - (37169*Zeta[3]^2)/15 + (38249*Zeta[5])/5 - 
    (5144*Zeta[3]*Zeta[5])/5 + (71707*Zeta[7])/40, 
   -16492709/60 + (123001*Pi^4)/450 + (11063*Pi^6)/567 + 
    (519671*Pi^8)/756000 - (3159*MZV[3, 5])/5 + (1712333*Zeta[3])/15 - 
    (37169*Pi^4*Zeta[3])/450 - (5053*Pi^6*Zeta[3])/1890 - 
    (309269*Zeta[3]^2)/15 + (5044*Zeta[3]^3)/5 + (303423*Zeta[5])/5 - 
    (6643*Pi^4*Zeta[5])/600 - (70326*Zeta[3]*Zeta[5])/5 + 
    (753643*Zeta[7])/40 + (274037*Zeta[9])/48, Int[39][5], Int[39][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[2], v[5]}, {v[2], v[3]}, 
   {v[1], v[3]}, {v[3], v[4]}, {v[1], v[4]}, {v[4], v[5]}, {v[3], v[5]}, 
   {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, -7/240, -59/480, 25/192, 14801/1920 - (113*Zeta[3])/60, 
   350053/3840 - (113*Pi^4)/3600 - (2341*Zeta[3])/120, 
   1244389/1536 - (2341*Pi^4)/7200 - (8761*Zeta[3])/48 - (3079*Zeta[5])/20, 
   97020061/15360 - (8761*Pi^4)/2880 - (2281*Pi^6)/5670 - 
    (735281*Zeta[3])/480 + (4823*Zeta[3]^2)/30 - (44663*Zeta[5])/40, 
   1402717457/30720 - (735281*Pi^4)/28800 - (8228*Pi^6)/2835 - 
    (11345413*Zeta[3])/960 + (4823*Pi^4*Zeta[3])/900 + (79801*Zeta[3]^2)/60 - 
    (126059*Zeta[5])/16 - (233503*Zeta[7])/40, 19317333589/61440 - 
    (11345413*Pi^4)/57600 - (46177*Pi^6)/2268 - (197851*Pi^8)/108000 - 
    567*MZV[3, 5] - (32921605*Zeta[3])/384 + (79801*Pi^4*Zeta[3])/1800 + 
    (247033*Zeta[3]^2)/24 - (8762083*Zeta[5])/160 + 
    (56209*Zeta[3]*Zeta[5])/5 - (796709*Zeta[7])/20, 
   257298956201/122880 - (6584321*Pi^4)/4608 - (3193871*Pi^6)/22680 - 
    (9492403*Pi^8)/756000 - (15957*MZV[3, 5])/5 - (2283492541*Zeta[3])/3840 + 
    (247033*Pi^4*Zeta[3])/720 + (81902*Pi^6*Zeta[3])/2835 + 
    (18206201*Zeta[3]^2)/240 - (233356*Zeta[3]^3)/45 - 
    (119634239*Zeta[5])/320 + (17596*Pi^4*Zeta[5])/75 + 
    (850403*Zeta[3]*Zeta[5])/10 - (4195843*Zeta[7])/16 - 
    (13936919*Zeta[9])/72, -71227352643489545081/261213880320 + 
    (1531754800916827*Pi^4)/9674588160 + (66983980048187*Pi^6)/4232632320 + 
    (29346861045809*Pi^8)/15676416000 - (19220882071*Pi^10)/1257379200 + 
    (144727553*MZV[3, 5])/160 + (110477232960981647*Zeta[3])/1612431360 - 
    (390330999373*Pi^4*Zeta[3])/12441600 - (154058452483*Pi^6*Zeta[3])/
     29393280 - (156252578533891*Zeta[3]^2)/22394880 - 
    (106240073*Pi^4*Zeta[3]^2)/129600 + (450738269033*Zeta[3]^3)/466560 + 
    (597186078682391*Zeta[5])/14929920 - (155885448889*Pi^4*Zeta[5])/
     3110400 - (334812676661*Zeta[3]*Zeta[5])/34560 + 
    (3340277077*Zeta[5]^2)/6720 + (26038781111*Zeta[7])/720 + 
    (14185744399*Zeta[3]*Zeta[7])/12096 - 
    (11377417*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/2240 + 
    (73264851906133*Zeta[9])/1866240 - (15559*Int[28][7])/3456 - 
    (281*Int[29][7])/36 - (367*Int[36][7])/144 + (763*Int[37][7])/144 + 
    (1265*Int[39][5])/144 - (95*Int[47][7])/16 + (3757*Int[48][7])/24 - 
    (203*Int[49][5])/48 - (11*Int[53][7])/2 + (2*Int[57][6])/3 + 
    (241*Int[67][6])/9 + (27*Int[70][6])/32 - 2*Int[71][5] - 
    (5*Int[74][6])/36 + (57*Int[75][5])/16 - (87*Int[78][5])/32 - 
    (31*Int[79][4])/24 - (245*Int[81][6])/288 - (9*Int[86][2])/16 + 
    (35*Int[110][3])/144 + (133*Int[117][4])/18 - (5*Int[137][3])/12 + 
    Int[146][4] + Int[147][2]/2 + Int[151][5]/9 - (1355*Int[166][6])/864 - 
    (1505*Int[167][5])/288 + (24385*Int[168][4])/2304 - 9*Int[169][2] + 
    Int[170][1] - 7*Int[171][1] - (3751*Int[173][5])/144 - Int[174][2]/4 + 
    (95*Int[175][4])/36 - 10*Int[176][1] - 7*Int[177][1] - 
    (35*Int[179][1])/2 + (5*Int[185][1])/2 + (11*Int[186][3])/12 + 
    Int[187][2]/12 + Int[188][3]/12 - Int[211][3]/12 + (21*Int[245][1])/4 + 
    (7*Int[245][2])/4 + (7*Int[245][3])/48 - (7*Int[246][3])/48, 
   Int[40][7]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[1], v[3]}, {v[1], v[4]}, {v[3], v[4]}, {v[4], v[5]}, 
   {v[2], v[5]}, {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -7/30, -9/5, -367/30, -1187/15 + (239*Zeta[3])/15, 
   -15031/30 + (239*Pi^4)/900 + (576*Zeta[3])/5, -47099/15 + (48*Pi^4)/25 + 
    (11759*Zeta[3])/15 + (2217*Zeta[5])/5, -586879/30 + (11759*Pi^4)/900 + 
    (458*Pi^6)/405 + (78008*Zeta[3])/15 - (8623*Zeta[3]^2)/15 + 
    (15714*Zeta[5])/5, -364087/3 + (19502*Pi^4)/225 + (841*Pi^6)/105 + 
    (509807*Zeta[3])/15 - (8623*Pi^4*Zeta[3])/450 - (20322*Zeta[3]^2)/5 + 
    (105537*Zeta[5])/5 + (57922*Zeta[7])/5, 
   -22503559/30 + (509807*Pi^4)/900 + (152426*Pi^6)/2835 + 
    (1375373*Pi^8)/378000 + (1944*MZV[3, 5])/5 + (3293216*Zeta[3])/15 - 
    (3387*Pi^4*Zeta[3])/25 - (419383*Zeta[3]^2)/15 + (692994*Zeta[5])/5 - 
    (153858*Zeta[3]*Zeta[5])/5 + (407619*Zeta[7])/5, 
   -69303851/15 + (823304*Pi^4)/225 + (1000487*Pi^6)/2835 + 
    (25587*Pi^8)/1000 + (13608*MZV[3, 5])/5 + (21056783*Zeta[3])/15 - 
    (419383*Pi^4*Zeta[3])/450 - (222164*Pi^6*Zeta[3])/2835 - 
    (2845126*Zeta[3]^2)/15 + (659182*Zeta[3]^3)/45 + (4490121*Zeta[5])/5 - 
    (27263*Pi^4*Zeta[5])/50 - (1081296*Zeta[3]*Zeta[5])/5 + 
    (2725342*Zeta[7])/5 + (2813407*Zeta[9])/9, Int[41][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[10]}, {v[2], v[6]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[6]}, {v[4], v[10]}, 
   {v[3], v[6]}, {v[3], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {1/30, 11/60, 1, 59/12 - (10*Zeta[3])/3, 323/15 - Pi^4/18 - (25*Zeta[3])/3, 
   4607/60 - (5*Pi^4)/36 - 8*Zeta[3] - (188*Zeta[5])/5, 
   1937/15 - (2*Pi^4)/15 - (257*Pi^6)/2835 + (607*Zeta[3])/3 - 
    (226*Zeta[3]^2)/3 - (769*Zeta[5])/5 - (441*Zeta[7])/4, 
   -15509/12 + (607*Pi^4)/180 - (1091*Pi^6)/2835 - (2063*Pi^8)/42000 + 
    (162*MZV[3, 5])/5 + (8012*Zeta[3])/3 - (113*Pi^4*Zeta[3])/45 - 
    (1846*Zeta[3]^2)/3 - 462*Zeta[5] + 360*Zeta[3]*Zeta[5] + 
    (3427*Zeta[7])/4, -308257/15 + (2003*Pi^4)/45 - (227*Pi^6)/189 + 
    (4933*Pi^8)/14000 - (486*MZV[3, 5])/5 + (73715*Zeta[3])/3 - 
    (923*Pi^4*Zeta[3])/45 + (20*Pi^6*Zeta[3])/21 - 4886*Zeta[3]^2 + 
    752*Zeta[3]^3 + 1251*Zeta[5] + (33*Pi^4*Zeta[5])/10 - 
    9216*Zeta[3]*Zeta[5] + (5737*Zeta[7])/4 - (252833*Zeta[9])/36, 
   Int[42][4]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[10]}, 
   {v[2], v[5]}, {v[2], v[3]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[10]}, 
   {v[4], v[5]}, {v[3], v[5]}, {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4}, {1/40, 2/15, 5/8, 7/3 - (3*Zeta[3])/5, 
   763/120 - Pi^4/100 + (59*Zeta[3])/30, 28/3 + (59*Pi^4)/1800 + 18*Zeta[3] - 
    (247*Zeta[5])/5, 2683/120 + (3*Pi^4)/10 - (122*Pi^6)/945 + 
    (91*Zeta[3])/6 + (1057*Zeta[3]^2)/10 + (97*Zeta[5])/10 + (441*Zeta[7])/4, 
   2497/3 + (91*Pi^4)/360 + (58*Pi^6)/2835 + (2063*Pi^8)/42000 - 
    (162*MZV[3, 5])/5 - (19094*Zeta[3])/15 + (1057*Pi^4*Zeta[3])/300 + 
    (11927*Zeta[3]^2)/30 + 922*Zeta[5] - 342*Zeta[3]*Zeta[5] - 
    (51133*Zeta[7])/20, 1718203/120 - (9547*Pi^4)/450 + (452*Pi^6)/189 - 
    (20969*Pi^8)/36000 - 1134*MZV[3, 5] - (121181*Zeta[3])/6 + 
    (11927*Pi^4*Zeta[3])/900 - (19*Pi^6*Zeta[3])/21 + (6263*Zeta[3]^2)/2 - 
    702*Zeta[3]^3 + (14353*Zeta[5])/2 - 3*Pi^4*Zeta[5] + 
    (38983*Zeta[3]*Zeta[5])/5 - (83681*Zeta[7])/20 + 6764*Zeta[9], 
   54560039661397051069/22986821468160 - (4358758628706233*Pi^4)/
     85136375808 - (2151521650057*Pi^6)/16930529280 + 
    (1405398396849341*Pi^8)/3448811520000 - (443751391123*Pi^10)/
     15807052800 - (64427897867*MZV[3, 5])/70400 - 
    (1269995177072033857*Zeta[3])/70946979840 + (799968533503*Pi^4*Zeta[3])/
     60825600 - (26861588563*Pi^6*Zeta[3])/117573120 + 
    (2360990175247321*Zeta[3]^2)/985374720 - (541637281*Pi^4*Zeta[3]^2)/
     414720 - (1719832905611*Zeta[3]^3)/20528640 + 
    (212269531337197*Zeta[5])/394149888 + (22665673453*Pi^4*Zeta[5])/
     2488320 - (434237525239*Zeta[3]*Zeta[5])/4561920 + 
    (432876983*Zeta[5]^2)/512 + (222166760879519*Zeta[7])/54743040 + 
    (404064730319*Zeta[3]*Zeta[7])/190080 - 
    (121660883*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/14080 + 
    (184434740851553*Zeta[9])/82114560 - (15869*Int[28][7])/1728 - 
    (2639*Int[29][7])/144 + (38321*Int[36][7])/1584 - (3431*Int[37][7])/576 + 
    (5915*Int[39][5])/576 - (51791*Int[47][7])/1056 + (61*Int[48][7])/6 - 
    (187*Int[49][5])/64 + (10091*Int[53][7])/88 - (2633*Int[57][6])/66 - 
    (11101*Int[67][6])/528 - (1777*Int[70][6])/128 + 
    (91303*Int[71][5])/3168 - (65*Int[74][6])/144 + (483*Int[75][5])/32 - 
    (381*Int[78][5])/128 - (163*Int[79][4])/96 + (1235*Int[81][6])/264 + 
    (33*Int[86][2])/64 + (5*Int[110][3])/4 + (38*Int[117][4])/9 + 
    (235*Int[137][3])/48 + (13*Int[146][4])/4 + (13*Int[147][2])/8 - 
    (65*Int[149][3])/66 - (7537*Int[151][5])/396 + (166*Int[153][5])/33 + 
    (30*Int[155][2])/11 - (40*Int[156][3])/33 + (895*Int[166][6])/3456 + 
    (235*Int[167][5])/288 + (1145*Int[168][4])/288 + (9*Int[169][2])/2 - 
    (47*Int[170][1])/4 - 4*Int[171][1] - (6533*Int[173][5])/1056 + 
    (27*Int[174][2])/16 + (1195*Int[175][4])/288 + (85*Int[176][1])/2 - 
    4*Int[177][1] - 10*Int[179][1] + (65*Int[185][1])/8 + 
    (143*Int[186][3])/48 + (13*Int[187][2])/48 + (13*Int[188][3])/48 + 
    (23*Int[189][4])/6 + (95*Int[190][2])/3 + 10*Int[191][1] - 
    8*Int[192][1] - 2*Int[192][2] + Int[193][3] + (97*Int[199][3])/12 + 
    (47*Int[211][3])/48 + 3*Int[245][1] + Int[245][2] + Int[245][3]/12 - 
    Int[246][3]/12}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, 
   {v[2], v[7]}, {v[2], v[5]}, {v[3], v[5]}, {v[1], v[3]}, {v[3], v[4]}, 
   {v[1], v[4]}, {v[4], v[5]}, {v[5], v[7]}, {v[4], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3}, {1/120, 1/12, 17/24, 
   65/12 - (17*Zeta[3])/6, 4661/120 - (17*Pi^4)/360 - (49*Zeta[3])/3, 
   16009/60 - (49*Pi^4)/180 - (581*Zeta[3])/6 - (989*Zeta[5])/10 - 
    (441*Zeta[7])/8, 42673/24 - (581*Pi^4)/360 - (1441*Pi^6)/5670 - 
    (2063*Pi^8)/84000 + (81*MZV[3, 5])/5 - (1601*Zeta[3])/3 + 
    (326*Zeta[3]^2)/3 - 630*Zeta[5] + 162*Zeta[3]*Zeta[5] + (1323*Zeta[7])/8, 
   139049/12 - (1601*Pi^4)/180 - (263*Pi^6)/162 + (2063*Pi^8)/28000 - 
    (243*MZV[3, 5])/5 - (16741*Zeta[3])/6 + (163*Pi^4*Zeta[3])/45 + 
    (3*Pi^6*Zeta[3])/7 + (1565*Zeta[3]^2)/3 + 342*Zeta[3]^3 - 
    (8197*Zeta[5])/2 + (27*Pi^4*Zeta[5])/20 - 486*Zeta[3]*Zeta[5] - 
    (5819*Zeta[7])/2 - (72389*Zeta[9])/24, Int[44][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[1], v[10]}, {v[2], v[5]}, 
   {v[2], v[8]}, {v[3], v[8]}, {v[3], v[10]}, {v[3], v[4]}, {v[4], v[10]}, 
   {v[4], v[5]}, {v[5], v[8]}, {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, (441*Zeta[7])/8, (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 - 
    189*Zeta[3]*Zeta[5] - (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + 
    (486*MZV[3, 5])/5 - (Pi^6*Zeta[3])/2 - 417*Zeta[3]^3 - 
    (9*Pi^4*Zeta[5])/5 + 1134*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + 
    (40859*Zeta[9])/12}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[4]}, {v[3], v[6]}, {v[3], v[9]}, 
   {v[3], v[10]}, {v[4], v[6]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, 
   {v[5], v[9]}, {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, Zeta[5], Pi^6/378 + Zeta[3]^2 - 15*Zeta[5], 
   (-5*Pi^6)/126 + (Pi^4*Zeta[3])/30 - 15*Zeta[3]^2 + 117*Zeta[5] + 
    19*Zeta[7], (13*Pi^6)/42 + (23*Pi^8)/3600 - (Pi^4*Zeta[3])/2 + 
    117*Zeta[3]^2 + 32*Zeta[3]^3 - 671*Zeta[5] + 320*Zeta[3]*Zeta[5] - 
    285*Zeta[7] + (8284*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[6]}, {v[2], v[3]}, 
   {v[1], v[3]}, {v[1], v[6]}, {v[1], v[3]}, {v[3], v[6]}, {v[3], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8}, 
  {0, 0, 1/80, 59/720, 611/1728, 21611/25920 + Zeta[3]/12, 
   -1113449/311040 + Pi^4/720 + (53*Zeta[3])/36, 
   -67331689/933120 + (53*Pi^4)/2160 + (7861*Zeta[3])/432 + 
    (1069*Zeta[5])/60, -8001330449/11197440 + (7861*Pi^4)/25920 + 
    (19*Pi^6)/405 + (232229*Zeta[3])/1296 - (47*Zeta[3]^2)/2 + 
    (28157*Zeta[5])/180, -194782257709/33592320 + (232229*Pi^4)/77760 + 
    (6973*Pi^6)/17010 + (23779885*Zeta[3])/15552 - (47*Pi^4*Zeta[3])/60 - 
    (1231*Zeta[3]^2)/6 + (499277*Zeta[5])/432 + (8279*Zeta[7])/12, 
   -17221846986617/403107840 + (4755977*Pi^4)/186624 + (61427*Pi^6)/20412 + 
    (10207*Pi^8)/47250 + (324*MZV[3, 5])/5 + (554288681*Zeta[3])/46656 - 
    (1231*Pi^4*Zeta[3])/180 - (112699*Zeta[3]^2)/72 + 
    (52930733*Zeta[5])/6480 - (5105*Zeta[3]*Zeta[5])/3 + (209527*Zeta[7])/36, 
   -359640664980721/1209323520 + (554288681*Pi^4)/2799360 + 
    (12942397*Pi^6)/612360 + (518347*Pi^8)/283500 + (2484*MZV[3, 5])/5 + 
    (48476124085*Zeta[3])/559872 - (112699*Pi^4*Zeta[3])/2160 - 
    (2482*Pi^6*Zeta[3])/567 - (2506319*Zeta[3]^2)/216 + (8050*Zeta[3]^3)/9 + 
    (4384602073*Zeta[5])/77760 - (6077*Pi^4*Zeta[5])/180 - 
    (128125*Zeta[3]*Zeta[5])/9 + (17526155*Zeta[7])/432 + 
    (823295*Zeta[9])/36, Int[47][7], Int[47][8]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[4]}, {v[2], v[3]}, 
   {v[1], v[3]}, {v[1], v[4]}, {v[3], v[4]}, {v[3], v[4]}, {v[3], v[4]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8}, 
  {0, 0, -7/1440, -13/360, -2617/17280, -97/648 - (25*Zeta[3])/72, 
   2873471/622080 - (5*Pi^4)/864 - (37*Zeta[3])/18, 
   28894153/466560 - (37*Pi^4)/1080 - (13159*Zeta[3])/864 - 
    (2867*Zeta[5])/120, 12716391047/22394880 - (13159*Pi^4)/51840 - 
    (2119*Pi^6)/34020 - (43003*Zeta[3])/324 + (1009*Zeta[3]^2)/36 - 
    (4603*Zeta[5])/30, 7530207151/1679616 - (43003*Pi^4)/19440 - 
    (3406*Pi^6)/8505 - (35165599*Zeta[3])/31104 + (1009*Pi^4*Zeta[3])/1080 + 
    (1600*Zeta[3]^2)/9 - (443759*Zeta[5])/480 - (6761*Zeta[7])/8, 
   26315645346383/806215680 - (35165599*Pi^4)/1866240 - (140287*Pi^6)/58320 - 
    (283891*Pi^8)/1134000 - (648*MZV[3, 5])/5 - (209594243*Zeta[3])/23328 + 
    (160*Pi^4*Zeta[3])/27 + (497647*Zeta[3]^2)/432 - (71519*Zeta[5])/12 + 
    (10903*Zeta[3]*Zeta[5])/6 - (32911*Zeta[7])/6, 
   136602006177811/604661760 - (209594243*Pi^4)/1399680 - 
    (944005*Pi^6)/61236 - (367739*Pi^8)/226800 - 864*MZV[3, 5] - 
    (75043227175*Zeta[3])/1119744 + (497647*Pi^4*Zeta[3])/12960 + 
    (7925*Pi^6*Zeta[3])/1701 + (2699021*Zeta[3]^2)/324 - 
    (25951*Zeta[3]^3)/27 - (231816781*Zeta[5])/5760 + 
    (14791*Pi^4*Zeta[5])/360 + (35116*Zeta[3]*Zeta[5])/3 - 
    (9230021*Zeta[7])/288 - (5772007*Zeta[9])/216, Int[48][7], Int[48][8]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[2], v[7]}, {v[2], v[3]}, 
   {v[1], v[3]}, {v[3], v[4]}, {v[2], v[4]}, {v[1], v[4]}, {v[3], v[7]}, 
   {v[2], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -1/60, -13/60, -31/15, -511/30 + (43*Zeta[3])/15, 
   -7727/60 + (43*Pi^4)/900 + (101*Zeta[3])/3 + 4*Zeta[5], 
   -55199/60 + (101*Pi^4)/180 + (2*Pi^6)/189 + (4522*Zeta[3])/15 - 
    (34*Zeta[3]^2)/5 + (406*Zeta[5])/5, -189481/30 + (2261*Pi^4)/450 + 
    (235*Pi^6)/1134 + (7126*Zeta[3])/3 - (17*Pi^4*Zeta[3])/75 - 
    (3449*Zeta[3]^2)/15 + (4257*Zeta[5])/5 + (2977*Zeta[7])/40, 
   -631844/15 + (3563*Pi^4)/90 + (6133*Pi^6)/2835 - (5441*Pi^8)/180000 + 
    (5103*MZV[3, 5])/25 + (260441*Zeta[3])/15 - (3449*Pi^4*Zeta[3])/450 - 
    (36074*Zeta[3]^2)/15 + (36729*Zeta[5])/5 - (686*Zeta[3]*Zeta[5])/5 + 
    (12999*Zeta[7])/8, -16492709/60 + (260441*Pi^4)/900 + (3019*Pi^6)/162 + 
    (91873*Pi^8)/540000 + (28917*MZV[3, 5])/25 + (1812659*Zeta[3])/15 - 
    (18037*Pi^4*Zeta[3])/225 - (103*Pi^6*Zeta[3])/315 - 
    (304901*Zeta[3]^2)/15 + (13034*Zeta[3]^3)/15 + (285118*Zeta[5])/5 - 
    (5789*Pi^4*Zeta[5])/300 - 8966*Zeta[3]*Zeta[5] + (701209*Zeta[7])/40 + 
    (73537*Zeta[9])/120, Int[49][5], Int[49][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[1], v[4]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[3], v[4]}, {v[4], v[5]}, {v[2], v[5]}, 
   {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -3/20, -29/40, -41/16, -569/160 - (19*Zeta[3])/10, 
   15027/320 - (19*Pi^4)/600 - (317*Zeta[3])/20, 
   418079/640 - (317*Pi^4)/1200 - (1289*Zeta[3])/8 - (2201*Zeta[5])/10, 
   7523291/1280 - (1289*Pi^4)/480 - (1091*Pi^6)/1890 - (116697*Zeta[3])/80 + 
    (2733*Zeta[3]^2)/10 - (26983*Zeta[5])/20, 
   116235207/2560 - (38899*Pi^4)/1600 - (13333*Pi^6)/3780 - 
    (1888109*Zeta[3])/160 + (911*Pi^4*Zeta[3])/100 + (32979*Zeta[3]^2)/20 - 
    (71755*Zeta[5])/8 - (83231*Zeta[7])/10, 1660772323/5120 - 
    (1888109*Pi^4)/9600 - (35233*Pi^6)/1512 - (131351*Pi^8)/50400 - 
    (3888*MZV[3, 5])/5 - (28220033*Zeta[3])/320 + (10993*Pi^4*Zeta[3])/200 + 
    (90375*Zeta[3]^2)/8 - (4896763*Zeta[5])/80 + (95287*Zeta[3]*Zeta[5])/5 - 
    (991393*Zeta[7])/20, 4527202787/2048 - (28220033*Pi^4)/19200 - 
    (2390033*Pi^6)/15120 - (7850189*Pi^8)/504000 - (21384*MZV[3, 5])/5 - 
    (399303237*Zeta[3])/640 + (6025*Pi^4*Zeta[3])/16 + 
    (6611*Pi^6*Zeta[3])/135 + (6443639*Zeta[3]^2)/80 - 
    (135971*Zeta[3]^3)/15 - (66546551*Zeta[5])/160 + 
    (114727*Pi^4*Zeta[5])/300 + (1123001*Zeta[3]*Zeta[5])/10 - 
    (2476093*Zeta[7])/8 - (1648507*Zeta[9])/6, Int[50][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[2], v[6]}, {v[2], v[3]}, 
   {v[1], v[3]}, {v[3], v[4]}, {v[4], v[6]}, {v[1], v[4]}, {v[3], v[6]}, 
   {v[3], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -29/240, -61/96, -2473/960, -4527/640 + Zeta[3]/12, 
   20527/3840 + Pi^4/720 - (143*Zeta[3])/24, 2201579/7680 - (143*Pi^4)/1440 - 
    (4279*Zeta[3])/48 - (1329*Zeta[5])/20, 46674007/15360 - 
    (4279*Pi^4)/2880 - (499*Pi^6)/2835 - (28321*Zeta[3])/32 + 
    (719*Zeta[3]^2)/6 - (4977*Zeta[5])/8, 767664563/30720 - 
    (28321*Pi^4)/1920 - (3697*Pi^6)/2268 - (1420127*Zeta[3])/192 + 
    (719*Pi^4*Zeta[3])/180 + (11951*Zeta[3]^2)/12 - (397773*Zeta[5])/80 - 
    (10023*Zeta[7])/4, 2266475699/12288 - (1420127*Pi^4)/11520 - 
    (292981*Pi^6)/22680 - (148069*Pi^8)/189000 - (972*MZV[3, 5])/5 - 
    (21584155*Zeta[3])/384 + (11951*Pi^4*Zeta[3])/360 + 
    (181687*Zeta[3]^2)/24 - (5880641*Zeta[5])/160 + 8225*Zeta[3]*Zeta[5] - 
    (174125*Zeta[7])/8, 157637942651/122880 - (4316831*Pi^4)/4608 - 
    (478253*Pi^6)/5040 - (169297*Pi^8)/25200 - 1944*MZV[3, 5] - 
    (309040199*Zeta[3])/768 + (181687*Pi^4*Zeta[3])/720 + 
    (11978*Pi^6*Zeta[3])/567 + (884705*Zeta[3]^2)/16 - (37810*Zeta[3]^3)/9 - 
    (82906133*Zeta[5])/320 + (9197*Pi^4*Zeta[5])/60 + 
    (129361*Zeta[3]*Zeta[5])/2 - (2600477*Zeta[7])/16 - (2966549*Zeta[9])/36, 
   Int[51][6]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[1], v[3]}, {v[3], v[10]}, {v[1], v[4]}, {v[4], v[10]}, 
   {v[3], v[4]}, {v[3], v[7]}, {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4}, {0, 0, Zeta[3]/10, Pi^4/600 + (7*Zeta[3])/10, 
   (7*Pi^4)/600 + (11*Zeta[3])/2 + (7*Zeta[5])/10, 
   (11*Pi^4)/120 + Pi^6/630 + (79*Zeta[3])/2 - (157*Zeta[3]^2)/10 + 
    (49*Zeta[5])/10 - (441*Zeta[7])/8, (79*Pi^4)/120 + Pi^6/90 - 
    (2063*Pi^8)/84000 + (81*MZV[3, 5])/5 + (2711*Zeta[3])/10 - 
    (157*Pi^4*Zeta[3])/300 - (1099*Zeta[3]^2)/10 + (77*Zeta[5])/2 + 
    144*Zeta[3]*Zeta[5] + (392*Zeta[7])/5, (2711*Pi^4)/600 + (11*Pi^6)/126 + 
    (10259*Pi^8)/252000 - (324*MZV[3, 5])/5 + (3607*Zeta[3])/2 - 
    (1099*Pi^4*Zeta[3])/300 + (8*Pi^6*Zeta[3])/21 - (1727*Zeta[3]^2)/2 + 
    276*Zeta[3]^3 + (553*Zeta[5])/2 + (21*Pi^4*Zeta[5])/20 - 
    (5183*Zeta[3]*Zeta[5])/5 + (4361*Zeta[7])/20 - (66463*Zeta[9])/24, 
   1290854483244948581/3869835264 - (169419243825823*Pi^4)/895795200 - 
    (54031892353*Pi^6)/2799360 - (483947255251*Pi^8)/207360000 + 
    (2429757181*Pi^10)/279417600 - (1808401329*MZV[3, 5])/1600 - 
    (7343052019557889*Zeta[3])/89579520 + (75748877351*Pi^4*Zeta[3])/
     2073600 + (5234307683*Pi^6*Zeta[3])/816480 + (3347822674097*Zeta[3]^2)/
     414720 + (7201135*Pi^4*Zeta[3]^2)/6912 - (30047334281*Zeta[3]^3)/25920 - 
    (13419292316141*Zeta[5])/276480 + (10598425297*Pi^4*Zeta[5])/172800 + 
    (22475775407*Zeta[3]*Zeta[5])/1920 - (1948467587*Zeta[5]^2)/4480 - 
    (2065350412339*Zeta[7])/46080 - (452319761*Zeta[3]*Zeta[7])/448 + 
    (1092699*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/224 - 
    (5079260330029*Zeta[9])/103680 + (1529*Int[28][7])/384 + 
    (21*Int[29][7])/2 + (93*Int[36][7])/16 - (41*Int[37][7])/8 - 
    (99*Int[39][5])/8 + (135*Int[47][7])/16 - (1473*Int[48][7])/8 + 
    (39*Int[49][5])/8 - (135*Int[67][6])/4 + (15*Int[71][5])/8 - 
    (53*Int[75][5])/16 + (45*Int[78][5])/16 + (35*Int[81][6])/32 + 
    (9*Int[86][2])/8 - (5*Int[110][3])/16 - (19*Int[117][4])/2 + 
    (85*Int[166][6])/48 + (203*Int[167][5])/32 - (3367*Int[168][4])/256 + 
    9*Int[169][2] + 9*Int[171][1] + (503*Int[173][5])/16 - 
    (25*Int[175][4])/8 + 9*Int[177][1] + (45*Int[179][1])/2 - 
    (27*Int[245][1])/4 - (9*Int[245][2])/4 - (3*Int[245][3])/16 + 
    (3*Int[246][3])/16, Int[52][4]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[1], v[4]}, {v[2], v[4]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[3], v[4]}, {v[3], v[4]}, {v[3], v[4]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, 1/1080, 7/1080, 149/7776, -4831/38880 + (7*Zeta[3])/54, 
   -751519/279936 + (7*Pi^4)/3240 + (49*Zeta[3])/54, 
   -13784131/466560 + (49*Pi^4)/3240 + (13567*Zeta[3])/1944 + 
    (287*Zeta[5])/30, -13242607919/50388480 + (13567*Pi^4)/116640 + 
    (91*Pi^6)/3645 + (116831*Zeta[3])/1944 - (295*Zeta[3]^2)/27 + 
    (2009*Zeta[5])/30, -105492807107/50388480 + (116831*Pi^4)/116640 + 
    (637*Pi^6)/3645 + (36143155*Zeta[3])/69984 - (59*Pi^4*Zeta[3])/162 - 
    (2065*Zeta[3]^2)/27 + (91019*Zeta[5])/216 + (6671*Zeta[7])/18, 
   -28251737841539/1813985280 + (7228631*Pi^4)/839808 + 
    (201401*Pi^6)/183708 + (9109*Pi^8)/85050 + 72*MZV[3, 5] + 
    (32843641*Zeta[3])/7776 - (413*Pi^4*Zeta[3])/162 - 
    (512095*Zeta[3]^2)/972 + (8896669*Zeta[5])/3240 - 
    (2222*Zeta[3]*Zeta[5])/3 + (46697*Zeta[7])/18, 
   -200589466950589/1813985280 + (32843641*Pi^4)/466560 + 
    (6526463*Pi^6)/918540 + (9109*Pi^8)/12150 + 504*MZV[3, 5] + 
    (82428484471*Zeta[3])/2519424 - (102419*Pi^4*Zeta[3])/5832 - 
    (9704*Pi^6*Zeta[3])/5103 - (3847535*Zeta[3]^2)/972 + 
    (34300*Zeta[3]^3)/81 + (48371669*Zeta[5])/2592 - (1651*Pi^4*Zeta[5])/90 - 
    (15554*Zeta[3]*Zeta[5])/3 + (10205207*Zeta[7])/648 + 
    (2021773*Zeta[9])/162, Int[53][7]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[2], v[4]}, {v[3], v[4]}, 
   {v[3], v[4]}, {v[3], v[4]}, {v[2], v[3]}, {v[1], v[3]}, {v[1], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, -1/360, -17/720, -21/160, -33/64 - Zeta[3]/45, 
   -493/640 - Pi^4/2700 - (17*Zeta[3])/90, 14099/1280 - (17*Pi^4)/5400 - 
    (21*Zeta[3])/5 - (109*Zeta[5])/30, 411067/2560 - (7*Pi^4)/100 - 
    (65*Pi^6)/6804 - (465*Zeta[3])/8 + (482*Zeta[3]^2)/45 - 
    (1853*Zeta[5])/60, 7684731/5120 - (31*Pi^4)/32 - (1105*Pi^6)/13608 - 
    (2989*Zeta[3])/5 + (241*Pi^4*Zeta[3])/675 + (4097*Zeta[3]^2)/45 - 
    (10899*Zeta[5])/40 - (5017*Zeta[7])/60, 122372067/10240 - 
    (2989*Pi^4)/300 - (511*Pi^6)/720 - (9281*Pi^8)/567000 - 
    (162*MZV[3, 5])/5 - (831973*Zeta[3])/160 + (4097*Pi^4*Zeta[3])/1350 + 
    (3822*Zeta[3]^2)/5 - (38439*Zeta[5])/16 + (9932*Zeta[3]*Zeta[5])/15 - 
    (85289*Zeta[7])/120, 1790780131/20480 - (831973*Pi^4)/9600 - 
    (12503*Pi^6)/2016 - (157777*Pi^8)/1134000 - (1377*MZV[3, 5])/5 - 
    (1631773*Zeta[3])/40 + (637*Pi^4*Zeta[3])/25 + 
    (14416*Pi^6*Zeta[3])/8505 + (25665*Zeta[3]^2)/4 - (75848*Zeta[3]^3)/135 - 
    (638079*Zeta[5])/32 + (6181*Pi^4*Zeta[5])/450 + 
    (84422*Zeta[3]*Zeta[5])/15 - (505449*Zeta[7])/80 - (32726*Zeta[9])/27, 
   4975147663/8192 - (1631773*Pi^4)/2400 - (3094747*Pi^6)/60480 - 
    (16819*Pi^8)/12000 + (102143*Pi^10)/4365900 - (18711*MZV[3, 5])/10 - 
    (38266065*Zeta[3])/128 + (1711*Pi^4*Zeta[3])/8 + 
    (122536*Pi^6*Zeta[3])/8505 + (257423*Zeta[3]^2)/5 - 
    (18962*Pi^4*Zeta[3]^2)/675 - (644708*Zeta[3]^3)/135 - 
    (9907647*Zeta[5])/64 + (105077*Pi^4*Zeta[5])/900 + 
    (222516*Zeta[3]*Zeta[5])/5 + (143513*Zeta[5]^2)/14 - 
    (1795275*Zeta[7])/32 + (3196643*Zeta[3]*Zeta[7])/210 + 
    (4779*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/14 - 
    (278171*Zeta[9])/27}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, 
   {v[1], v[2]}, {v[1], v[3]}, {v[3], v[4]}, {v[2], v[4]}, {v[3], v[4]}, 
   {v[2], v[4]}, {v[3], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, 1/30, 1/4, 37/24, 729/80 - (9*Zeta[3])/5, 
   8571/160 - (3*Pi^4)/100 - (27*Zeta[3])/2, 101169/320 - (9*Pi^4)/40 - 
    (333*Zeta[3])/4 - (231*Zeta[5])/5, 1200339/640 - (111*Pi^4)/80 - 
    (37*Pi^6)/315 - (19683*Zeta[3])/40 + (243*Zeta[3]^2)/5 - (693*Zeta[5])/2, 
   14300793/1280 - (6561*Pi^4)/800 - (37*Pi^6)/42 - (231417*Zeta[3])/80 + 
    (81*Pi^4*Zeta[3])/50 + (729*Zeta[3]^2)/2 - (8547*Zeta[5])/4 - 
    (6321*Zeta[7])/5, 34172847/512 - (77139*Pi^4)/1600 - (1369*Pi^6)/252 - 
    (7451*Pi^8)/18000 - (2731563*Zeta[3])/160 + (243*Pi^4*Zeta[3])/20 + 
    (8991*Zeta[3]^2)/4 - (505197*Zeta[5])/40 + (12474*Zeta[3]*Zeta[5])/5 - 
    (18963*Zeta[7])/2, 2045148993/5120 - (910521*Pi^4)/3200 - 
    (8991*Pi^6)/280 - (7451*Pi^8)/2400 - (32409153*Zeta[3])/320 + 
    (2997*Pi^4*Zeta[3])/40 + (222*Pi^6*Zeta[3])/35 + (531441*Zeta[3]^2)/40 - 
    (4374*Zeta[3]^3)/5 - (5939703*Zeta[5])/80 + (2079*Pi^4*Zeta[5])/50 + 
    18711*Zeta[3]*Zeta[5] - (233877*Zeta[7])/4 - 36423*Zeta[9], 
   24505967043/10240 - (10803051*Pi^4)/6400 - (105709*Pi^6)/560 - 
    (275687*Pi^8)/14400 - (144709*Pi^10)/103950 - (386121411*Zeta[3])/640 + 
    (177147*Pi^4*Zeta[3])/400 + (333*Pi^6*Zeta[3])/7 + 
    (6248259*Zeta[3]^2)/80 - (2187*Pi^4*Zeta[3]^2)/50 - 6561*Zeta[3]^3 - 
    (70110117*Zeta[5])/160 + (6237*Pi^4*Zeta[5])/20 + 
    (230769*Zeta[3]*Zeta[5])/2 + (160083*Zeta[5]^2)/5 - 
    (13824027*Zeta[7])/40 + (341334*Zeta[3]*Zeta[7])/5 - 
    (546345*Zeta[9])/2}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, 
   {v[2], v[5]}, {v[1], v[2]}, {v[2], v[4]}, {v[1], v[4]}, {v[4], v[5]}, 
   {v[2], v[5]}, {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 
   8}, {0, 0, 2/45, 2/5, 14/5, 18 - (128*Zeta[3])/45, 
   558/5 - (32*Pi^4)/675 - (128*Zeta[3])/5, 3402/5 - (32*Pi^4)/75 - 
    (896*Zeta[3])/5 - (1024*Zeta[5])/15, 20574/5 - (224*Pi^4)/75 - 
    (1472*Pi^6)/8505 - 1152*Zeta[3] + (4096*Zeta[3]^2)/45 - (3072*Zeta[5])/5, 
   24786 - (96*Pi^4)/5 - (1472*Pi^6)/945 - (35712*Zeta[3])/5 + 
    (2048*Pi^4*Zeta[3])/675 + (4096*Zeta[3]^2)/5 - (21504*Zeta[5])/5 - 
    (26624*Zeta[7])/15, 745038/5 - (2976*Pi^4)/25 - (1472*Pi^6)/135 - 
    (5792*Pi^8)/10125 - (217728*Zeta[3])/5 + (2048*Pi^4*Zeta[3])/75 + 
    (28672*Zeta[3]^2)/5 - 27648*Zeta[5] + (65536*Zeta[3]*Zeta[5])/15 - 
    (79872*Zeta[7])/5, 4474602/5 - (18144*Pi^4)/25 - (1472*Pi^6)/21 - 
    (5792*Pi^8)/1125 - (1316736*Zeta[3])/5 + (14336*Pi^4*Zeta[3])/75 + 
    (94208*Pi^6*Zeta[3])/8505 + 36864*Zeta[3]^2 - (262144*Zeta[3]^3)/135 - 
    (857088*Zeta[5])/5 + (16384*Pi^4*Zeta[5])/225 + 
    (196608*Zeta[3]*Zeta[5])/5 - (559104*Zeta[7])/5 - (1343488*Zeta[9])/27, 
   26860734/5 - (109728*Pi^4)/25 - (45632*Pi^6)/105 - (40544*Pi^8)/1125 - 
    (289088*Pi^10)/155925 - 1586304*Zeta[3] + (6144*Pi^4*Zeta[3])/5 + 
    (94208*Pi^6*Zeta[3])/945 + (1142784*Zeta[3]^2)/5 - 
    (65536*Pi^4*Zeta[3]^2)/675 - (262144*Zeta[3]^3)/15 - 
    (5225472*Zeta[5])/5 + (16384*Pi^4*Zeta[5])/25 + 
    (1376256*Zeta[3]*Zeta[5])/5 + (262144*Zeta[5]^2)/5 - 718848*Zeta[7] + 
    (1703936*Zeta[3]*Zeta[7])/15 - (1343488*Zeta[9])/3, 
   32240754 - (132192*Pi^4)/5 - (13248*Pi^6)/5 - (5792*Pi^8)/25 - 
    (289088*Pi^10)/17325 - (47682432*Zeta[3])/5 + (190464*Pi^4*Zeta[3])/25 + 
    (94208*Pi^6*Zeta[3])/135 + (370688*Pi^8*Zeta[3])/10125 + 
    (6967296*Zeta[3]^2)/5 - (65536*Pi^4*Zeta[3]^2)/75 - 
    (1835008*Zeta[3]^3)/15 - (31601664*Zeta[5])/5 + 
    (114688*Pi^4*Zeta[5])/25 + (753664*Pi^6*Zeta[5])/2835 + 
    1769472*Zeta[3]*Zeta[5] - (2097152*Zeta[3]^2*Zeta[5])/15 + 
    (2359296*Zeta[5]^2)/5 - (22284288*Zeta[7])/5 + 
    (425984*Pi^4*Zeta[7])/225 + (5111808*Zeta[3]*Zeta[7])/5 - 
    (9404416*Zeta[9])/3 - (21987328*Zeta[11])/15}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[1], v[4]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[3], v[4]}, {v[4], v[5]}, {v[3], v[5]}, 
   {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, 1/120, 1/12, 19/48, 23/96 + (131*Zeta[3])/120, 
   -16927/960 + (131*Pi^4)/7200 + (299*Zeta[3])/48, 
   -464597/1920 + (299*Pi^4)/2880 + (5383*Zeta[3])/96 + (3573*Zeta[5])/40, 
   -1785287/768 + (5383*Pi^4)/5760 + (2647*Pi^6)/11340 + 
    (104747*Zeta[3])/192 - (12817*Zeta[3]^2)/120 + (8685*Zeta[5])/16, 
   -29484397/1536 + (104747*Pi^4)/11520 + (6439*Pi^6)/4536 + 
    (9424811*Zeta[3])/1920 - (12817*Pi^4*Zeta[3])/3600 - 
    (32053*Zeta[3]^2)/48 + (115809*Zeta[5])/32 + (286841*Zeta[7])/80, 
   -2234219647/15360 + (9424811*Pi^4)/115200 + (85511*Pi^6)/9072 + 
    (3247397*Pi^8)/3024000 + (5589*MZV[3, 5])/10 + (155474191*Zeta[3])/3840 - 
    (32053*Pi^4*Zeta[3])/1440 - (476849*Zeta[3]^2)/96 + 
    (1637709*Zeta[5])/64 - (153111*Zeta[3]*Zeta[5])/20 + (692693*Zeta[7])/32, 
   -32029087997/30720 + (155474191*Pi^4)/230400 + (1202095*Pi^6)/18144 + 
    (39276133*Pi^8)/6048000 + (65853*MZV[3, 5])/20 + 
    (478641031*Zeta[3])/1536 - (476849*Pi^4*Zeta[3])/2880 - 
    (15947*Pi^6*Zeta[3])/810 - (7522237*Zeta[3]^2)/192 + 
    (767369*Zeta[3]^3)/180 + (117656253*Zeta[5])/640 - 
    (69667*Pi^4*Zeta[5])/400 - (382323*Zeta[3]*Zeta[5])/8 + 
    (8697769*Zeta[7])/64 + (8886715*Zeta[9])/72, Int[57][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[2], v[7]}, {v[3], v[4]}, 
   {v[1], v[3]}, {v[3], v[4]}, {v[1], v[4]}, {v[3], v[7]}, {v[2], v[4]}, 
   {v[2], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -1/10, -13/15, -61/10, -589/15 + (29*Zeta[3])/5, 
   -7271/30 + (29*Pi^4)/300 + (676*Zeta[3])/15, -22033/15 + (169*Pi^4)/225 + 
    (1529*Zeta[3])/5 + (807*Zeta[5])/5, -265559/30 + (1529*Pi^4)/300 + 
    (389*Pi^6)/945 + (29692*Zeta[3])/15 - (763*Zeta[3]^2)/5 + 
    (5872*Zeta[5])/5, -160145/3 + (7423*Pi^4)/225 + (242*Pi^6)/81 + 
    (189451*Zeta[3])/15 - (763*Pi^4*Zeta[3])/150 - (16352*Zeta[3]^2)/15 + 
    (38547*Zeta[5])/5 + (22746*Zeta[7])/5, -9688583/30 + (189451*Pi^4)/900 + 
    (18509*Pi^6)/945 + (19601*Pi^8)/14000 + (1944*MZV[3, 5])/5 + 
    (1206052*Zeta[3])/15 - (8176*Pi^4*Zeta[3])/225 - (36583*Zeta[3]^2)/5 + 
    (246352*Zeta[5])/5 - (41274*Zeta[3]*Zeta[5])/5 + (162003*Zeta[7])/5, 
   -29412313/15 + (301513*Pi^4)/225 + (354682*Pi^6)/2835 + 
    (26903*Pi^8)/2700 + (13608*MZV[3, 5])/5 + (1536623*Zeta[3])/3 - 
    (36583*Pi^4*Zeta[3])/150 - (19874*Pi^6*Zeta[3])/945 - 
    (739664*Zeta[3]^2)/15 + (37522*Zeta[3]^3)/15 + (1571707*Zeta[5])/5 - 
    (8499*Pi^4*Zeta[5])/50 - (288592*Zeta[3]*Zeta[5])/5 + 
    (1048506*Zeta[7])/5 + 127795*Zeta[9], Int[58][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[2]}, {v[2], v[6]}, {v[3], v[6]}, 
   {v[1], v[3]}, {v[1], v[3]}, {v[1], v[6]}, {v[2], v[3]}, {v[2], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8}, 
  {0, 0, 1/30, 11/30, 3, 131/6 - (44*Zeta[3])/15, 
   1795/12 - (11*Pi^4)/225 - (159*Zeta[3])/5, 118657/120 - (53*Pi^4)/100 - 
    (7771*Zeta[3])/30 - (1042*Zeta[5])/15, 306541/48 - (7771*Pi^4)/1800 - 
    (499*Pi^6)/2835 - (113159*Zeta[3])/60 + (648*Zeta[3]^2)/5 - 
    (3766*Zeta[5])/5, 19480597/480 - (113159*Pi^4)/3600 - (3607*Pi^6)/1890 - 
    (310871*Zeta[3])/24 + (108*Pi^4*Zeta[3])/25 + (6954*Zeta[3]^2)/5 - 
    (30642*Zeta[5])/5 - (50789*Zeta[7])/30, 244687049/960 - 
    (310871*Pi^4)/1440 - (176081*Pi^6)/11340 - (497683*Pi^8)/945000 - 
    (324*MZV[3, 5])/25 - (20612687*Zeta[3])/240 + (1159*Pi^4*Zeta[3])/25 + 
    (169513*Zeta[3]^2)/15 - (222729*Zeta[5])/5 + (91528*Zeta[3]*Zeta[5])/15 - 
    (368263*Zeta[7])/20, 3045985933/1920 - (20612687*Pi^4)/14400 - 
    (2559589*Pi^6)/22680 - (516283*Pi^8)/90000 - (3402*MZV[3, 5])/25 - 
    (267046891*Zeta[3])/480 + (169513*Pi^4*Zeta[3])/450 + 
    (1252*Pi^6*Zeta[3])/81 + (2471357*Zeta[3]^2)/30 - (172808*Zeta[3]^3)/45 - 
    (610801*Zeta[5])/2 + (925*Pi^4*Zeta[5])/9 + (327488*Zeta[3]*Zeta[5])/5 - 
    (5998679*Zeta[7])/40 - (4006907*Zeta[9])/90, 
   37654849793/3840 - (267046891*Pi^4)/28800 - (7018741*Pi^6)/9072 - 
    (176683439*Pi^8)/3780000 - (13423771*Pi^10)/8731800 - 
    (26973*MZV[3, 5])/25 - (3403013399*Zeta[3])/960 + 
    (2471357*Pi^4*Zeta[3])/900 + (31358*Pi^6*Zeta[3])/189 + 
    (6807533*Zeta[3]^2)/12 - (43202*Pi^4*Zeta[3]^2)/225 - 
    (613828*Zeta[3]^3)/15 - (40432893*Zeta[5])/20 + (33089*Pi^4*Zeta[5])/30 + 
    (2657812*Zeta[3]*Zeta[5])/5 + (10112957*Zeta[5]^2)/140 - 
    (87203251*Zeta[7])/80 + (62374201*Zeta[3]*Zeta[7])/420 + 
    (13617*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/140 - 
    (29143169*Zeta[9])/60, 462939084037/7680 - (3403013399*Pi^4)/57600 - 
    (464582029*Pi^6)/90720 - (2568304171*Pi^8)/7560000 - 
    (3817427*Pi^10)/226800 - (383697*MZV[3, 5])/50 - 
    (8567429399*Zeta[3])/384 + (6807533*Pi^4*Zeta[3])/360 + 
    (109063*Pi^6*Zeta[3])/81 + (2428501*Pi^8*Zeta[3])/52500 + 
    (27744*MZV[3, 5]*Zeta[3])/25 + (452745941*Zeta[3]^2)/120 - 
    (153457*Pi^4*Zeta[3]^2)/75 - (14946766*Zeta[3]^3)/45 - 
    (523066361*Zeta[5])/40 + (536957*Pi^4*Zeta[5])/60 + 
    (5211083*Pi^6*Zeta[5])/14175 + (19339794*Zeta[3]*Zeta[5])/5 - 
    (4044332*Zeta[3]^2*Zeta[5])/15 + (31018599*Zeta[5]^2)/40 - 
    (239030819*Zeta[7])/32 + (179657*Pi^4*Zeta[7])/72 + 
    (63903001*Zeta[3]*Zeta[7])/40 + 
    (40851*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/40 - 
    (1425880291*Zeta[9])/360 - (1813*Pi^2*Zeta[9])/5 - 
    (596974361*Zeta[11])/480 - 
    (588*((-4*MZV[3, 3, 5])/5 + (247*Pi^8*Zeta[3])/567000 + 
       (2*MZV[3, 5]*Zeta[3])/5 + (43*Pi^6*Zeta[5])/11340 - 
       Zeta[3]^2*Zeta[5] - (113*Pi^4*Zeta[7])/1800 - (109*Pi^2*Zeta[9])/12 + 
       (10709*Zeta[11])/120))/5}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[1], v[3]}, {v[2], v[7]}, 
   {v[2], v[4]}, {v[3], v[4]}, {v[3], v[4]}, {v[3], v[4]}, {v[3], v[7]}, 
   {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -1/480, -1/96, -13/384, 53/384 - (29*Zeta[3])/120, 
   29179/7680 - (29*Pi^4)/7200 - (29*Zeta[3])/24, 
   342067/7680 - (29*Pi^4)/1440 - (917*Zeta[3])/96 - (967*Zeta[5])/40, 
   2523323/6144 - (917*Pi^4)/5760 - (359*Pi^6)/5670 - (8237*Zeta[3])/96 + 
    (386*Zeta[3]^2)/15 - (967*Zeta[5])/8, 20579849/6144 - (8237*Pi^4)/5760 - 
    (359*Pi^6)/1134 - (1427209*Zeta[3])/1920 + (193*Pi^4*Zeta[3])/225 + 
    (386*Zeta[3]^2)/3 - (22951*Zeta[5])/32 - (42257*Zeta[7])/40, 
   3111298579/122880 - (1427209*Pi^4)/115200 - (2123*Pi^6)/1134 - 
    (509767*Pi^8)/1512000 - (486*MZV[3, 5])/5 - (11580157*Zeta[3])/1920 + 
    (193*Pi^4*Zeta[3])/45 + (20179*Zeta[3]^2)/24 - (149971*Zeta[5])/32 + 
    (10331*Zeta[3]*Zeta[5])/5 - (42257*Zeta[7])/8, 
   22333358407/122880 - (11580157*Pi^4)/115200 - (110419*Pi^6)/9072 - 
    (509767*Pi^8)/302400 - 486*MZV[3, 5] - (70850597*Zeta[3])/1536 + 
    (20179*Pi^4*Zeta[3])/720 + (30221*Pi^6*Zeta[3])/5670 + 
    (291767*Zeta[3]^2)/48 - (93373*Zeta[3]^3)/90 - (20444027*Zeta[5])/640 + 
    (12761*Pi^4*Zeta[5])/300 + 10331*Zeta[3]*Zeta[5] - (952697*Zeta[7])/32 - 
    (2770339*Zeta[9])/72, Int[60][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[1], v[3]}, {v[2], v[6]}, 
   {v[3], v[5]}, {v[3], v[6]}, {v[4], v[5]}, {v[4], v[6]}, {v[3], v[4]}, 
   {v[2], v[6]}, {v[2], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {0, 0, (3*Zeta[3])/10, Pi^4/200 + (3*Zeta[3])/2, 
   Pi^4/40 + (111*Zeta[3])/10 - (109*Zeta[5])/10, 
   (37*Pi^4)/200 - (4*Pi^6)/135 + (747*Zeta[3])/10 - Zeta[3]^2/10 - 
    (109*Zeta[5])/2, (249*Pi^4)/200 - (4*Pi^6)/27 + (4887*Zeta[3])/10 - 
    (Pi^4*Zeta[3])/300 - Zeta[3]^2/2 - (4033*Zeta[5])/10 - (2511*Zeta[7])/20, 
   (1629*Pi^4)/200 - (148*Pi^6)/135 - (33557*Pi^8)/756000 + 
    (162*MZV[3, 5])/5 + (31347*Zeta[3])/10 - (Pi^4*Zeta[3])/60 - 
    (37*Zeta[3]^2)/10 - (27141*Zeta[5])/10 + (2121*Zeta[3]*Zeta[5])/5 - 
    (2511*Zeta[7])/4, (10449*Pi^4)/200 - (332*Pi^6)/45 - 
    (33557*Pi^8)/151200 + 162*MZV[3, 5] + (198207*Zeta[3])/10 - 
    (37*Pi^4*Zeta[3])/300 + (1061*Pi^6*Zeta[3])/945 - (249*Zeta[3]^2)/10 - 
    (7453*Zeta[3]^3)/15 - (177561*Zeta[5])/10 + (437*Pi^4*Zeta[5])/100 + 
    2121*Zeta[3]*Zeta[5] - (92907*Zeta[7])/20 + (71*Zeta[9])/12, 
   Int[61][4]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[8]}, {v[1], v[3]}, 
   {v[2], v[5]}, {v[2], v[8]}, {v[3], v[4]}, {v[3], v[8]}, {v[4], v[5]}, 
   {v[3], v[4]}, {v[4], v[5]}, {v[5], v[8]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4}, {1/30, 1/6, 17/30, -31/30 + (61*Zeta[3])/15, 
   -1231/30 + (61*Pi^4)/900 + (61*Zeta[3])/3, -14671/30 + (61*Pi^4)/180 + 
    (2117*Zeta[3])/15 + (1941*Zeta[5])/5, -135391/30 + (2117*Pi^4)/900 + 
    (2881*Pi^6)/2835 + (15389*Zeta[3])/15 - (5819*Zeta[3]^2)/15 + 
    1941*Zeta[5], -1106431/30 + (15389*Pi^4)/900 + (2881*Pi^6)/567 + 
    (113909*Zeta[3])/15 - (5819*Pi^4*Zeta[3])/450 - (5819*Zeta[3]^2)/3 + 
    (59517*Zeta[5])/5 + (84563*Zeta[7])/5, -8405551/30 + (113909*Pi^4)/900 + 
    (88217*Pi^6)/2835 + (2042533*Pi^8)/378000 + (7776*MZV[3, 5])/5 + 
    (839549*Zeta[3])/15 - (5819*Pi^4*Zeta[3])/90 - (177043*Zeta[3]^2)/15 + 
    (364149*Zeta[5])/5 - (152838*Zeta[3]*Zeta[5])/5 + 84563*Zeta[7], 
   -60791791/30 + (839549*Pi^4)/900 + (538529*Pi^6)/2835 + 
    (2042533*Pi^8)/75600 + 7776*MZV[3, 5] + (6088949*Zeta[3])/15 - 
    (177043*Pi^4*Zeta[3])/450 - (223438*Pi^6*Zeta[3])/2835 - 
    (1069531*Zeta[3]^2)/15 + (639002*Zeta[3]^3)/45 + (2251629*Zeta[5])/5 - 
    (31953*Pi^4*Zeta[5])/50 - 152838*Zeta[3]*Zeta[5] + (2541211*Zeta[7])/5 + 
    (5541317*Zeta[9])/9}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, 
   {v[1], v[2]}, {v[2], v[3]}, {v[3], v[4]}, {v[3], v[4]}, {v[2], v[4]}, 
   {v[1], v[3]}, {v[1], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, 1/60, 23/120, 379/240, 5431/480 - (16*Zeta[3])/15, 
   72323/960 - (4*Pi^4)/225 - (184*Zeta[3])/15, 923503/1920 - (46*Pi^4)/225 - 
    (1498*Zeta[3])/15 - (128*Zeta[5])/5, 11501867/3840 - (749*Pi^4)/450 - 
    (184*Pi^6)/2835 - (10529*Zeta[3])/15 + (431*Zeta[3]^2)/15 - 
    (1472*Zeta[5])/5, 141116887/7680 - (10529*Pi^4)/900 - (2116*Pi^6)/2835 - 
    (136933*Zeta[3])/30 + (431*Pi^4*Zeta[3])/450 + (9913*Zeta[3]^2)/30 - 
    (12026*Zeta[5])/5 - (7097*Zeta[7])/10, 1715780147/15360 - 
    (136933*Pi^4)/1800 - (494*Pi^6)/81 - (445409*Pi^8)/1890000 + 
    (324*MZV[3, 5])/25 - (340693*Zeta[3])/12 + (9913*Pi^4*Zeta[3])/900 + 
    (156797*Zeta[3]^2)/60 - (85009*Zeta[5])/5 + (7274*Zeta[3]*Zeta[5])/5 - 
    (163231*Zeta[7])/20, 4149730355/6144 - (340693*Pi^4)/720 - 
    (122249*Pi^6)/2835 - (10244407*Pi^8)/3780000 + (3726*MZV[3, 5])/25 - 
    (20651773*Zeta[3])/120 + (156797*Pi^4*Zeta[3])/1800 + 
    (2096*Pi^6*Zeta[3])/567 + (2098337*Zeta[3]^2)/120 - 
    (12842*Zeta[3]^3)/45 - (1113461*Zeta[5])/10 + (139*Pi^4*Zeta[5])/6 + 
    (83651*Zeta[3]*Zeta[5])/5 - (2678459*Zeta[7])/40 - (917224*Zeta[9])/45, 
   250102757627/61440 - (20651773*Pi^4)/7200 - (320345*Pi^6)/1134 - 
    (168430883*Pi^8)/7560000 - (1142731*Pi^10)/1455300 + 
    (31347*MZV[3, 5])/25 - (246736433*Zeta[3])/240 + 
    (2098337*Pi^4*Zeta[3])/3600 + (24104*Pi^6*Zeta[3])/567 + 
    (25556149*Zeta[3]^2)/240 - (6421*Pi^4*Zeta[3]^2)/450 - 
    (147683*Zeta[3]^3)/45 - (13962649*Zeta[5])/20 + (3197*Pi^4*Zeta[5])/12 + 
    (1335919*Zeta[3]*Zeta[5])/10 + (1245711*Zeta[5]^2)/70 - 
    (38125559*Zeta[7])/80 + (3007169*Zeta[3]*Zeta[7])/70 - 
    (5751*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/70 - 
    (10548076*Zeta[9])/45}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[2], v[5]}, 
   {v[1], v[2]}, {v[1], v[2]}, {v[1], v[4]}, {v[1], v[4]}, {v[4], v[5]}, 
   {v[2], v[5]}, {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, 1/20, 21/40, 333/80, 4737/160 - (39*Zeta[3])/10, 
   12753/64 - (13*Pi^4)/200 - (819*Zeta[3])/20, 831081/640 - (273*Pi^4)/400 - 
    (12987*Zeta[3])/40 - (957*Zeta[5])/10, 10610253/1280 - (4329*Pi^4)/800 - 
    (17*Pi^6)/70 - (184743*Zeta[3])/80 + (1521*Zeta[3]^2)/10 - 
    (20097*Zeta[5])/20, 133556097/2560 - (61581*Pi^4)/1600 - (51*Pi^6)/20 - 
    (497367*Zeta[3])/32 + (507*Pi^4*Zeta[3])/100 + (31941*Zeta[3]^2)/20 - 
    (318681*Zeta[5])/40 - (24231*Zeta[7])/10, 
   332823681/1024 - (165789*Pi^4)/640 - (5661*Pi^6)/280 - (9251*Pi^8)/12000 - 
    (32412159*Zeta[3])/320 + (10647*Pi^4*Zeta[3])/200 + 
    (506493*Zeta[3]^2)/40 - (4533309*Zeta[5])/80 + 
    (37323*Zeta[3]*Zeta[5])/5 - (508851*Zeta[7])/20, 
   20578326681/10240 - (10804053*Pi^4)/6400 - (80529*Pi^6)/560 - 
    (64757*Pi^8)/8000 - (413799867*Zeta[3])/640 + (168831*Pi^4*Zeta[3])/400 + 
    (663*Pi^6*Zeta[3])/35 + (7204977*Zeta[3]^2)/80 - (19773*Zeta[3]^3)/5 - 
    (12204621*Zeta[5])/32 + (12441*Pi^4*Zeta[5])/100 + 
    (783783*Zeta[3]*Zeta[5])/10 - (8068923*Zeta[7])/40 - (130533*Zeta[9])/2, 
   252994526973/20480 - (137933289*Pi^4)/12800 - (216801*Pi^6)/224 - 
    (1026861*Pi^8)/16000 - (97337*Pi^10)/41580 - (5208687783*Zeta[3])/1280 + 
    (2401659*Pi^4*Zeta[3])/800 + (1989*Pi^6*Zeta[3])/10 + 
    (19397313*Zeta[3]^2)/32 - (19773*Pi^4*Zeta[3]^2)/100 - 
    (415233*Zeta[3]^3)/10 - (795344517*Zeta[5])/320 + 
    (261261*Pi^4*Zeta[5])/200 + (12428559*Zeta[3]*Zeta[5])/20 + 
    (915849*Zeta[5]^2)/10 - (114782247*Zeta[7])/80 + 
    (945009*Zeta[3]*Zeta[7])/5 - (2741193*Zeta[9])/4}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[2], v[3]}, {v[1], v[3]}, {v[1], v[3]}, 
   {v[1], v[4]}, {v[1], v[4]}, {v[2], v[4]}, {v[2], v[3]}, {v[2], v[4]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, 1/15, 7/10, 337/60, 1623/40 - (88*Zeta[3])/15, 
   66553/240 - (22*Pi^4)/225 - (308*Zeta[3])/5, 293087/160 - (77*Pi^4)/75 - 
    (7414*Zeta[3])/15 - (688*Zeta[5])/5, 11354257/960 - (3707*Pi^4)/450 - 
    (988*Pi^6)/2835 - (17853*Zeta[3])/5 + (3872*Zeta[3]^2)/15 - 
    (7224*Zeta[5])/5, 48088903/640 - (5951*Pi^4)/100 - (494*Pi^6)/135 - 
    (732083*Zeta[3])/30 + (1936*Pi^4*Zeta[3])/225 + (13552*Zeta[3]^2)/5 - 
    (57964*Zeta[5])/5 - (16824*Zeta[7])/5, 1811278633/3840 - 
    (732083*Pi^4)/1800 - (83239*Pi^6)/2835 - (3556*Pi^8)/3375 - 
    (3223957*Zeta[3])/20 + (6776*Pi^4*Zeta[3])/75 + (326216*Zeta[3]^2)/15 - 
    (418734*Zeta[5])/5 + (60544*Zeta[3]*Zeta[5])/5 - (176652*Zeta[7])/5, 
   7511911407/2560 - (3223957*Pi^4)/1200 - (133627*Pi^6)/630 - 
    (12446*Pi^8)/1125 - (124896827*Zeta[3])/120 + (163108*Pi^4*Zeta[3])/225 + 
    (86944*Pi^6*Zeta[3])/2835 + (785532*Zeta[3]^2)/5 - 
    (340736*Zeta[3]^3)/45 - (2861779*Zeta[5])/5 + (15136*Pi^4*Zeta[5])/75 + 
    (635712*Zeta[3]*Zeta[5])/5 - (1417422*Zeta[7])/5 - (799328*Zeta[9])/9, 
   278430763777/15360 - (124896827*Pi^4)/7200 - (16438591*Pi^6)/11340 - 
    (299593*Pi^8)/3375 - (32156*Pi^10)/10395 - (528977933*Zeta[3])/80 + 
    (130922*Pi^4*Zeta[3])/25 + (43472*Pi^6*Zeta[3])/135 + 
    (16105826*Zeta[3]^2)/15 - (85184*Pi^4*Zeta[3]^2)/225 - 
    (1192576*Zeta[3]^3)/15 - (37808223*Zeta[5])/10 + 
    (52976*Pi^4*Zeta[5])/25 + (5100832*Zeta[3]*Zeta[5])/5 + 
    (710016*Zeta[5]^2)/5 - (10239507*Zeta[7])/5 + (1480512*Zeta[3]*Zeta[7])/
     5 - (2797648*Zeta[9])/3}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, 
   {v[1], v[4]}, {v[2], v[6]}, {v[2], v[5]}, {v[3], v[6]}, {v[3], v[4]}, 
   {v[4], v[5]}, {v[4], v[5]}, {v[5], v[6]}, {v[3], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, {1/30, 1/6, 17/30, 
   -31/30 + (61*Zeta[3])/15, -1231/30 + (61*Pi^4)/900 + (61*Zeta[3])/3, 
   -14671/30 + (61*Pi^4)/180 + (2477*Zeta[3])/15 + (1761*Zeta[5])/5, 
   -135391/30 + (2477*Pi^4)/900 + (373*Pi^6)/405 + (21149*Zeta[3])/15 - 
    (7799*Zeta[3]^2)/15 + 1761*Zeta[5], -1106431/30 + (21149*Pi^4)/900 + 
    (373*Pi^6)/81 + (176909*Zeta[3])/15 - (7799*Pi^4*Zeta[3])/450 - 
    (7799*Zeta[3]^2)/3 + (56097*Zeta[5])/5 + (67913*Zeta[7])/5, 
   -8405551/30 + (176909*Pi^4)/900 + (82907*Pi^6)/2835 + 
    (299981*Pi^8)/75600 + (11664*MZV[3, 5])/5 + (1417709*Zeta[3])/15 - 
    (7799*Pi^4*Zeta[3])/90 - (264343*Zeta[3]^2)/15 + (363969*Zeta[5])/5 - 
    (186198*Zeta[3]*Zeta[5])/5 + 67913*Zeta[7], 
   -60791791/30 + (1417709*Pi^4)/900 + (535379*Pi^6)/2835 + 
    (299981*Pi^8)/15120 + 11664*MZV[3, 5] + (10871549*Zeta[3])/15 - 
    (264343*Pi^4*Zeta[3])/450 - (271498*Pi^6*Zeta[3])/2835 - 
    (1866391*Zeta[3]^2)/15 + (1075322*Zeta[3]^3)/45 + (2410209*Zeta[5])/5 - 
    (40753*Pi^4*Zeta[5])/50 - 186198*Zeta[3]*Zeta[5] + (2082481*Zeta[7])/5 + 
    (4051133*Zeta[9])/9}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, 
   {v[2], v[7]}, {v[2], v[4]}, {v[3], v[4]}, {v[1], v[3]}, {v[3], v[4]}, 
   {v[1], v[4]}, {v[3], v[7]}, {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4, 5, 6}, {0, -7/240, -71/480, -271/960, 6149/1920 - (32*Zeta[3])/15, 
   193897/3840 - (8*Pi^4)/225 - (46*Zeta[3])/3, 3702221/7680 - (23*Pi^4)/90 - 
    (3379*Zeta[3])/30 - (741*Zeta[5])/5, 59236417/15360 - (3379*Pi^4)/1800 - 
    (313*Pi^6)/810 - (10061*Zeta[3])/12 + (8491*Zeta[3]^2)/60 - 
    (9849*Zeta[5])/10, 864409157/30720 - (10061*Pi^4)/720 - 
    (29087*Pi^6)/11340 - (147385*Zeta[3])/24 + (8491*Pi^4*Zeta[3])/1800 + 
    (21247*Zeta[3]^2)/24 - (119671*Zeta[5])/20 - (218633*Zeta[7])/40, 
   2385653573/12288 - (29477*Pi^4)/288 - (70451*Pi^6)/4536 - 
    (2528177*Pi^8)/1512000 - (3483*MZV[3, 5])/5 - (10476481*Zeta[3])/240 + 
    (21247*Pi^4*Zeta[3])/720 + (1277179*Zeta[3]^2)/240 - 
    (1435359*Zeta[5])/40 + (93333*Zeta[3]*Zeta[5])/10 - (581469*Zeta[7])/16, 
   158662027709/122880 - (10476481*Pi^4)/14400 - (600781*Pi^6)/6480 - 
    (33826577*Pi^8)/3024000 - (44307*MZV[3, 5])/10 - 
    (144312053*Zeta[3])/480 + (1277179*Pi^4*Zeta[3])/7200 + 
    (67877*Pi^6*Zeta[3])/2835 + (3159515*Zeta[3]^2)/96 - 
    (353357*Zeta[3]^3)/90 - (17393467*Zeta[5])/80 + 
    (42721*Pi^4*Zeta[5])/200 + (231937*Zeta[3]*Zeta[5])/4 - 
    (34604817*Zeta[7])/160 - (6465019*Zeta[9])/36, Int[67][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[10]}, {v[3], v[4]}, 
   {v[3], v[7]}, {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {1/20, 1/5, 17/20, 17/5 - Zeta[3], 273/20 - Pi^4/60 - 4*Zeta[3], 
   57 - Pi^4/15 - 3*Zeta[3] + (53*Zeta[5])/5 - (441*Zeta[7])/8, 
   4641/20 - Pi^4/20 + (29*Pi^6)/945 - (2063*Pi^8)/84000 + (81*MZV[3, 5])/5 + 
    184*Zeta[3] - 168*Zeta[3]^2 - (1453*Zeta[5])/5 + 198*Zeta[3]*Zeta[5] + 
    (1323*Zeta[7])/8, 3273/5 + (46*Pi^4)/15 - (1433*Pi^6)/1890 + 
    (2063*Pi^8)/28000 - (243*MZV[3, 5])/5 + 2777*Zeta[3] - 
    (28*Pi^4*Zeta[3])/5 + (11*Pi^6*Zeta[3])/21 - 573*Zeta[3]^2 + 
    426*Zeta[3]^3 - (11974*Zeta[5])/5 + (39*Pi^4*Zeta[5])/20 - 
    594*Zeta[3]*Zeta[5] + (16433*Zeta[7])/8 - (87809*Zeta[9])/24, 
   Int[68][3]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[5]}, {v[1], v[3]}, {v[3], v[5]}, {v[1], v[3]}, 
   {v[5], v[7]}, {v[5], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {0, -7/120, -3/16, 203/480, 12559/960 - (271*Zeta[3])/60, 
   272507/1920 - (271*Pi^4)/3600 - (267*Zeta[3])/8, 
   4645831/3840 - (89*Pi^4)/160 - (65581*Zeta[3])/240 - (5783*Zeta[5])/20, 
   70724003/7680 - (65581*Pi^4)/14400 - (8539*Pi^6)/11340 - 
    (1051913*Zeta[3])/480 + (18617*Zeta[3]^2)/60 - (14361*Zeta[5])/8, 
   1007864239/15360 - (1051913*Pi^4)/28800 - (261*Pi^6)/56 - 
    (16031869*Zeta[3])/960 + (18617*Pi^4*Zeta[3])/1800 + 
    (15837*Zeta[3]^2)/8 - (936773*Zeta[5])/80 - (203173*Zeta[7])/20, 
   13759722347/30720 - (16031869*Pi^4)/57600 - (1372369*Pi^6)/45360 - 
    (4559959*Pi^8)/1512000 - (7776*MZV[3, 5])/5 - (232711697*Zeta[3])/1920 + 
    (5279*Pi^4*Zeta[3])/80 + (3343787*Zeta[3]^2)/240 - 
    (12548929*Zeta[5])/160 + (198961*Zeta[3]*Zeta[5])/10 - 
    (489579*Zeta[7])/8, 182346921751/61440 - (232711697*Pi^4)/115200 - 
    (18297437*Pi^6)/90720 - (6149909*Pi^8)/336000 - (42768*MZV[3, 5])/5 - 
    (3246309781*Zeta[3])/3840 + (3343787*Pi^4*Zeta[3])/7200 + 
    (289133*Pi^6*Zeta[3])/5670 + (48561391*Zeta[3]^2)/480 - 
    (863359*Zeta[3]^3)/90 - (168793877*Zeta[5])/320 + 
    (276721*Pi^4*Zeta[5])/600 + (490143*Zeta[3]*Zeta[5])/4 - 
    (30334063*Zeta[7])/80 - (11548487*Zeta[9])/36}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[2], v[7]}, {v[2], v[6]}, 
   {v[3], v[6]}, {v[1], v[3]}, {v[1], v[3]}, {v[1], v[6]}, {v[3], v[7]}, 
   {v[6], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7}, 
  {0, 0, 1/40, 7/16, 799/160 + (3*Zeta[3])/20, 14923/320 + Pi^4/400 - 
    (173*Zeta[3])/40, 247463/640 - (173*Pi^4)/2400 - (1169*Zeta[3])/16 - 
    (99*Zeta[5])/20, 3793507/1280 - (1169*Pi^4)/960 - (17*Pi^6)/1260 - 
    (122393*Zeta[3])/160 + (117*Zeta[3]^2)/20 - (6459*Zeta[5])/40, 
   55025519/2560 - (122393*Pi^4)/9600 - (449*Pi^6)/1080 - 
    (2111117*Zeta[3])/320 + (39*Pi^4*Zeta[3])/200 + (16873*Zeta[3]^2)/40 - 
    (34439*Zeta[5])/16 - (3421*Zeta[7])/20, 766472491/5120 - 
    (2111117*Pi^4)/19200 - (5545*Pi^6)/1008 - (530969*Pi^8)/7560000 + 
    (1296*MZV[3, 5])/25 - (32710273*Zeta[3])/640 + 
    (16873*Pi^4*Zeta[3])/1200 + (88133*Zeta[3]^2)/16 - 
    (3388863*Zeta[5])/160 + (8447*Zeta[3]*Zeta[5])/10 - (167549*Zeta[7])/40, 
   10355557079/10240 - (32710273*Pi^4)/38400 - (326647*Pi^6)/6048 - 
    (22403701*Pi^8)/15120000 + (18792*MZV[3, 5])/25 - 
    (473684933*Zeta[3])/1280 + (88133*Pi^4*Zeta[3])/480 + 
    (119*Pi^6*Zeta[3])/54 + (8287213*Zeta[3]^2)/160 - (26407*Zeta[3]^3)/30 - 
    (57001003*Zeta[5])/320 + (1171*Pi^4*Zeta[5])/120 + 
    (496363*Zeta[3]*Zeta[5])/20 - (864705*Zeta[7])/16 - (831259*Zeta[9])/180, 
   Int[70][6], Int[70][7]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, 
   {v[2], v[7]}, {v[2], v[3]}, {v[3], v[5]}, {v[1], v[3]}, {v[1], v[5]}, 
   {v[1], v[3]}, {v[5], v[7]}, {v[3], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4, 5}, {0, 0, 1/40, 31/80 - (3*Zeta[3])/40, 
   651/160 - Pi^4/800 - (37*Zeta[3])/80, 11431/320 - (37*Pi^4)/4800 - 
    (1101*Zeta[3])/160 + (109*Zeta[5])/40, 180787/640 - (367*Pi^4)/3200 + 
    Pi^6/135 - (22937*Zeta[3])/320 - (119*Zeta[3]^2)/40 + (1571*Zeta[5])/80, 
   2670303/1280 - (22937*Pi^4)/19200 + (67*Pi^6)/1260 - 
    (397069*Zeta[3])/640 - (119*Pi^4*Zeta[3])/1200 - (761*Zeta[3]^2)/80 + 
    (3931*Zeta[5])/160 + (6641*Zeta[7])/80, 37605083/2560 - 
    (397069*Pi^4)/38400 + (629*Pi^6)/7560 + (751*Pi^8)/22400 - 
    (243*MZV[3, 5])/10 - (6169377*Zeta[3])/1280 - (761*Pi^4*Zeta[3])/2400 + 
    (16207*Zeta[3]^2)/160 - (191921*Zeta[5])/320 - 
    (8651*Zeta[3]*Zeta[5])/20 + (109279*Zeta[7])/160, 
   511529543/5120 - (2056459*Pi^4)/25600 - (2347*Pi^6)/1680 + 
    (560909*Pi^8)/2016000 - (729*MZV[3, 5])/4 - (89467109*Zeta[3])/2560 + 
    (16207*Pi^4*Zeta[3])/4800 - (79*Pi^6*Zeta[3])/70 + 
    (544979*Zeta[3]^2)/320 + (29543*Zeta[3]^3)/60 - (1065473*Zeta[5])/128 - 
    (6221*Pi^4*Zeta[5])/1200 - (89269*Zeta[3]*Zeta[5])/40 + 
    (556967*Zeta[7])/320 + (50419*Zeta[9])/24, Int[71][5]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[1], v[3]}, {v[2], v[5]}, 
   {v[2], v[6]}, {v[3], v[5]}, {v[3], v[6]}, {v[4], v[5]}, {v[4], v[6]}, 
   {v[3], v[4]}, {v[5], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {0, 0, Zeta[3]/5, Pi^4/300 + (3*Zeta[3])/5, Pi^4/100 + (7*Zeta[3])/5 - 
    (3*Zeta[5])/5, (7*Pi^4)/300 - (2*Pi^6)/945 - 13*Zeta[3] + 
    (73*Zeta[3]^2)/5 + (91*Zeta[5])/5, (-13*Pi^4)/60 + (44*Pi^6)/945 - 
    (1169*Zeta[3])/5 + (73*Pi^4*Zeta[3])/150 + (319*Zeta[3]^2)/5 + 
    (1179*Zeta[5])/5 - (2067*Zeta[7])/10, (-1169*Pi^4)/300 + (586*Pi^6)/945 - 
    (89*Pi^8)/1008 + (324*MZV[3, 5])/5 - (12209*Zeta[3])/5 + 
    (319*Pi^4*Zeta[3])/150 + (1711*Zeta[3]^2)/5 + 2339*Zeta[5] + 
    (6714*Zeta[3]*Zeta[5])/5 - (5761*Zeta[7])/10, 
   (-12209*Pi^4)/300 + (56*Pi^6)/9 - (2197*Pi^8)/8400 + (972*MZV[3, 5])/5 - 
    (106049*Zeta[3])/5 + (1711*Pi^4*Zeta[3])/150 + (3284*Pi^6*Zeta[3])/945 + 
    1351*Zeta[3]^2 - (11122*Zeta[3]^3)/15 + (100507*Zeta[5])/5 + 
    (849*Pi^4*Zeta[5])/50 + (22982*Zeta[3]*Zeta[5])/5 - (9189*Zeta[7])/10 - 
    (32851*Zeta[9])/3, -523591249104090791/31926140928 + 
    (11633208291757*Pi^4)/1847577600 + (8900201977*Pi^6)/7348320 + 
    (293370527533*Pi^8)/1496880000 + (23551237*Pi^10)/32016600 + 
    (46632087*MZV[3, 5])/550 + (6512217060017*Zeta[3])/2566080 - 
    (1202614003*Pi^4*Zeta[3])/712800 - (261152*Pi^6*Zeta[3])/567 - 
    (11434592753*Zeta[3]^2)/53460 - (626*Pi^4*Zeta[3]^2)/25 + 
    (93031243*Zeta[3]^3)/990 + (209416128199*Zeta[5])/85536 - 
    (7580941*Pi^4*Zeta[5])/1800 - (418629914*Zeta[3]*Zeta[5])/495 - 
    (5162277*Zeta[5]^2)/140 + (160416102917*Zeta[7])/47520 - 
    (2597503*Zeta[3]*Zeta[7])/1540 + 
    (1847691*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/1540 + 
    (1239884689*Zeta[9])/330 - (50*Int[36][7])/11 + (57*Int[47][7])/11 - 
    (252*Int[53][7])/11 + (28*Int[57][6])/11 + (76*Int[67][6])/11 - 
    (74*Int[71][5])/11 - (19*Int[81][6])/11 + Int[110][3] + 
    (15*Int[149][3])/11 + (6*Int[151][5])/11 - (3*Int[153][5])/11 + 
    (27*Int[155][2])/11 - (12*Int[156][3])/11 - (19*Int[173][5])/11}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[2], v[3]}, {v[3], v[5]}, 
   {v[3], v[4]}, {v[4], v[5]}, {v[3], v[4]}, {v[2], v[5]}, {v[1], v[5]}, 
   {v[1], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {0, -1/30, -1/3, -73/30, -223/15 - Zeta[3]/15, 
   -2357/30 - Pi^4/900 - (2*Zeta[3])/3, -5269/15 - Pi^4/90 - 
    (361*Zeta[3])/15 - (241*Zeta[5])/5, -34721/30 - (361*Pi^4)/900 - 
    (361*Pi^6)/2835 - (5918*Zeta[3])/15 + (1871*Zeta[3]^2)/15 - 482*Zeta[5], 
   -6763/15 - (2959*Pi^4)/450 - (722*Pi^6)/567 - (68597*Zeta[3])/15 + 
    (1871*Pi^4*Zeta[3])/450 + (3742*Zeta[3]^2)/3 - 4229*Zeta[5] - 
    (6231*Zeta[7])/5, 1144819/30 - (68597*Pi^4)/900 - (31537*Pi^6)/2835 - 
    (572309*Pi^8)/1890000 - (7776*MZV[3, 5])/25 - (658538*Zeta[3])/15 + 
    (1871*Pi^4*Zeta[3])/45 + (161063*Zeta[3]^2)/15 - (174974*Zeta[5])/5 + 
    (42334*Zeta[3]*Zeta[5])/5 - 12462*Zeta[7], 
   7091807/15 - (329269*Pi^4)/450 - (259502*Pi^6)/2835 - 
    (572309*Pi^8)/189000 - (15552*MZV[3, 5])/5 - (5618177*Zeta[3])/15 + 
    (161063*Pi^4*Zeta[3])/450 + (12326*Pi^6*Zeta[3])/567 + 
    (1299586*Zeta[3]^2)/15 - (312482*Zeta[3]^3)/45 - (1384997*Zeta[5])/5 + 
    (5011*Pi^4*Zeta[5])/30 + 84668*Zeta[3]*Zeta[5] - 108603*Zeta[7] - 
    (983869*Zeta[9])/45}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, 
   {v[1], v[3]}, {v[2], v[5]}, {v[2], v[3]}, {v[3], v[4]}, {v[4], v[5]}, 
   {v[3], v[4]}, {v[4], v[5]}, {v[3], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4, 5, 6}, {0, 1/60, 11/120, 31/240, -1561/480 + (73*Zeta[3])/30, 
   -47033/960 + (73*Pi^4)/1800 + (803*Zeta[3])/60, 
   -933049/1920 + (803*Pi^4)/3600 + (12343*Zeta[3])/120 + (1729*Zeta[5])/10, 
   -15696137/3840 + (12343*Pi^4)/7200 + (2557*Pi^6)/5670 + 
    (214367*Zeta[3])/240 - (5471*Zeta[3]^2)/30 + (19019*Zeta[5])/20, 
   -241073161/7680 + (214367*Pi^4)/14400 + (28127*Pi^6)/11340 + 
    (3635551*Zeta[3])/480 - (5471*Pi^4*Zeta[3])/900 - (60181*Zeta[3]^2)/60 + 
    (228319*Zeta[5])/40 + (66759*Zeta[7])/10, -3493747193/15360 + 
    (3635551*Pi^4)/28800 + (336307*Pi^6)/22680 + (1461409*Pi^8)/756000 + 
    1296*MZV[3, 5] + (58178303*Zeta[3])/960 - (60181*Pi^4*Zeta[3])/1800 - 
    (814721*Zeta[3]^2)/120 + (2991911*Zeta[5])/80 - 
    (60983*Zeta[3]*Zeta[5])/5 + (734349*Zeta[7])/20, 
   -48640173529/30720 + (58178303*Pi^4)/57600 + (4380683*Pi^6)/45360 + 
    (16075499*Pi^8)/1512000 + 7128*MZV[3, 5] + (881343439*Zeta[3])/1920 - 
    (814721*Pi^4*Zeta[3])/3600 - (12677*Pi^6*Zeta[3])/405 - 
    (12472249*Zeta[3]^2)/240 + (291817*Zeta[3]^3)/45 + 
    (41208583*Zeta[5])/160 - (93383*Pi^4*Zeta[5])/300 - 
    (670813*Zeta[3]*Zeta[5])/10 + (8388009*Zeta[7])/40 + 
    (4044185*Zeta[9])/18, Int[74][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[4]}, {v[2], v[3]}, 
   {v[1], v[3]}, {v[3], v[10]}, {v[1], v[4]}, {v[4], v[10]}, {v[3], v[4]}, 
   {v[3], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -11/240, -167/480, -1927/960 + (3*Zeta[3])/40, 
   -6129/640 + Pi^4/800 + (491*Zeta[3])/240, 
   -139343/3840 + (491*Pi^4)/14400 + (3923*Zeta[3])/480 - (129*Zeta[5])/40, 
   -116687/1536 + (3923*Pi^4)/28800 - (11*Pi^6)/1260 + (1303*Zeta[3])/960 + 
    (339*Zeta[3]^2)/40 + (361*Zeta[5])/16, 6048649/15360 + 
    (1303*Pi^4)/57600 + (1231*Pi^6)/22680 - (208671*Zeta[3])/640 + 
    (113*Pi^4*Zeta[3])/400 + (9383*Zeta[3]^2)/240 - (4891*Zeta[5])/160 - 
    (11181*Zeta[7])/80, 219642029/30720 - (69557*Pi^4)/12800 - 
    (4649*Pi^6)/45360 - (8761*Pi^8)/144000 + (567*MZV[3, 5])/10 - 
    (15102577*Zeta[3])/3840 + (9383*Pi^4*Zeta[3])/7200 + 
    (351359*Zeta[3]^2)/480 - (560831*Zeta[5])/320 + 
    (16191*Zeta[3]*Zeta[5])/20 + (71901*Zeta[7])/160, 
   4230829153/61440 - (15102577*Pi^4)/230400 - (420949*Pi^6)/90720 - 
    (6973*Pi^8)/864000 + (13041*MZV[3, 5])/20 - (263714933*Zeta[3])/7680 + 
    (351359*Pi^4*Zeta[3])/14400 + (1321*Pi^6*Zeta[3])/630 + 
    (7344259*Zeta[3]^2)/960 - (16001*Zeta[3]^3)/20 - (2668719*Zeta[5])/128 + 
    (3507*Pi^4*Zeta[5])/400 + (196769*Zeta[3]*Zeta[5])/40 - 
    (539547*Zeta[7])/320 - (104219*Zeta[9])/24, Int[75][5], Int[75][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[2], v[6]}, {v[3], v[6]}, 
   {v[1], v[3]}, {v[3], v[4]}, {v[4], v[6]}, {v[1], v[4]}, {v[3], v[9]}, 
   {v[2], v[6]}, {v[2], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 - (34*Zeta[3]^2)/5, 
   (-17*Pi^4*Zeta[3])/75 + 48*Zeta[5] + (1857*Zeta[7])/40, 
   (8*Pi^6)/63 - (21923*Pi^8)/540000 + (5103*MZV[3, 5])/25 - 
    (408*Zeta[3]^2)/5 + 256*Zeta[5] - (186*Zeta[3]*Zeta[5])/5, 
   (128*Pi^6)/189 - (68*Pi^4*Zeta[3])/25 - (59*Pi^6*Zeta[3])/945 - 
    (2176*Zeta[3]^2)/5 + (12934*Zeta[3]^3)/15 + 1536*Zeta[5] - 
    (1763*Pi^4*Zeta[5])/100 + (5571*Zeta[7])/10 - (10741*Zeta[9])/40, 
   Int[76][3]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[2], v[6]}, 
   {v[3], v[6]}, {v[3], v[4]}, {v[3], v[4]}, {v[4], v[6]}, {v[1], v[3]}, 
   {v[2], v[6]}, {v[1], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -2/15, -16/15, -106/15, -216/5 + (68*Zeta[3])/15, 
   -3818/15 + (17*Pi^4)/225 + (544*Zeta[3])/15, -4432/3 + (136*Pi^4)/225 + 
    (692*Zeta[3])/3 + (644*Zeta[5])/5, -128186/15 + (173*Pi^4)/45 + 
    (932*Pi^6)/2835 + (6624*Zeta[3])/5 - (508*Zeta[3]^2)/15 + 
    (5152*Zeta[5])/5, -743432/15 + (552*Pi^4)/25 + (7456*Pi^6)/2835 + 
    (21700*Zeta[3])/3 - (254*Pi^4*Zeta[3])/225 - (4064*Zeta[3]^2)/15 + 
    (33316*Zeta[5])/5 + (21168*Zeta[7])/5, -4334042/15 + (1085*Pi^4)/9 + 
    (6892*Pi^6)/405 + (694993*Pi^8)/472500 - (2592*MZV[3, 5])/25 + 
    (115840*Zeta[3])/3 - (2032*Pi^4*Zeta[3])/225 - (3628*Zeta[3]^2)/3 + 
    (196416*Zeta[5])/5 - (14552*Zeta[3]*Zeta[5])/5 + (169344*Zeta[7])/5, 
   -25413488/15 + (5792*Pi^4)/9 + (10544*Pi^6)/105 + (1389986*Pi^8)/118125 - 
    (20736*MZV[3, 5])/25 + (3076868*Zeta[3])/15 - (1814*Pi^4*Zeta[3])/45 - 
    (4264*Pi^6*Zeta[3])/567 - (10944*Zeta[3]^2)/5 - (61784*Zeta[3]^3)/45 + 
    (1108628*Zeta[5])/5 - (598*Pi^4*Zeta[5])/15 - (116416*Zeta[3]*Zeta[5])/
     5 + 222120*Zeta[7] + (6049172*Zeta[9])/45, 
   -149821898/15 + (769217*Pi^4)/225 + (1608692*Pi^6)/2835 + 
    (7321453*Pi^8)/94500 + (2934857*Pi^10)/519750 - (28512*MZV[3, 5])/5 + 
    (16453376*Zeta[3])/15 - (1824*Pi^4*Zeta[3])/25 - 
    (34112*Pi^6*Zeta[3])/567 + (66052*Zeta[3]^2)/3 - 
    (15446*Pi^4*Zeta[3]^2)/225 - (494272*Zeta[3]^3)/45 + 1229632*Zeta[5] - 
    (4784*Pi^4*Zeta[5])/15 - 130616*Zeta[3]*Zeta[5] - 49920*Zeta[5]^2 + 
    (6688872*Zeta[7])/5 - 128196*Zeta[3]*Zeta[7] - 
    (11502*((601*Pi^10)/13097700 + (2*MZV[3, 7])/7 - (8*Zeta[5]^2)/7 - 
       2*Zeta[3]*Zeta[7]))/5 + (48393376*Zeta[9])/45}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[2], v[7]}, {v[2], v[3]}, 
   {v[3], v[4]}, {v[3], v[4]}, {v[2], v[4]}, {v[3], v[7]}, {v[1], v[3]}, 
   {v[1], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {0, -1/30, -13/30, -59/15, -451/15 + (122*Zeta[3])/15, 
   -1243/6 + (61*Pi^4)/450 + (842*Zeta[3])/15 - 4*Zeta[5], 
   -39923/30 + (421*Pi^4)/450 - (2*Pi^6)/189 + (4508*Zeta[3])/15 + 
    8*Zeta[3]^2 + (1506*Zeta[5])/5, -121906/15 + (1127*Pi^4)/225 + 
    (314*Pi^6)/405 + (19588*Zeta[3])/15 + (4*Pi^4*Zeta[3])/15 - 
    (2404*Zeta[3]^2)/15 + (10442*Zeta[5])/5 - 90*Zeta[7], 
   -716722/15 + (4897*Pi^4)/225 + (15242*Pi^6)/2835 + (1837*Pi^8)/47250 - 
    (1296*MZV[3, 5])/5 + (60214*Zeta[3])/15 - (1202*Pi^4*Zeta[3])/225 - 
    (5404*Zeta[3]^2)/15 + (55296*Zeta[5])/5 + 96*Zeta[3]*Zeta[5] + 
    (52421*Zeta[7])/5, -8183213/30 + (30107*Pi^4)/450 + (16138*Pi^6)/567 + 
    (5701*Pi^8)/1500 - (4536*MZV[3, 5])/5 - (1906*Zeta[3])/3 - 
    (2702*Pi^4*Zeta[3])/225 + (40*Pi^6*Zeta[3])/189 + (68384*Zeta[3]^2)/15 - 
    (3536*Zeta[3]^3)/3 + (235088*Zeta[5])/5 + (116*Pi^4*Zeta[5])/5 - 
    (55864*Zeta[3]*Zeta[5])/5 + (379656*Zeta[7])/5 - (6233*Zeta[9])/9, 
   Int[78][5]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[2], v[5]}, 
   {v[3], v[5]}, {v[2], v[3]}, {v[1], v[3]}, {v[4], v[5]}, {v[2], v[4]}, 
   {v[1], v[4]}, {v[2], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {0, -1/30, -11/30, -46/15, -113/5 + (56*Zeta[3])/15 - 2*Zeta[5], 
   -4651/30 + (14*Pi^4)/225 - Pi^6/189 + (496*Zeta[3])/15 + 4*Zeta[3]^2 - 
    4*Zeta[5], -30517/30 + (124*Pi^4)/225 - (2*Pi^6)/189 + 
    (3664*Zeta[3])/15 + (2*Pi^4*Zeta[3])/15 + 8*Zeta[3]^2 + (372*Zeta[5])/5 - 
    38*Zeta[7], -97259/15 + (916*Pi^4)/225 + (106*Pi^6)/567 + 
    (347*Pi^8)/15750 - (648*MZV[3, 5])/5 + (8368*Zeta[3])/5 + 
    (4*Pi^4*Zeta[3])/15 - (472*Zeta[3]^2)/15 + (3262*Zeta[5])/5 + 
    32*Zeta[3]*Zeta[5] - 76*Zeta[7], -121612/3 + (2092*Pi^4)/75 + 
    (929*Pi^6)/567 + (347*Pi^8)/7875 - (1296*MZV[3, 5])/5 + 
    (165752*Zeta[3])/15 - (236*Pi^4*Zeta[3])/225 + (4*Pi^6*Zeta[3])/63 - 
    (7172*Zeta[3]^2)/15 - (1784*Zeta[3]^3)/3 + (22302*Zeta[5])/5 + 
    (34*Pi^4*Zeta[5])/3 + 64*Zeta[3]*Zeta[5] + (13018*Zeta[7])/5 - 
    (442*Zeta[9])/3, Int[79][4], Int[79][5]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[2], v[7]}, {v[2], v[6]}, 
   {v[3], v[6]}, {v[1], v[3]}, {v[3], v[4]}, {v[4], v[6]}, {v[1], v[4]}, 
   {v[3], v[7]}, {v[6], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {0, 0, 0, Zeta[5], Pi^6/378 - Zeta[3]^2/5 + 3*Zeta[5], 
   Pi^6/126 - (Pi^4*Zeta[3])/150 - (3*Zeta[3]^2)/5 + 27*Zeta[5] - 
    (761*Zeta[7])/20, Pi^6/14 - (15811*Pi^8)/945000 + (162*MZV[3, 5])/25 - 
    (Pi^4*Zeta[3])/50 - (27*Zeta[3]^2)/5 + 175*Zeta[5] + 
    (746*Zeta[3]*Zeta[5])/5 - (2283*Zeta[7])/20, 
   (25*Pi^6)/54 - (15811*Pi^8)/315000 + (486*MZV[3, 5])/25 - 
    (9*Pi^4*Zeta[3])/50 + (374*Pi^6*Zeta[3])/945 - 35*Zeta[3]^2 - 
    (298*Zeta[3]^3)/5 + 1131*Zeta[5] + (146*Pi^4*Zeta[5])/75 + 
    (2238*Zeta[3]*Zeta[5])/5 - (20547*Zeta[7])/20 - (108821*Zeta[9])/60, 
   2634689396535169201351/5224277606400 - (139275779662207661*Pi^4)/
     483729408000 - (1240397385222923*Pi^6)/42326323200 - 
    (548835235002923*Pi^8)/156764160000 + (70389163711*Pi^10)/2286144000 - 
    (5415201649*MZV[3, 5])/3200 - (2010904096531971437*Zeta[3])/16124313600 + 
    (7016361004771*Pi^4*Zeta[3])/124416000 + (409879405129*Pi^6*Zeta[3])/
     41990400 + (560592401764553*Zeta[3]^2)/44789760 + 
    (8244963227*Pi^4*Zeta[3]^2)/5184000 - (8199943857863*Zeta[3]^3)/4665600 - 
    (11020452417486233*Zeta[5])/149299200 + (115331631391*Pi^4*Zeta[5])/
     1244160 + (1234092011563*Zeta[3]*Zeta[5])/69120 - 
    (132169190813*Zeta[5]^2)/134400 - (93430496419811*Zeta[7])/1382400 - 
    (88203048953*Zeta[3]*Zeta[7])/37800 + 
    (46306559*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/4480 - 
    (275146527399599*Zeta[9])/3732480 + (171893*Int[28][7])/17280 + 
    (5783*Int[29][7])/360 + (1579*Int[36][7])/144 - (2213*Int[37][7])/288 - 
    (25307*Int[39][5])/1440 + (73*Int[47][7])/8 - (6607*Int[48][7])/24 + 
    (3553*Int[49][5])/480 + (55*Int[53][7])/4 - (5*Int[57][6])/3 - 
    (3605*Int[67][6])/72 + (41*Int[70][6])/64 + (65*Int[71][5])/16 + 
    (25*Int[74][6])/72 - (39*Int[75][5])/4 + (345*Int[78][5])/64 + 
    (631*Int[79][4])/240 + (455*Int[81][6])/288 + (27*Int[86][2])/32 - 
    (65*Int[110][3])/144 - (247*Int[117][4])/18 - (11*Int[137][3])/24 - 
    (5*Int[146][4])/2 - (5*Int[147][2])/4 - (5*Int[151][5])/18 + 
    (22769*Int[166][6])/8640 + (12661*Int[167][5])/1440 - 
    (220703*Int[168][4])/11520 + (72*Int[169][2])/5 + (11*Int[170][1])/10 + 
    13*Int[171][1] + (3539*Int[173][5])/72 + (61*Int[174][2])/8 - 
    (797*Int[175][4])/144 + 7*Int[176][1] + 13*Int[177][1] + 
    (65*Int[179][1])/2 - (25*Int[185][1])/4 - (55*Int[186][3])/24 - 
    (5*Int[187][2])/24 - (5*Int[188][3])/24 - (11*Int[211][3])/120 - 
    (39*Int[245][1])/4 - (13*Int[245][2])/4 - (13*Int[245][3])/48 + 
    (13*Int[246][3])/48, Int[80][4]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[2], v[7]}, {v[2], v[4]}, 
   {v[3], v[4]}, {v[1], v[3]}, {v[3], v[4]}, {v[1], v[4]}, {v[3], v[7]}, 
   {v[3], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, -7/120, -19/80, -61/480, 7951/960 - (137*Zeta[3])/30, 
   39679/384 - (137*Pi^4)/1800 - (557*Zeta[3])/20, 
   702299/768 - (557*Pi^4)/1200 - (23843*Zeta[3])/120 - (591*Zeta[5])/2, 
   54038627/7680 - (23843*Pi^4)/7200 - (2182*Pi^6)/2835 - 
    (359023*Zeta[3])/240 + (4097*Zeta[3]^2)/15 - (33381*Zeta[5])/20, 
   770667247/15360 - (359023*Pi^4)/14400 - (4103*Pi^6)/945 - 
    (5322203*Zeta[3])/480 + (4097*Pi^4*Zeta[3])/450 + (14717*Zeta[3]^2)/10 - 
    (385113*Zeta[5])/40 - (107161*Zeta[7])/10, 10484788139/30720 - 
    (5322203*Pi^4)/28800 - (141437*Pi^6)/5670 - (61613*Pi^8)/18900 - 
    (7128*MZV[3, 5])/5 - (76079143*Zeta[3])/960 + (14717*Pi^4*Zeta[3])/300 + 
    (527123*Zeta[3]^2)/60 - (4659261*Zeta[5])/80 + 
    (87702*Zeta[3]*Zeta[5])/5 - (1208253*Zeta[7])/20, 
   138229242967/61440 - (76079143*Pi^4)/57600 - (340469*Pi^6)/2268 - 
    (116527*Pi^8)/6300 - (38232*MZV[3, 5])/5 - (1048942403*Zeta[3])/1920 + 
    (527123*Pi^4*Zeta[3])/1800 + (18208*Pi^6*Zeta[3])/405 + 
    (6888703*Zeta[3]^2)/120 - (325988*Zeta[3]^3)/45 - 
    (58392897*Zeta[5])/160 + (20557*Pi^4*Zeta[5])/50 + 
    (469893*Zeta[3]*Zeta[5])/5 - (13509529*Zeta[7])/40 - 
    (6287893*Zeta[9])/18, Int[81][6]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, {v[2], v[7]}, 
   {v[3], v[6]}, {v[3], v[9]}, {v[3], v[4]}, {v[4], v[5]}, {v[2], v[4]}, 
   {v[5], v[6]}, {v[2], v[5]}, {v[6], v[7]}, {v[7], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, Zeta[5], 
   Pi^6/378 + Zeta[3]^2 - 15*Zeta[5], (-5*Pi^6)/126 + (Pi^4*Zeta[3])/30 - 
    15*Zeta[3]^2 + 117*Zeta[5] - 37*Zeta[7], (13*Pi^6)/42 - (31*Pi^8)/2160 - 
    (Pi^4*Zeta[3])/2 + 117*Zeta[3]^2 - 671*Zeta[5] + 148*Zeta[3]*Zeta[5] + 
    555*Zeta[7], (-671*Pi^6)/378 + (31*Pi^8)/144 + (39*Pi^4*Zeta[3])/10 + 
    (73*Pi^6*Zeta[3])/189 - 671*Zeta[3]^2 + 184*Zeta[3]^3 + 3309*Zeta[5] + 
    (37*Pi^4*Zeta[5])/15 - 780*Zeta[3]*Zeta[5] - 4329*Zeta[7] + 
    (157639*Zeta[9])/36}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[2], v[3]}, 
   {v[3], v[5]}, {v[1], v[3]}, {v[4], v[5]}, {v[3], v[4]}, {v[1], v[4]}, 
   {v[2], v[5]}, {v[1], v[5]}, {v[1], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4, 5, 6}, {0, 0, 0, -Zeta[3]/5, -Pi^4/300 - 2*Zeta[3], 
   -Pi^4/30 - 17*Zeta[3] + (23*Zeta[5])/5, (-17*Pi^4)/60 + (4*Pi^6)/315 - 
    130*Zeta[3] + (19*Zeta[3]^2)/5 + 46*Zeta[5], (-13*Pi^4)/6 + (8*Pi^6)/63 - 
    (4661*Zeta[3])/5 + (19*Pi^4*Zeta[3])/150 + 38*Zeta[3]^2 + 391*Zeta[5] + 
    (221*Zeta[7])/2, (-4661*Pi^4)/300 + (68*Pi^6)/63 + (3321*Pi^8)/70000 - 
    (972*MZV[3, 5])/25 - (32018*Zeta[3])/5 + (19*Pi^4*Zeta[3])/15 + 
    323*Zeta[3]^2 + 2990*Zeta[5] - (2066*Zeta[3]*Zeta[5])/5 + 1105*Zeta[7], 
   (-16009*Pi^4)/150 + (520*Pi^6)/63 + (3321*Pi^8)/7000 - 
    (1944*MZV[3, 5])/5 - 42673*Zeta[3] + (323*Pi^4*Zeta[3])/30 - 
    (1052*Pi^6*Zeta[3])/945 + 2470*Zeta[3]^2 + (2174*Zeta[3]^3)/5 + 
    (107203*Zeta[5])/5 - (547*Pi^4*Zeta[5])/150 - 4132*Zeta[3]*Zeta[5] + 
    (18785*Zeta[7])/2 + (10288*Zeta[9])/5, (-42673*Pi^4)/60 + 
    (18644*Pi^6)/315 + (56457*Pi^8)/14000 + (1321*Pi^10)/11550 - 
    (16524*MZV[3, 5])/5 - 278098*Zeta[3] + (247*Pi^4*Zeta[3])/3 - 
    (2104*Pi^6*Zeta[3])/189 + (88559*Zeta[3]^2)/5 + 
    (1087*Pi^4*Zeta[3]^2)/50 + 4348*Zeta[3]^3 + (736414*Zeta[5])/5 - 
    (547*Pi^4*Zeta[5])/15 - 35122*Zeta[3]*Zeta[5] - (66147*Zeta[5]^2)/5 + 
    71825*Zeta[7] - (32249*Zeta[3]*Zeta[7])/5 + 
    (2592*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/5 + 20576*Zeta[9], 
   (-139049*Pi^4)/30 + (18296*Pi^6)/45 + (43173*Pi^8)/1400 + 
    (1321*Pi^10)/1155 - 25272*MZV[3, 5] - (8910581*Zeta[3])/5 + 
    (88559*Pi^4*Zeta[3])/150 - (17884*Pi^6*Zeta[3])/189 - 
    (192607*Pi^8*Zeta[3])/63000 + (18036*MZV[3, 5]*Zeta[3])/5 + 
    (608342*Zeta[3]^2)/5 + (1087*Pi^4*Zeta[3]^2)/5 + 36958*Zeta[3]^3 + 
    981479*Zeta[5] - (9299*Pi^4*Zeta[5])/30 - (598589*Pi^6*Zeta[5])/9450 - 
    268580*Zeta[3]*Zeta[5] + (241108*Zeta[3]^2*Zeta[5])/5 - 
    132294*Zeta[5]^2 + (1030081*Zeta[7])/2 + (10277*Pi^4*Zeta[7])/150 - 
    64498*Zeta[3]*Zeta[7] + 5184*(-Pi^10/93555 - MZV[3, 7] + 
      Zeta[3]*Zeta[7]) + 174896*Zeta[9] + (39627*Pi^2*Zeta[9])/10 - 
    (12109*Zeta[11])/80 + (6426*((-4*MZV[3, 3, 5])/5 + 
       (247*Pi^8*Zeta[3])/567000 + (2*MZV[3, 5]*Zeta[3])/5 + 
       (43*Pi^6*Zeta[5])/11340 - Zeta[3]^2*Zeta[5] - (113*Pi^4*Zeta[7])/
        1800 - (109*Pi^2*Zeta[9])/12 + (10709*Zeta[11])/120))/5}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[5]}, {v[2], v[3]}, 
   {v[1], v[3]}, {v[3], v[10]}, {v[1], v[4]}, {v[4], v[10]}, {v[4], v[5]}, 
   {v[3], v[5]}, {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {0, 0, (3*Zeta[3])/10, Pi^4/200 + (3*Zeta[3])/2, 
   Pi^4/40 + (111*Zeta[3])/10 - (129*Zeta[5])/10, 
   (37*Pi^4)/200 - (11*Pi^6)/315 + (747*Zeta[3])/10 + (267*Zeta[3]^2)/10 - 
    (129*Zeta[5])/2, (249*Pi^4)/200 - (11*Pi^6)/63 + (4887*Zeta[3])/10 + 
    (89*Pi^4*Zeta[3])/100 + (267*Zeta[3]^2)/2 - (4773*Zeta[5])/10 - 
    (9291*Zeta[7])/20, (1629*Pi^4)/200 - (407*Pi^6)/315 - (9767*Pi^8)/50400 + 
    162*MZV[3, 5] + (31347*Zeta[3])/10 + (89*Pi^4*Zeta[3])/20 + 
    (9879*Zeta[3]^2)/10 - (32121*Zeta[5])/10 + (13347*Zeta[3]*Zeta[5])/5 - 
    (9291*Zeta[7])/4, (10449*Pi^4)/200 - (913*Pi^6)/105 - (9767*Pi^8)/10080 + 
    810*MZV[3, 5] + (198207*Zeta[3])/10 + (3293*Pi^4*Zeta[3])/100 + 
    (436*Pi^6*Zeta[3])/63 + (66483*Zeta[3]^2)/10 - (15437*Zeta[3]^3)/5 - 
    (210141*Zeta[5])/10 + (3099*Pi^4*Zeta[5])/100 + 13347*Zeta[3]*Zeta[5] - 
    (343767*Zeta[7])/20 - (79069*Zeta[9])/6, Int[84][4]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[1], v[4]}, {v[2], v[6]}, 
   {v[2], v[5]}, {v[3], v[5]}, {v[3], v[4]}, {v[4], v[6]}, {v[3], v[4]}, 
   {v[5], v[6]}, {v[5], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {2/15, 4/15, 11/30, -67/30 + (14*Zeta[3])/3, -371/15 + (7*Pi^4)/90 + 
    (28*Zeta[3])/3, -2249/15 + (7*Pi^4)/45 + (100*Zeta[3])/3 + 
    (568*Zeta[5])/5, -19639/30 + (5*Pi^4)/9 + (817*Pi^6)/2835 + 
    (214*Zeta[3])/3 + (68*Zeta[3]^2)/3 + (1136*Zeta[5])/5, 
   -48721/30 + (107*Pi^4)/90 + (1634*Pi^6)/2835 - (1022*Zeta[3])/3 + 
    (34*Pi^4*Zeta[3])/45 + (136*Zeta[3]^2)/3 + (1422*Zeta[5])/5 + 
    211*Zeta[7], 91828/15 - (511*Pi^4)/90 + (269*Pi^6)/405 - 
    (1811*Pi^8)/15750 + (1944*MZV[3, 5])/5 - (19496*Zeta[3])/3 + 
    (68*Pi^4*Zeta[3])/45 + (2680*Zeta[3]^2)/3 - (20174*Zeta[5])/5 + 
    8952*Zeta[3]*Zeta[5] + 422*Zeta[7], 1988608/15 - (4874*Pi^4)/45 - 
    (30796*Pi^6)/2835 - (1811*Pi^8)/7875 + (3888*MZV[3, 5])/5 - 
    (190304*Zeta[3])/3 + (268*Pi^4*Zeta[3])/9 + (13360*Pi^6*Zeta[3])/567 + 
    (30196*Zeta[3]^2)/3 - (39728*Zeta[3]^3)/9 - (266444*Zeta[5])/5 + 
    (584*Pi^4*Zeta[5])/5 + 17904*Zeta[3]*Zeta[5] - 18297*Zeta[7] - 
    (219230*Zeta[9])/3}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, 
   {v[2], v[7]}, {v[3], v[5]}, {v[2], v[3]}, {v[4], v[5]}, {v[2], v[4]}, 
   {v[3], v[4]}, {v[5], v[7]}, {v[1], v[5]}, {v[1], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, (441*Zeta[7])/40, 
   (2063*Pi^8)/420000 - (81*MZV[3, 5])/25 - 36*Zeta[3]*Zeta[5] - 
    (441*Zeta[7])/20, (-2063*Pi^8)/210000 + (162*MZV[3, 5])/25 - 
    (2*Pi^6*Zeta[3])/21 - (472*Zeta[3]^3)/5 - (33*Pi^4*Zeta[5])/100 + 
    72*Zeta[3]*Zeta[5] + (1323*Zeta[7])/10 + (166913*Zeta[9])/360, 
   Int[86][2]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[2], v[3]}, {v[1], v[3]}, 
   {v[3], v[4]}, {v[2], v[4]}, {v[1], v[4]}, {v[3], v[5]}, {v[2], v[5]}, 
   {v[1], v[5]}, {v[1], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {0, 0, 0, 0, -2*Zeta[5], -Pi^6/189 + (14*Zeta[3]^2)/5 - 12*Zeta[5], 
   (-2*Pi^6)/63 + (7*Pi^4*Zeta[3])/75 + (84*Zeta[3]^2)/5 - 90*Zeta[5] - 
    (127*Zeta[7])/5, (-5*Pi^6)/21 + (4129*Pi^8)/315000 - 
    (1944*MZV[3, 5])/25 + (14*Pi^4*Zeta[3])/25 + 126*Zeta[3]^2 - 
    620*Zeta[5] + (436*Zeta[3]*Zeta[5])/5 - (762*Zeta[7])/5, 
   (-310*Pi^6)/189 + (4129*Pi^8)/52500 - (11664*MZV[3, 5])/25 + 
    (21*Pi^4*Zeta[3])/5 + (68*Pi^6*Zeta[3])/315 + 868*Zeta[3]^2 - 
    (1100*Zeta[3]^3)/3 - 4122*Zeta[5] + (119*Pi^4*Zeta[5])/15 + 
    (2616*Zeta[3]*Zeta[5])/5 - 1143*Zeta[7] - (692*Zeta[9])/15, 
   (-229*Pi^6)/21 + (4129*Pi^8)/7000 + (29164*Pi^10)/363825 - 
    (17496*MZV[3, 5])/5 + (434*Pi^4*Zeta[3])/15 + (136*Pi^6*Zeta[3])/105 + 
    (28854*Zeta[3]^2)/5 - (55*Pi^4*Zeta[3]^2)/3 - 2200*Zeta[3]^3 - 
    26748*Zeta[5] + (238*Pi^4*Zeta[5])/5 + 3924*Zeta[3]*Zeta[5] + 
    (159996*Zeta[5]^2)/35 - 7874*Zeta[7] - (20758*Zeta[3]*Zeta[7])/7 + 
    (23598*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/35 - 
    (1384*Zeta[9])/5}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, 
   {v[1], v[4]}, {v[2], v[7]}, {v[2], v[4]}, {v[3], v[4]}, {v[3], v[4]}, 
   {v[3], v[4]}, {v[3], v[7]}, {v[3], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4, 5}, {0, 1/80, 1/20, -3/64, -93/32 + (39*Zeta[3])/20, 
   -43779/1280 + (13*Pi^4)/400 + (39*Zeta[3])/5, -6087/20 + (13*Pi^4)/100 + 
    (891*Zeta[3])/16 + (2631*Zeta[5])/20, -12228807/5120 + (297*Pi^4)/320 + 
    (12*Pi^6)/35 + (3825*Zeta[3])/8 - (1179*Zeta[3]^2)/10 + (2631*Zeta[5])/5, 
   -8930595/512 + (255*Pi^4)/32 + (48*Pi^6)/35 + (1269099*Zeta[3])/320 - 
    (393*Pi^4*Zeta[3])/100 - (2358*Zeta[3]^2)/5 + (44523*Zeta[5])/16 + 
    (100641*Zeta[7])/20, -2490534219/20480 + (423033*Pi^4)/6400 + 
    (101*Pi^6)/14 + (15359*Pi^8)/10500 + 972*MZV[3, 5] + 
    (615753*Zeta[3])/20 - (393*Pi^4*Zeta[3])/25 - (23679*Zeta[3]^2)/8 + 
    (142821*Zeta[5])/8 - (37791*Zeta[3]*Zeta[5])/5 + (100641*Zeta[7])/5, 
   -4203667767/5120 + (205251*Pi^4)/400 + (1287*Pi^6)/28 + 
    (15359*Pi^8)/2625 + 3888*MZV[3, 5] + (289252287*Zeta[3])/1280 - 
    (7893*Pi^4*Zeta[3])/80 - (678*Pi^6*Zeta[3])/35 - (91557*Zeta[3]^2)/4 + 
    (17946*Zeta[3]^3)/5 + (39594411*Zeta[5])/320 - (20697*Pi^4*Zeta[5])/100 - 
    (151164*Zeta[3]*Zeta[5])/5 + (1593621*Zeta[7])/16 + (675375*Zeta[9])/4}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[1], v[4]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[5]}, {v[3], v[4]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[5], v[7]}, {v[5], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {1/20, 1/5, 9/20, -18/5 + (37*Zeta[3])/5, -1323/20 + (37*Pi^4)/300 + 
    (148*Zeta[3])/5, -3429/5 + (37*Pi^4)/75 + 213*Zeta[3] + (2637*Zeta[5])/5, 
   -23571/4 + (71*Pi^4)/20 + (260*Pi^6)/189 + (8316*Zeta[3])/5 - 
    (2912*Zeta[3]^2)/5 + (10548*Zeta[5])/5, -229608/5 + (693*Pi^4)/25 + 
    (1040*Pi^6)/189 + (65241*Zeta[3])/5 - (1456*Pi^4*Zeta[3])/75 - 
    (11648*Zeta[3]^2)/5 + (62177*Zeta[5])/5 + (100006*Zeta[7])/5, 
   -6735123/20 + (21747*Pi^4)/100 + (30556*Pi^6)/945 + (781861*Pi^8)/135000 + 
    (95256*MZV[3, 5])/25 + (498276*Zeta[3])/5 - (5824*Pi^4*Zeta[3])/75 - 
    14996*Zeta[3]^2 + (386796*Zeta[5])/5 - (193744*Zeta[3]*Zeta[5])/5 + 
    (400024*Zeta[7])/5, -11843739/5 + (41523*Pi^4)/25 + (12616*Pi^6)/63 + 
    (781861*Pi^8)/33750 + (381024*MZV[3, 5])/25 + (3678921*Zeta[3])/5 - 
    (7498*Pi^4*Zeta[3])/15 - (696*Pi^6*Zeta[3])/7 - (521916*Zeta[3]^2)/5 + 
    (307324*Zeta[3]^3)/15 + (2508513*Zeta[5])/5 - (2890*Pi^4*Zeta[5])/3 - 
    (774976*Zeta[3]*Zeta[5])/5 + 452140*Zeta[7] + (9909583*Zeta[9])/15}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[5]}, {v[3], v[4]}, 
   {v[2], v[3]}, {v[4], v[5]}, {v[3], v[4]}, {v[4], v[5]}, {v[1], v[5]}, 
   {v[1], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {0, -1/15, -3/5, -61/15, -349/15 - (14*Zeta[3])/15, 
   -1717/15 - (7*Pi^4)/450 - (42*Zeta[3])/5, -6901/15 - (7*Pi^4)/50 - 
    (1502*Zeta[3])/15 - 90*Zeta[5], -16909/15 - (751*Pi^4)/450 - 
    (668*Pi^6)/2835 - (3310*Zeta[3])/3 + (758*Zeta[3]^2)/3 - 810*Zeta[5], 
   56819/15 - (331*Pi^4)/18 - (668*Pi^6)/315 - (31894*Zeta[3])/3 + 
    (379*Pi^4*Zeta[3])/45 + 2274*Zeta[3]^2 - (34362*Zeta[5])/5 - 
    (10132*Zeta[7])/5, 259807/3 - (15947*Pi^4)/90 - (7256*Pi^6)/405 - 
    (15089*Pi^8)/37800 - (3888*MZV[3, 5])/5 - (1378358*Zeta[3])/15 + 
    (379*Pi^4*Zeta[3])/5 + (280438*Zeta[3]^2)/15 - (281466*Zeta[5])/5 + 
    (76644*Zeta[3]*Zeta[5])/5 - (91188*Zeta[7])/5, 
   13347227/15 - (689179*Pi^4)/450 - (59132*Pi^6)/405 - (15089*Pi^8)/4200 - 
    (34992*MZV[3, 5])/5 - (2197798*Zeta[3])/3 + (140219*Pi^4*Zeta[3])/225 + 
    (111176*Pi^6*Zeta[3])/2835 + (2209174*Zeta[3]^2)/15 - 
    (537916*Zeta[3]^3)/45 - (2217258*Zeta[5])/5 + (8007*Pi^4*Zeta[5])/25 + 
    (689796*Zeta[3]*Zeta[5])/5 - (780376*Zeta[7])/5 - (263086*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[2], v[7]}, {v[2], v[3]}, 
   {v[3], v[5]}, {v[1], v[3]}, {v[4], v[5]}, {v[3], v[4]}, {v[1], v[4]}, 
   {v[5], v[7]}, {v[5], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, (3*Zeta[3])/10, Pi^4/200 + (3*Zeta[3])/2, 
   Pi^4/40 + (111*Zeta[3])/10 - (139*Zeta[5])/10, 
   (37*Pi^4)/200 - (71*Pi^6)/1890 + (747*Zeta[3])/10 + (73*Zeta[3]^2)/2 - 
    (139*Zeta[5])/2, (249*Pi^4)/200 - (71*Pi^6)/378 + (4887*Zeta[3])/10 + 
    (73*Pi^4*Zeta[3])/60 + (365*Zeta[3]^2)/2 - (5143*Zeta[5])/10 - 
    (5469*Zeta[7])/10, (1629*Pi^4)/200 - (2627*Pi^6)/1890 - 
    (877873*Pi^8)/3780000 + (5184*MZV[3, 5])/25 + (31347*Zeta[3])/10 + 
    (73*Pi^4*Zeta[3])/12 + (2701*Zeta[3]^2)/2 - (34611*Zeta[5])/10 + 
    (15783*Zeta[3]*Zeta[5])/5 - (5469*Zeta[7])/2, 
   (10449*Pi^4)/200 - (5893*Pi^6)/630 - (877873*Pi^8)/756000 + 
    (5184*MZV[3, 5])/5 + (198207*Zeta[3])/10 + (2701*Pi^4*Zeta[3])/60 + 
    (7709*Pi^6*Zeta[3])/945 + (18177*Zeta[3]^2)/2 - (47071*Zeta[3]^3)/15 - 
    (226431*Zeta[5])/10 + (3533*Pi^4*Zeta[5])/100 + 15783*Zeta[3]*Zeta[5] - 
    (202353*Zeta[7])/10 - (494701*Zeta[9])/30}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[7]}, {v[3], v[5]}, 
   {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[6]}, {v[2], v[4]}, 
   {v[1], v[5]}, {v[6], v[7]}, {v[7], v[10]}, {v[1], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3}, {0, 0, 0, 0, 6*Zeta[5], 
   Pi^6/63 + 6*Zeta[3]^2 - 78*Zeta[5], (-13*Pi^6)/63 + (Pi^4*Zeta[3])/5 - 
    78*Zeta[3]^2 + 426*Zeta[5] - (57*Zeta[7])/10, 
   (71*Pi^6)/63 + (69*Pi^8)/17500 - (972*MZV[3, 5])/25 - 
    (13*Pi^4*Zeta[3])/5 + (1698*Zeta[3]^2)/5 - 774*Zeta[5] - 
    1032*Zeta[3]*Zeta[5] - (6231*Zeta[7])/10, 
   (-43*Pi^6)/21 - (55007*Pi^8)/157500 + (16524*MZV[3, 5])/25 + 
    (283*Pi^4*Zeta[3])/25 - (58*Pi^6*Zeta[3])/21 + (6066*Zeta[3]^2)/5 - 
    976*Zeta[3]^3 - 7014*Zeta[5] - (349*Pi^4*Zeta[5])/25 + 
    10416*Zeta[3]*Zeta[5] + (124053*Zeta[7])/10 - (21637*Zeta[9])/5}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[10]}, 
   {v[2], v[5]}, {v[1], v[5]}, {v[2], v[6]}, {v[1], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 2*Zeta[5], 
   Pi^6/189 + 2*Zeta[3]^2 - 20*Zeta[5], (-10*Pi^6)/189 + (Pi^4*Zeta[3])/15 - 
    20*Zeta[3]^2 + 44*Zeta[5] - 18*Zeta[7], (22*Pi^6)/189 - (43*Pi^8)/5400 - 
    (2*Pi^4*Zeta[3])/3 + 44*Zeta[3]^2 + 588*Zeta[5] - 732*Zeta[3]*Zeta[5] + 
    180*Zeta[7], (14*Pi^6)/9 + (43*Pi^8)/540 + (22*Pi^4*Zeta[3])/15 - 
    (368*Pi^6*Zeta[3])/189 + 588*Zeta[3]^2 - (1532*Zeta[3]^3)/3 - 
    7812*Zeta[5] - (61*Pi^4*Zeta[5])/5 + 7320*Zeta[3]*Zeta[5] - 396*Zeta[7] + 
    (2980*Zeta[9])/3}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[3]}, {v[3], v[4]}, {v[3], v[10]}, 
   {v[4], v[5]}, {v[4], v[10]}, {v[4], v[5]}, {v[3], v[7]}, {v[5], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, (441*Zeta[7])/8, 
   (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 - 207*Zeta[3]*Zeta[5] - 
    (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + (486*MZV[3, 5])/5 - 
    (23*Pi^6*Zeta[3])/42 - 451*Zeta[3]^3 - (21*Pi^4*Zeta[5])/10 + 
    1242*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + (66173*Zeta[9])/18}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[4]}, {v[3], v[5]}, 
   {v[1], v[3]}, {v[4], v[5]}, {v[2], v[4]}, {v[4], v[5]}, {v[3], v[5]}, 
   {v[1], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {0, -2/5, -14/5, -18, -558/5 + (96*Zeta[3])/5, 
   -3402/5 + (8*Pi^4)/25 + (672*Zeta[3])/5, -20574/5 + (56*Pi^4)/25 + 
    864*Zeta[3] + (2688*Zeta[5])/5, -24786 + (72*Pi^4)/5 + (48*Pi^6)/35 + 
    (26784*Zeta[3])/5 - (2304*Zeta[3]^2)/5 + (18816*Zeta[5])/5, 
   -745038/5 + (2232*Pi^4)/25 + (48*Pi^6)/5 + (163296*Zeta[3])/5 - 
    (384*Pi^4*Zeta[3])/25 - (16128*Zeta[3]^2)/5 + 24192*Zeta[5] + 
    (75264*Zeta[7])/5, -4474602/5 + (13608*Pi^4)/25 + (432*Pi^6)/7 + 
    (1864*Pi^8)/375 + (987552*Zeta[3])/5 - (2688*Pi^4*Zeta[3])/25 - 
    20736*Zeta[3]^2 + (749952*Zeta[5])/5 - (129024*Zeta[3]*Zeta[5])/5 + 
    (526848*Zeta[7])/5, -26860734/5 + (82296*Pi^4)/25 + (13392*Pi^6)/35 + 
    (13048*Pi^8)/375 + 1189728*Zeta[3] - (3456*Pi^4*Zeta[3])/5 - 
    (2304*Pi^6*Zeta[3])/35 - (642816*Zeta[3]^2)/5 + (36864*Zeta[3]^3)/5 + 
    (4572288*Zeta[5])/5 - (10752*Pi^4*Zeta[5])/25 - 
    (903168*Zeta[3]*Zeta[5])/5 + 677376*Zeta[7] + 436224*Zeta[9]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[1], v[4]}, {v[2], v[7]}, 
   {v[2], v[6]}, {v[3], v[6]}, {v[3], v[4]}, {v[3], v[4]}, {v[4], v[6]}, 
   {v[3], v[7]}, {v[6], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {1/60, 1/10, 5/12, 1/6 + (26*Zeta[3])/15, -1139/60 + (13*Pi^4)/450 + 
    11*Zeta[3], -7813/30 + (11*Pi^4)/60 + (1262*Zeta[3])/15 + 192*Zeta[5], 
   -152927/60 + (631*Pi^4)/450 + (1427*Pi^6)/2835 + (9809*Zeta[3])/15 - 
    (3301*Zeta[3]^2)/15 + (5661*Zeta[5])/5, -129443/6 + (9809*Pi^4)/900 + 
    (2803*Pi^6)/945 + (75974*Zeta[3])/15 - (3301*Pi^4*Zeta[3])/450 - 
    1297*Zeta[3]^2 + (35868*Zeta[5])/5 + (43391*Zeta[7])/5, 
   -10075979/60 + (37987*Pi^4)/450 + (53171*Pi^6)/2835 + 
    (587621*Pi^8)/210000 + (17496*MZV[3, 5])/25 + (577649*Zeta[3])/15 - 
    (1297*Pi^4*Zeta[3])/30 - (123097*Zeta[3]^2)/15 + (220761*Zeta[5])/5 - 
    (88954*Zeta[3]*Zeta[5])/5 + 51385*Zeta[7], 
   -37104313/30 + (577649*Pi^4)/900 + (326237*Pi^6)/2835 + 
    (6240113*Pi^8)/378000 + (22032*MZV[3, 5])/5 + (4283054*Zeta[3])/15 - 
    (123097*Pi^4*Zeta[3])/450 - (3718*Pi^6*Zeta[3])/81 - 
    (756079*Zeta[3]^2)/15 + (396682*Zeta[3]^3)/45 + (1353492*Zeta[5])/5 - 
    (2129*Pi^4*Zeta[5])/6 - 103366*Zeta[3]*Zeta[5] + (1606997*Zeta[7])/5 + 
    (4848998*Zeta[9])/15, Int[96][5]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[8]}, {v[1], v[3]}, {v[2], v[8]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[3], v[5]}, {v[4], v[5]}, {v[4], v[8]}, 
   {v[4], v[5]}, {v[5], v[8]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {1/30, 2/15, 7/30, -47/15 + (88*Zeta[3])/15, -1471/30 + (22*Pi^4)/225 + 
    (352*Zeta[3])/15, -7172/15 + (88*Pi^4)/225 + (2092*Zeta[3])/15 + 
    (1824*Zeta[5])/5, -117829/30 + (523*Pi^4)/225 + (2692*Pi^6)/2835 + 
    (13724*Zeta[3])/15 - (3218*Zeta[3]^2)/15 + (7296*Zeta[5])/5, 
   -441641/15 + (3431*Pi^4)/225 + (10768*Pi^6)/2835 + (94976*Zeta[3])/15 - 
    (1609*Pi^4*Zeta[3])/225 - (12872*Zeta[3]^2)/15 + (37932*Zeta[5])/5 + 
    (68123*Zeta[7])/5, -1250735/6 + (23744*Pi^4)/225 + (55852*Pi^6)/2835 + 
    (3766591*Pi^8)/945000 + (65448*MZV[3, 5])/25 + (664232*Zeta[3])/15 - 
    (6436*Pi^4*Zeta[3])/225 - (66122*Zeta[3]^2)/15 + (205188*Zeta[5])/5 - 
    (55212*Zeta[3]*Zeta[5])/5 + (272492*Zeta[7])/5, 
   -21294878/15 + (166058*Pi^4)/225 + (60184*Pi^6)/567 + 
    (3766591*Pi^8)/236250 + (261792*MZV[3, 5])/25 + (917572*Zeta[3])/3 - 
    (33061*Pi^4*Zeta[3])/225 - (15920*Pi^6*Zeta[3])/567 - 
    (372904*Zeta[3]^2)/15 + (119756*Zeta[3]^3)/45 + (1175832*Zeta[5])/5 - 
    (2011*Pi^4*Zeta[5])/5 - (220848*Zeta[3]*Zeta[5])/5 + 
    (1382327*Zeta[7])/5 + (20387992*Zeta[9])/45}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[5]}, 
   {v[2], v[4]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, 
   {v[4], v[10]}, {v[5], v[6]}, {v[5], v[9]}, {v[4], v[5]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, 0, 120*Zeta[3]*Zeta[5], 
   (20*Pi^6*Zeta[3])/63 + 168*Zeta[3]^3 + 2*Pi^4*Zeta[5] - 
    1440*Zeta[3]*Zeta[5] + (4730*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[1], v[8]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[8]}, {v[3], v[8]}, {v[3], v[4]}, {v[4], v[7]}, 
   {v[3], v[4]}, {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {1/10, 3/10, 3/10, -93/10 + (81*Zeta[3])/5, -1293/10 + (27*Pi^4)/100 + 
    (243*Zeta[3])/5, -12333/10 + (81*Pi^4)/100 + (1683*Zeta[3])/5 + 
    (5283*Zeta[5])/5, -101373/10 + (561*Pi^4)/100 + (289*Pi^6)/105 + 
    (12627*Zeta[3])/5 - (4239*Zeta[3]^2)/5 + (15849*Zeta[5])/5, 
   -767613/10 + (4209*Pi^4)/100 + (289*Pi^6)/35 + (95427*Zeta[3])/5 - 
    (1413*Pi^4*Zeta[3])/50 - (12717*Zeta[3]^2)/5 + (90729*Zeta[5])/5 + 
    (201429*Zeta[7])/5, -5515053/10 + (31809*Pi^4)/100 + (1649*Pi^6)/35 + 
    (492923*Pi^8)/42000 + 7776*MZV[3, 5] + (705987*Zeta[3])/5 - 
    (4239*Pi^4*Zeta[3])/50 - (81837*Zeta[3]^2)/5 + (557001*Zeta[5])/5 - 
    (267354*Zeta[3]*Zeta[5])/5 + (604287*Zeta[7])/5, 
   -38199693/10 + (235329*Pi^4)/100 + (10081*Pi^6)/35 + (492923*Pi^8)/14000 + 
    23328*MZV[3, 5] + (5078547*Zeta[3])/5 - (27279*Pi^4*Zeta[3])/50 - 
    (4794*Pi^6*Zeta[3])/35 - (573453*Zeta[3]^2)/5 + (116694*Zeta[3]^3)/5 + 
    (3577401*Zeta[5])/5 - (76959*Pi^4*Zeta[5])/50 - 
    (802062*Zeta[3]*Zeta[5])/5 + (3312207*Zeta[7])/5 + 1350963*Zeta[9]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, {v[2], v[7]}, 
   {v[2], v[5]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[4]}, {v[4], v[5]}, 
   {v[4], v[5]}, {v[5], v[6]}, {v[6], v[7]}, {v[7], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, -5*Zeta[5], 
   (-5*Pi^6)/378 - 11*Zeta[3]^2 + 45*Zeta[5], 
   (5*Pi^6)/42 - (11*Pi^4*Zeta[3])/30 + 99*Zeta[3]^2 - 195*Zeta[5] + 
    (243*Zeta[7])/4, (-65*Pi^6)/126 + (1156*Pi^8)/23625 - (486*MZV[3, 5])/5 + 
    (33*Pi^4*Zeta[3])/10 - 429*Zeta[3]^2 + 625*Zeta[5] + 
    816*Zeta[3]*Zeta[5] - (2187*Zeta[7])/4, (625*Pi^6)/378 - 
    (1156*Pi^8)/2625 + (4374*MZV[3, 5])/5 - (143*Pi^4*Zeta[3])/10 + 
    (419*Pi^6*Zeta[3])/189 + 1375*Zeta[3]^2 + (6812*Zeta[3]^3)/3 - 
    1875*Zeta[5] + (217*Pi^4*Zeta[5])/10 - 7344*Zeta[3]*Zeta[5] + 
    (9477*Zeta[7])/4 + (50891*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[3], v[4]}, {v[4], v[8]}, 
   {v[3], v[4]}, {v[4], v[7]}, {v[7], v[10]}, {v[8], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 36*Zeta[3]^2, 
   (6*Pi^4*Zeta[3])/5 - 324*Zeta[3]^2 + (945*Zeta[7])/2, 
   (15*Pi^8)/56 - 324*MZV[3, 5] - (54*Pi^4*Zeta[3])/5 + 1404*Zeta[3]^2 + 
    1764*Zeta[3]*Zeta[5] - (8505*Zeta[7])/2, (-135*Pi^8)/56 + 
    2916*MZV[3, 5] + (234*Pi^4*Zeta[3])/5 + (94*Pi^6*Zeta[3])/21 - 
    4500*Zeta[3]^2 - 7308*Zeta[3]^3 + (282*Pi^4*Zeta[5])/5 - 
    15876*Zeta[3]*Zeta[5] + (36855*Zeta[7])/2 + 30895*Zeta[9]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[6]}, {v[4], v[8]}, {v[5], v[9]}, {v[6], v[7]}, {v[7], v[10]}, 
   {v[8], v[9]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 6*Zeta[5], Pi^6/63 + 6*Zeta[3]^2 - 7*Zeta[5] + 14*Zeta[7], 
   -Pi^6/54 + (7*Pi^8)/1350 + (Pi^4*Zeta[3])/5 - 7*Zeta[3]^2 - 444*Zeta[5] + 
    40*Zeta[3]*Zeta[5] - (4*Zeta[7])/5, (-74*Pi^6)/63 + (2309*Pi^8)/945000 - 
    (648*MZV[3, 5])/25 - (7*Pi^4*Zeta[3])/30 + (20*Pi^6*Zeta[3])/189 - 
    (2568*Zeta[3]^2)/5 + (512*Zeta[3]^3)/15 + 3502*Zeta[5] + 
    (2*Pi^4*Zeta[5])/3 - 2080*Zeta[3]*Zeta[5] - (11823*Zeta[7])/10 + 
    (785*Zeta[9])/18}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[7]}, 
   {v[3], v[10]}, {v[4], v[6]}, {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, 
   {v[5], v[7]}, {v[5], v[8]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 2*Zeta[5], Pi^6/189 + 2*Zeta[3]^2 - 42*Zeta[5] - 
    (721*Zeta[7])/20, -Pi^6/9 - (28367*Pi^8)/1890000 + (162*MZV[3, 5])/25 + 
    (Pi^4*Zeta[3])/15 - (138*Zeta[3]^2)/5 + 462*Zeta[5] - 
    160*Zeta[3]*Zeta[5] + (1653*Zeta[7])/5, 
   (11*Pi^6)/9 + (133277*Pi^8)/945000 - (1944*MZV[3, 5])/25 - 
    (23*Pi^4*Zeta[3])/25 - (80*Pi^6*Zeta[3])/189 + (1014*Zeta[3]^2)/5 - 
    (472*Zeta[3]^3)/3 - 3634*Zeta[5] - (481*Pi^4*Zeta[5])/150 + 
    2076*Zeta[3]*Zeta[5] - (2163*Zeta[7])/10 + (58367*Zeta[9])/180}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[2]}, {v[3], v[9]}, 
   {v[1], v[3]}, {v[3], v[4]}, {v[2], v[4]}, {v[4], v[5]}, {v[3], v[5]}, 
   {v[2], v[5]}, {v[4], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, (441*Zeta[7])/40, (2063*Pi^8)/420000 - (81*MZV[3, 5])/25 - 
    27*Zeta[3]*Zeta[5] - (441*Zeta[7])/20, (-2063*Pi^8)/210000 + 
    (162*MZV[3, 5])/25 - (Pi^6*Zeta[3])/14 - (267*Zeta[3]^3)/5 - 
    (9*Pi^4*Zeta[5])/50 + 54*Zeta[3]*Zeta[5] + (1323*Zeta[7])/10 + 
    (4583*Zeta[9])/10, (2063*Pi^8)/35000 + (29443*Pi^10)/1164240 - 
    (972*MZV[3, 5])/25 + (Pi^6*Zeta[3])/7 - (267*Pi^4*Zeta[3]^2)/100 + 
    (534*Zeta[3]^3)/5 + (9*Pi^4*Zeta[5])/25 - 324*Zeta[3]*Zeta[5] - 
    (502287*Zeta[5]^2)/280 + 441*Zeta[7] - (155907*Zeta[3]*Zeta[7])/280 + 
    (18441*(-Pi^10/93555 - MZV[3, 7] + Zeta[3]*Zeta[7]))/280 - 
    (4583*Zeta[9])/5}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[5]}, {v[3], v[5]}, {v[3], v[10]}, 
   {v[3], v[4]}, {v[4], v[10]}, {v[4], v[5]}, {v[5], v[7]}, {v[4], v[7]}}, 
  {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 0, 0, 168*Zeta[9]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[5]}, 
   {v[2], v[4]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[9]}, 
   {v[5], v[10]}, {v[3], v[5]}, {v[3], v[9]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 0, 120*Zeta[3]*Zeta[5], (20*Pi^6*Zeta[3])/63 - 72*Zeta[3]^3 + 
    2*Pi^4*Zeta[5] - (4730*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[1], v[3]}, {v[2], v[7]}, 
   {v[2], v[6]}, {v[3], v[5]}, {v[3], v[6]}, {v[4], v[5]}, {v[4], v[6]}, 
   {v[3], v[4]}, {v[6], v[7]}, {v[5], v[7]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[107][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[3]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[3], v[7]}, {v[4], v[7]}, {v[4], v[9]}, 
   {v[4], v[5]}, {v[5], v[7]}, {v[5], v[9]}}, {-5, -4, -3, -2, -1, 0}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[3]}, {v[1], v[3]}, 
   {v[3], v[10]}, {v[1], v[4]}, {v[4], v[10]}, {v[4], v[5]}, {v[2], v[5]}, 
   {v[3], v[5]}, {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, 0, (36*Zeta[3]^2)/5, (6*Pi^4*Zeta[3])/25 + 36*Zeta[3]^2 - 
    (189*Zeta[7])/2, (-347*Pi^8)/7000 + (324*MZV[3, 5])/5 + 
    (6*Pi^4*Zeta[3])/5 + (1692*Zeta[3]^2)/5 + (2304*Zeta[3]*Zeta[5])/5 - 
    (945*Zeta[7])/2, (-347*Pi^8)/1400 + 324*MZV[3, 5] + 
    (282*Pi^4*Zeta[3])/25 + (124*Pi^6*Zeta[3])/105 + (13284*Zeta[3]^2)/5 - 
    (2064*Zeta[3]^3)/5 + (57*Pi^4*Zeta[5])/25 + 2304*Zeta[3]*Zeta[5] - 
    (8883*Zeta[7])/2 - (17825*Zeta[9])/6, Int[109][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[2], v[5]}, {v[2], v[3]}, 
   {v[3], v[6]}, {v[3], v[4]}, {v[4], v[5]}, {v[4], v[6]}, {v[5], v[6]}, 
   {v[1], v[5]}, {v[1], v[3]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, Zeta[5], Pi^6/378 - (7*Zeta[3]^2)/5 + 3*Zeta[5], 
   Pi^6/126 - (7*Pi^4*Zeta[3])/150 - (21*Zeta[3]^2)/5 + 27*Zeta[5] - 
    (153*Zeta[7])/10, Pi^6/14 - (31987*Pi^8)/1890000 + (972*MZV[3, 5])/25 - 
    (7*Pi^4*Zeta[3])/50 - (189*Zeta[3]^2)/5 + 175*Zeta[5] + 
    (462*Zeta[3]*Zeta[5])/5 - (459*Zeta[7])/10, 
   (25*Pi^6)/54 - (31987*Pi^8)/630000 + (2916*MZV[3, 5])/25 - 
    (63*Pi^4*Zeta[3])/50 + (34*Pi^6*Zeta[3])/135 - 245*Zeta[3]^2 + 
    (110*Zeta[3]^3)/3 + 1131*Zeta[5] - (17*Pi^4*Zeta[5])/10 + 
    (1386*Zeta[3]*Zeta[5])/5 - (4131*Zeta[7])/10 - (43847*Zeta[9])/45, 
   Int[110][3]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, 
   {v[2], v[7]}, {v[2], v[4]}, {v[3], v[5]}, {v[3], v[9]}, {v[3], v[10]}, 
   {v[4], v[5]}, {v[4], v[10]}, {v[4], v[5]}, {v[5], v[7]}, {v[7], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, (441*Zeta[7])/8, 
   (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 + 225*Zeta[3]*Zeta[5] - 
    (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + (486*MZV[3, 5])/5 + 
    (25*Pi^6*Zeta[3])/42 - 115*Zeta[3]^3 + (51*Pi^4*Zeta[5])/10 - 
    1350*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + (49787*Zeta[9])/18}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, 
   {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[5], v[8]}, 
   {v[7], v[9]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 2*Zeta[5] - 28*Zeta[7], Pi^6/189 - (7*Pi^8)/675 + 
    2*Zeta[3]^2 - 42*Zeta[5] - 68*Zeta[3]*Zeta[5] + (1519*Zeta[7])/20, 
   -Pi^6/9 + (50033*Pi^8)/1890000 + (162*MZV[3, 5])/25 + (Pi^4*Zeta[3])/15 - 
    (34*Pi^6*Zeta[3])/189 - (138*Zeta[3]^2)/5 - (412*Zeta[3]^3)/15 + 
    462*Zeta[5] - (17*Pi^4*Zeta[5])/15 - 32*Zeta[3]*Zeta[5] + 
    (5993*Zeta[7])/5 - (379*Zeta[9])/18}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[2], v[5]}, {v[3], v[4]}, 
   {v[2], v[3]}, {v[1], v[3]}, {v[4], v[5]}, {v[1], v[4]}, {v[4], v[5]}, 
   {v[5], v[9]}, {v[2], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 - (46*Zeta[3]^2)/5, 
   (-23*Pi^4*Zeta[3])/75 + 48*Zeta[5] + (3341*Zeta[7])/40, 
   (8*Pi^6)/63 - (216793*Pi^8)/3780000 + (8019*MZV[3, 5])/25 - 
    (552*Zeta[3]^2)/5 + 256*Zeta[5] + (56*Zeta[3]*Zeta[5])/5, 
   (128*Pi^6)/189 - (92*Pi^4*Zeta[3])/25 + (74*Pi^6*Zeta[3])/945 - 
    (2944*Zeta[3]^2)/5 + 1604*Zeta[3]^3 + 1536*Zeta[5] - 
    (7963*Pi^4*Zeta[5])/300 + (10023*Zeta[7])/10 - (883*Zeta[9])/40}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[3], v[5]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, {v[2], v[4]}, 
   {v[4], v[10]}, {v[2], v[5]}, {v[5], v[7]}, {v[7], v[9]}}, 
  {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 0, 0, 168*Zeta[9]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[5]}, {v[3], v[9]}, {v[3], v[4]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[5], v[8]}, {v[5], v[7]}, {v[7], v[9]}}, 
  {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[3]}, 
   {v[3], v[9]}, {v[3], v[10]}, {v[4], v[9]}, {v[4], v[10]}, {v[2], v[4]}, 
   {v[2], v[4]}, {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {0, -1/120, -17/240, -223/480, -497/192 + (73*Zeta[3])/30 - 5*Zeta[5], 
   -23759/1920 + (73*Pi^4)/1800 - (5*Pi^6)/378 + (1241*Zeta[3])/60 + 
    Zeta[3]^2 - (25*Zeta[5])/2, -182221/3840 + (1241*Pi^4)/3600 - 
    (25*Pi^6)/756 + (18871*Zeta[3])/120 + (Pi^4*Zeta[3])/30 + 
    (5*Zeta[3]^2)/2 - (1773*Zeta[5])/20 - (723*Zeta[7])/4, 
   -745511/7680 + (18871*Pi^4)/7200 - (1093*Pi^6)/4536 - 
    (28951*Pi^8)/189000 + (1782*MZV[3, 5])/5 + (54425*Zeta[3])/48 + 
    (Pi^4*Zeta[3])/12 + (1553*Zeta[3]^2)/60 - (29531*Zeta[5])/40 + 
    1164*Zeta[3]*Zeta[5] - (3615*Zeta[7])/8, 
   9365003/15360 + (10885*Pi^4)/576 - (18215*Pi^6)/9072 - 
    (28951*Pi^8)/75600 + 891*MZV[3, 5] + (3800231*Zeta[3])/480 + 
    (1553*Pi^4*Zeta[3])/1800 + (83*Pi^6*Zeta[3])/27 + (12211*Zeta[3]^2)/120 - 
    (376*Zeta[3]^3)/3 - (462073*Zeta[5])/80 - (103*Pi^4*Zeta[5])/10 + 
    2910*Zeta[3]*Zeta[5] - (268973*Zeta[7])/80 - (108029*Zeta[9])/18, 
   Int[116][4]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, 
   {v[2], v[3]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[9]}, {v[4], v[10]}, 
   {v[2], v[4]}, {v[3], v[4]}, {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4}, {1/60, 7/60, 43/60, 227/60 - (13*Zeta[3])/15, 
   1019/60 - (13*Pi^4)/900 - (91*Zeta[3])/15, 3467/60 - (91*Pi^4)/900 - 
    (667*Zeta[3])/15 - 18*Zeta[3]^2 + (179*Zeta[5])/5, 
   3107/60 - (667*Pi^4)/900 + (55*Pi^6)/567 - (4769*Zeta[3])/15 - 
    (3*Pi^4*Zeta[3])/5 + (221*Zeta[3]^2)/15 + (1208*Zeta[5])/5 + 
    (945*Zeta[7])/4, -90637/60 - (4769*Pi^4)/900 + (743*Pi^6)/1134 + 
    (2663*Pi^8)/14000 - (2106*MZV[3, 5])/5 - (33686*Zeta[3])/15 + 
    (221*Pi^4*Zeta[3])/450 - (731*Zeta[3]^2)/30 + (3701*Zeta[5])/2 - 
    2088*Zeta[3]*Zeta[5] + (96123*Zeta[7])/40, 
   -1185397/60 - (16843*Pi^4)/450 + (56849*Pi^6)/11340 + 
    (158653*Pi^8)/108000 - (11907*MZV[3, 5])/5 - (470527*Zeta[3])/30 - 
    (731*Pi^4*Zeta[3])/900 - (38*Pi^6*Zeta[3])/7 - (19489*Zeta[3]^2)/60 + 
    840*Zeta[3]^3 + (270409*Zeta[5])/20 + (3*Pi^4*Zeta[5])/10 - 
    (43184*Zeta[3]*Zeta[5])/5 + (1385697*Zeta[7])/80 + (146057*Zeta[9])/12, 
   Int[117][4]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, 
   {v[2], v[3]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[9]}, {v[4], v[10]}, 
   {v[2], v[4]}, {v[2], v[3]}, {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4}, {1/30, 1/5, 17/15, 83/15 - (23*Zeta[3])/15, 
   67/3 - (23*Pi^4)/900 - (46*Zeta[3])/5, 175/3 - (23*Pi^4)/150 - 
    (998*Zeta[3])/15 + 73*Zeta[5], -1897/15 - (499*Pi^4)/450 + 
    (559*Pi^6)/2835 - (7058*Zeta[3])/15 + (221*Zeta[3]^2)/3 + 438*Zeta[5], 
   -53773/15 - (3529*Pi^4)/450 + (1118*Pi^6)/945 - (9778*Zeta[3])/3 + 
    (221*Pi^4*Zeta[3])/90 + 442*Zeta[3]^2 + (14606*Zeta[5])/5 + 
    (39287*Zeta[7])/10, -564289/15 - (4889*Pi^4)/90 + (22408*Pi^6)/2835 + 
    (94729*Pi^8)/54000 - (6804*MZV[3, 5])/5 - (332066*Zeta[3])/15 + 
    (221*Pi^4*Zeta[3])/15 + (56686*Zeta[3]^2)/15 + 18706*Zeta[5] - 
    (34982*Zeta[3]*Zeta[5])/5 + (117861*Zeta[7])/5, 
   -4725061/15 - (166033*Pi^4)/450 + (143824*Pi^6)/2835 + (94729*Pi^8)/9000 - 
    (40824*MZV[3, 5])/5 - (2215082*Zeta[3])/15 + (28343*Pi^4*Zeta[3])/225 - 
    (7654*Pi^6*Zeta[3])/405 + (94034*Zeta[3]^2)/3 - (179422*Zeta[3]^3)/45 + 
    116986*Zeta[5] - (481*Pi^4*Zeta[5])/150 - (209892*Zeta[3]*Zeta[5])/5 + 
    (778651*Zeta[7])/5 + (1311767*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[3]}, 
   {v[3], v[9]}, {v[3], v[10]}, {v[4], v[9]}, {v[4], v[10]}, {v[4], v[5]}, 
   {v[2], v[5]}, {v[3], v[5]}, {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (-116*Pi^8)/2625 + (864*MZV[3, 5])/5 + (2*Pi^6*Zeta[3])/3 + 
    852*Zeta[3]^3 - 3*Pi^4*Zeta[5] + 504*Zeta[3]*Zeta[5] - 
    (7928*Zeta[9])/3}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[2], v[3]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[9]}, {v[4], v[10]}, {v[2], v[5]}, {v[3], v[5]}, {v[2], v[5]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 10*Zeta[5], 
   (5*Pi^6)/189 - 2*Zeta[3]^2 - 30*Zeta[5], 
   (-5*Pi^6)/63 - (Pi^4*Zeta[3])/15 + 6*Zeta[3]^2 + 30*Zeta[5] + 
    (695*Zeta[7])/2, (5*Pi^6)/63 + (6007*Pi^8)/31500 - (1404*MZV[3, 5])/5 + 
    (Pi^4*Zeta[3])/5 - 6*Zeta[3]^2 + 10*Zeta[5] - 1528*Zeta[3]*Zeta[5] - 
    (2085*Zeta[7])/2, (5*Pi^6)/189 - (6007*Pi^8)/10500 + (4212*MZV[3, 5])/5 - 
    (Pi^4*Zeta[3])/5 - (254*Pi^6*Zeta[3])/63 - 2*Zeta[3]^2 - 
    (1232*Zeta[3]^3)/3 + 30*Zeta[5] - (31*Pi^4*Zeta[5])/15 + 
    4584*Zeta[3]*Zeta[5] + (2085*Zeta[7])/2 + 12572*Zeta[9]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[5], e[3]}, {v[-5], e[4]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[9]}, {v[4], v[10]}, 
   {v[2], v[5]}, {v[2], v[5]}, {v[2], v[5]}, {v[-5], v[3]}, {v[-5], v[4]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3}, {0, 0, 0, 0, -5*Zeta[5], 
   (-5*Pi^6)/378 - 17*Zeta[3]^2 + (15*Zeta[5])/2, 
   (5*Pi^6)/252 - (17*Pi^4*Zeta[3])/30 + (51*Zeta[3]^2)/2 - (15*Zeta[5])/4 - 
    (225*Zeta[7])/2, (-5*Pi^6)/504 - (8519*Pi^8)/54000 + (2268*MZV[3, 5])/5 + 
    (17*Pi^4*Zeta[3])/20 - (51*Zeta[3]^2)/4 - (85*Zeta[5])/8 + 
    642*Zeta[3]*Zeta[5] + (675*Zeta[7])/4, (-85*Pi^6)/3024 + 
    (8519*Pi^8)/36000 - (3402*MZV[3, 5])/5 - (17*Pi^4*Zeta[3])/40 + 
    (338*Pi^6*Zeta[3])/189 - (289*Zeta[3]^2)/8 + (1466*Zeta[3]^3)/3 - 
    (495*Zeta[5])/16 - (271*Pi^4*Zeta[5])/10 - 963*Zeta[3]*Zeta[5] - 
    (675*Zeta[7])/8 - (22009*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[9]}, {v[4], v[10]}, 
   {v[4], v[5]}, {v[2], v[5]}, {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 20*Zeta[5], (10*Pi^6)/189 - 4*Zeta[3]^2 - 80*Zeta[5], 
   (-40*Pi^6)/189 - (2*Pi^4*Zeta[3])/15 + 16*Zeta[3]^2 + 80*Zeta[5] + 
    723*Zeta[7], (40*Pi^6)/189 + (28951*Pi^8)/47250 - (7128*MZV[3, 5])/5 + 
    (8*Pi^4*Zeta[3])/15 - 16*Zeta[3]^2 - 4536*Zeta[3]*Zeta[5] - 2892*Zeta[7], 
   (-57902*Pi^8)/23625 + (28512*MZV[3, 5])/5 - (8*Pi^4*Zeta[3])/15 - 
    (2264*Pi^6*Zeta[3])/189 + (1432*Zeta[3]^3)/3 + (216*Pi^4*Zeta[5])/5 + 
    18144*Zeta[3]*Zeta[5] + 2892*Zeta[7] + (216058*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[9]}, {v[4], v[10]}, 
   {v[4], v[5]}, {v[3], v[5]}, {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 36*Zeta[3]^2, (6*Pi^4*Zeta[3])/5 + 72*Zeta[3]^2 - 567*Zeta[7], 
   (-10*Pi^8)/21 + 1080*MZV[3, 5] + (12*Pi^4*Zeta[3])/5 + 1008*Zeta[3]^2 + 
    5292*Zeta[3]*Zeta[5] - 1134*Zeta[7], (-20*Pi^8)/21 + 2160*MZV[3, 5] + 
    (168*Pi^4*Zeta[3])/5 + (290*Pi^6*Zeta[3])/21 + 7776*Zeta[3]^2 - 
    2796*Zeta[3]^3 - (9*Pi^4*Zeta[5])/5 + 10584*Zeta[3]*Zeta[5] - 
    15876*Zeta[7] - (92863*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[4]}, 
   {v[2], v[3]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[9]}, {v[4], v[10]}, 
   {v[3], v[4]}, {v[3], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {1/15, 1/4, 11/10, 289/60 - (37*Zeta[3])/15, 22 - (37*Pi^4)/900 - 
    9*Zeta[3], 6331/60 - (3*Pi^4)/20 - 41*Zeta[3] + 6*Zeta[3]^2 - 
    (179*Zeta[5])/5, 45733/90 - (41*Pi^4)/60 - (50*Pi^6)/567 - 
    (373*Zeta[3])/3 + (Pi^4*Zeta[3])/5 + (389*Zeta[3]^2)/15 - 197*Zeta[5] - 
    (189*Zeta[7])/2, 1205389/540 - (373*Pi^4)/180 - (94*Pi^6)/189 - 
    (218*Pi^8)/2625 + (972*MZV[3, 5])/5 + (15409*Zeta[3])/45 + 
    (389*Pi^4*Zeta[3])/450 + (212*Zeta[3]^2)/3 - (7889*Zeta[5])/5 + 
    924*Zeta[3]*Zeta[5] - (1651*Zeta[7])/5, 2852039/405 + (15409*Pi^4)/2700 - 
    (3842*Pi^6)/945 - (1559*Pi^8)/3024 + (8424*MZV[3, 5])/5 + 
    (1477061*Zeta[3])/135 + (106*Pi^4*Zeta[3])/45 + (152*Pi^6*Zeta[3])/63 + 
    (6019*Zeta[3]^2)/9 - 324*Zeta[3]^3 - (157253*Zeta[5])/15 - 
    (4*Pi^4*Zeta[5])/5 + (13414*Zeta[3]*Zeta[5])/5 - (11707*Zeta[7])/2 - 
    5596*Zeta[9], Int[124][4]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[5], e[3]}, 
   {v[-5], e[4]}, {v[1], v[9]}, {v[1], v[10]}, {v[3], v[9]}, {v[3], v[10]}, 
   {v[4], v[9]}, {v[4], v[10]}, {v[3], v[5]}, {v[4], v[5]}, {v[4], v[5]}, 
   {v[-5], v[2]}, {v[-5], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 20*Zeta[5], (10*Pi^6)/189 + 8*Zeta[3]^2 - 80*Zeta[5], 
   (-40*Pi^6)/189 + (4*Pi^4*Zeta[3])/15 - 32*Zeta[3]^2 + 80*Zeta[5] + 
    520*Zeta[7], (40*Pi^6)/189 + (7297*Pi^8)/23625 - (2592*MZV[3, 5])/5 - 
    (16*Pi^4*Zeta[3])/15 + 32*Zeta[3]^2 - 1528*Zeta[3]*Zeta[5] - 
    2080*Zeta[7], (-29188*Pi^8)/23625 + (10368*MZV[3, 5])/5 + 
    (16*Pi^4*Zeta[3])/15 - (772*Pi^6*Zeta[3])/189 - 320*Zeta[3]^3 + 
    (266*Pi^4*Zeta[5])/15 + 6112*Zeta[3]*Zeta[5] + 2080*Zeta[7] + 
    (23753*Zeta[9])/2}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[5]}, {v[3], v[5]}, {v[3], v[9]}, 
   {v[3], v[10]}, {v[4], v[9]}, {v[4], v[10]}, {v[4], v[5]}, {v[5], v[7]}, 
   {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (116*Pi^8)/525 - 864*MZV[3, 5] + (2*Pi^6*Zeta[3])/3 - 156*Zeta[3]^3 - 
    3*Pi^4*Zeta[5] - 2520*Zeta[3]*Zeta[5] + (3010*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[6]}, 
   {v[2], v[5]}, {v[3], v[5]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, 
   {v[4], v[9]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 10*Zeta[5], 
   (5*Pi^6)/189 + 34*Zeta[3]^2 - 30*Zeta[5], 
   (-5*Pi^6)/63 + (17*Pi^4*Zeta[3])/15 - 102*Zeta[3]^2 + 30*Zeta[5] + 
    211*Zeta[7], (5*Pi^6)/63 + (93*Pi^8)/200 - 1512*MZV[3, 5] - 
    (17*Pi^4*Zeta[3])/5 + 102*Zeta[3]^2 + 10*Zeta[5] - 2428*Zeta[3]*Zeta[5] - 
    633*Zeta[7], (5*Pi^6)/189 - (279*Pi^8)/200 + 4536*MZV[3, 5] + 
    (17*Pi^4*Zeta[3])/5 - (416*Pi^6*Zeta[3])/63 + 34*Zeta[3]^2 - 
    (1532*Zeta[3]^3)/3 + 30*Zeta[5] + (1283*Pi^4*Zeta[5])/15 + 
    7284*Zeta[3]*Zeta[5] + 633*Zeta[7] + (12496*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[6]}, {v[3], v[5]}, 
   {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[6]}, {v[4], v[10]}, 
   {v[1], v[5]}, {v[2], v[6]}, {v[1], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, -4*Zeta[5], (-2*Pi^6)/189 - (68*Zeta[3]^2)/5 + 40*Zeta[5], 
   (20*Pi^6)/189 - (34*Pi^4*Zeta[3])/75 + 136*Zeta[3]^2 - 208*Zeta[5] - 
    90*Zeta[7], (-104*Pi^6)/189 - (8519*Pi^8)/67500 + (9072*MZV[3, 5])/25 + 
    (68*Pi^4*Zeta[3])/15 - (3536*Zeta[3]^2)/5 + 864*Zeta[5] + 
    (3408*Zeta[3]*Zeta[5])/5 + 900*Zeta[7], (16*Pi^6)/7 + (8519*Pi^8)/6750 - 
    (18144*MZV[3, 5])/5 - (1768*Pi^4*Zeta[3])/75 + (1772*Pi^6*Zeta[3])/945 + 
    (14688*Zeta[3]^2)/5 + (14432*Zeta[3]^3)/15 - 3456*Zeta[5] - 
    (472*Pi^4*Zeta[5])/25 - 6816*Zeta[3]*Zeta[5] - 4680*Zeta[7] - 
    (88036*Zeta[9])/45}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, 
   {v[1], v[2]}, {v[3], v[5]}, {v[2], v[3]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[2], v[4]}, {v[4], v[10]}, {v[1], v[5]}, {v[1], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, -Zeta[5], 
   -Pi^6/378 - (17*Zeta[3]^2)/5 + 5*Zeta[5], 
   (5*Pi^6)/378 - (17*Pi^4*Zeta[3])/150 + 17*Zeta[3]^2 - 27*Zeta[5] - 
    (45*Zeta[7])/2, -Pi^6/14 - (8519*Pi^8)/270000 + (2268*MZV[3, 5])/25 + 
    (17*Pi^4*Zeta[3])/30 - (459*Zeta[3]^2)/5 + 41*Zeta[5] + 
    (1002*Zeta[3]*Zeta[5])/5 + (225*Zeta[7])/2, 
   (41*Pi^6)/378 + (8519*Pi^8)/54000 - (2268*MZV[3, 5])/5 - 
    (153*Pi^4*Zeta[3])/50 + (74*Pi^6*Zeta[3])/135 + (697*Zeta[3]^2)/5 + 
    (5138*Zeta[3]^3)/15 - 379*Zeta[5] - (211*Pi^4*Zeta[5])/50 - 
    1002*Zeta[3]*Zeta[5] - (1215*Zeta[7])/2 - (22009*Zeta[9])/45}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[6], e[3]}, {v[-6], e[4]}, {v[1], v[10]}, 
   {v[3], v[5]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[10]}, {v[1], v[5]}, 
   {v[3], v[6]}, {v[4], v[6]}, {v[1], v[6]}, {v[-6], v[2]}, {v[-6], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, -5*Zeta[5], 
   (-5*Pi^6)/378 - 17*Zeta[3]^2 + 45*Zeta[5], 
   (5*Pi^6)/42 - (17*Pi^4*Zeta[3])/30 + 153*Zeta[3]^2 - 195*Zeta[5] - 
    (225*Zeta[7])/2, (-65*Pi^6)/126 - (8519*Pi^8)/54000 + 
    (2268*MZV[3, 5])/5 + (51*Pi^4*Zeta[3])/10 - 663*Zeta[3]^2 + 625*Zeta[5] + 
    762*Zeta[3]*Zeta[5] + (2025*Zeta[7])/2, (625*Pi^6)/378 + 
    (8519*Pi^8)/6000 - (20412*MZV[3, 5])/5 - (221*Pi^4*Zeta[3])/10 + 
    (398*Pi^6*Zeta[3])/189 + 2125*Zeta[3]^2 + (2690*Zeta[3]^3)/3 - 
    1875*Zeta[5] - (251*Pi^4*Zeta[5])/10 - 6858*Zeta[3]*Zeta[5] - 
    (8775*Zeta[7])/2 - (22009*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[2], v[6]}, {v[3], v[5]}, 
   {v[3], v[6]}, {v[1], v[3]}, {v[4], v[5]}, {v[4], v[6]}, {v[1], v[4]}, 
   {v[2], v[6]}, {v[2], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 - 8*Zeta[3]^2, 
   (-4*Pi^4*Zeta[3])/15 + 48*Zeta[5] + 62*Zeta[7], 
   (8*Pi^6)/63 - (883*Pi^8)/9450 + 432*MZV[3, 5] - 96*Zeta[3]^2 + 
    256*Zeta[5] + 328*Zeta[3]*Zeta[5], (128*Pi^6)/189 - (16*Pi^4*Zeta[3])/5 + 
    (172*Pi^6*Zeta[3])/189 - 512*Zeta[3]^2 + 832*Zeta[3]^3 + 1536*Zeta[5] - 
    (458*Pi^4*Zeta[5])/15 + 744*Zeta[7] + (1871*Zeta[9])/6, Int[131][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[2]}, {v[2], v[6]}, {v[3], v[5]}, 
   {v[3], v[6]}, {v[1], v[3]}, {v[4], v[5]}, {v[4], v[6]}, {v[1], v[4]}, 
   {v[2], v[5]}, {v[2], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 + (8*Zeta[3]^2)/5, 
   (4*Pi^4*Zeta[3])/75 + 48*Zeta[5] + 104*Zeta[7], 
   (8*Pi^6)/63 + (7297*Pi^8)/118125 - (2592*MZV[3, 5])/25 + 
    (96*Zeta[3]^2)/5 + 256*Zeta[5] - (2488*Zeta[3]*Zeta[5])/5, 
   (128*Pi^6)/189 + (16*Pi^4*Zeta[3])/25 - (1252*Pi^6*Zeta[3])/945 + 
    (512*Zeta[3]^2)/5 - (704*Zeta[3]^3)/5 + 1536*Zeta[5] + 
    (26*Pi^4*Zeta[5])/75 + 1248*Zeta[7] + (23753*Zeta[9])/10}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[2], v[7]}, {v[3], v[5]}, 
   {v[3], v[6]}, {v[1], v[3]}, {v[4], v[5]}, {v[4], v[6]}, {v[1], v[4]}, 
   {v[5], v[7]}, {v[2], v[6]}, {v[2], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, -5*Zeta[5], (-5*Pi^6)/378 - 17*Zeta[3]^2 + 45*Zeta[5], 
   (5*Pi^6)/42 - (17*Pi^4*Zeta[3])/30 + 153*Zeta[3]^2 - 195*Zeta[5] - 
    (253*Zeta[7])/2, (-65*Pi^6)/126 - (17747*Pi^8)/126000 + 
    (1836*MZV[3, 5])/5 + (51*Pi^4*Zeta[3])/10 - 663*Zeta[3]^2 + 625*Zeta[5] + 
    698*Zeta[3]*Zeta[5] + (2277*Zeta[7])/2, (625*Pi^6)/378 + 
    (17747*Pi^8)/14000 - (16524*MZV[3, 5])/5 - (221*Pi^4*Zeta[3])/10 + 
    (122*Pi^6*Zeta[3])/63 + 2125*Zeta[3]^2 + (2866*Zeta[3]^3)/3 - 
    1875*Zeta[5] - (569*Pi^4*Zeta[5])/30 - 6282*Zeta[3]*Zeta[5] - 
    (9867*Zeta[7])/2 - (7049*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[2], v[5]}, {v[2], v[6]}, 
   {v[3], v[5]}, {v[3], v[6]}, {v[1], v[3]}, {v[4], v[5]}, {v[4], v[6]}, 
   {v[1], v[4]}, {v[5], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, Zeta[5], Pi^6/378 + Zeta[3]^2 + 3*Zeta[5], 
   Pi^6/126 + (Pi^4*Zeta[3])/30 - 33*Zeta[3]^2 + 27*Zeta[5] + (3*Zeta[7])/2, 
   Pi^6/14 + (6257*Pi^8)/75600 - 324*MZV[3, 5] - (11*Pi^4*Zeta[3])/10 - 
    297*Zeta[3]^2 + 175*Zeta[5] - 522*Zeta[3]*Zeta[5] + (765*Zeta[7])/2, 
   (25*Pi^6)/54 + (64369*Pi^8)/126000 - (7452*MZV[3, 5])/5 - 
    (99*Pi^4*Zeta[3])/10 - (262*Pi^6*Zeta[3])/189 - 2741*Zeta[3]^2 + 
    (398*Zeta[3]^3)/3 + 1131*Zeta[5] + (183*Pi^4*Zeta[5])/10 - 
    4518*Zeta[3]*Zeta[5] + (6885*Zeta[7])/2 - (1309*Zeta[9])/3, 
   Int[134][3]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[2], v[7]}, 
   {v[2], v[6]}, {v[3], v[5]}, {v[3], v[6]}, {v[1], v[3]}, {v[4], v[5]}, 
   {v[4], v[6]}, {v[1], v[4]}, {v[5], v[7]}, {v[6], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, 0, 
   (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (116*Pi^8)/525 - 864*MZV[3, 5] + (2*Pi^6*Zeta[3])/3 - 156*Zeta[3]^3 - 
    3*Pi^4*Zeta[5] - 2520*Zeta[3]*Zeta[5] + (3010*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[1], v[10]}, {v[2], v[6]}, 
   {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[6]}, 
   {v[4], v[10]}, {v[2], v[6]}, {v[2], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 36*Zeta[3]^2, (6*Pi^4*Zeta[3])/5 - 144*Zeta[3]^2, 
   (1033*Pi^8)/10500 - (1728*MZV[3, 5])/5 - (24*Pi^4*Zeta[3])/5 + 
    144*Zeta[3]^2 + 1116*Zeta[3]*Zeta[5], (-1033*Pi^8)/2625 + 
    (6912*MZV[3, 5])/5 + (24*Pi^4*Zeta[3])/5 + (58*Pi^6*Zeta[3])/21 - 
    1692*Zeta[3]^3 + (237*Pi^4*Zeta[5])/5 - 4464*Zeta[3]*Zeta[5] - 
    912*Zeta[9]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[1], v[10]}, 
   {v[2], v[5]}, {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[6]}, {v[4], v[10]}, {v[2], v[6]}, {v[2], v[5]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, {0, 0, 0, -5*Zeta[5], 
   (-5*Pi^6)/378 - 5*Zeta[3]^2 + 45*Zeta[5], (5*Pi^6)/42 - (Pi^4*Zeta[3])/6 + 
    9*Zeta[3]^2 - 195*Zeta[5] - (225*Zeta[7])/2, 
   (-65*Pi^6)/126 + (3359*Pi^8)/75600 - 324*MZV[3, 5] + (3*Pi^4*Zeta[3])/10 + 
    57*Zeta[3]^2 + 625*Zeta[5] - 294*Zeta[3]*Zeta[5] + (2025*Zeta[7])/2, 
   (625*Pi^6)/378 - (25567*Pi^8)/42000 + (18468*MZV[3, 5])/5 + 
    (19*Pi^4*Zeta[3])/10 - (142*Pi^6*Zeta[3])/189 - 275*Zeta[3]^2 - 
    (622*Zeta[3]^3)/3 - 1875*Zeta[5] + (221*Pi^4*Zeta[5])/10 + 
    2430*Zeta[3]*Zeta[5] - (8775*Zeta[7])/2 - (10435*Zeta[9])/9, Int[137][3], 
   Int[137][4]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[1], v[10]}, 
   {v[2], v[7]}, {v[2], v[6]}, {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, 
   {v[4], v[5]}, {v[4], v[6]}, {v[4], v[10]}, {v[6], v[7]}, {v[5], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, 0, 
   (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (116*Pi^8)/525 - 864*MZV[3, 5] + (2*Pi^6*Zeta[3])/3 + 1380*Zeta[3]^3 - 
    3*Pi^4*Zeta[5] - 2520*Zeta[3]*Zeta[5] - (4030*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[7], e[3]}, {v[-7], e[4]}, {v[1], v[5]}, 
   {v[1], v[10]}, {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[6]}, {v[4], v[10]}, {v[6], v[7]}, {v[5], v[7]}, {v[-7], v[2]}, 
   {v[-7], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, -5*Zeta[5], (-5*Pi^6)/378 - 17*Zeta[3]^2 + 45*Zeta[5], 
   (5*Pi^6)/42 - (17*Pi^4*Zeta[3])/30 + 153*Zeta[3]^2 - 195*Zeta[5] - 
    (85*Zeta[7])/2, (-65*Pi^6)/126 + (17663*Pi^8)/42000 - 
    (8532*MZV[3, 5])/5 + (51*Pi^4*Zeta[3])/10 - 663*Zeta[3]^2 + 625*Zeta[5] - 
    3118*Zeta[3]*Zeta[5] + (765*Zeta[7])/2, (625*Pi^6)/378 - 
    (52989*Pi^8)/14000 + (76788*MZV[3, 5])/5 - (221*Pi^4*Zeta[3])/10 - 
    (514*Pi^6*Zeta[3])/63 + 2125*Zeta[3]^2 - (4310*Zeta[3]^3)/3 - 
    1875*Zeta[5] + (2707*Pi^4*Zeta[5])/30 + 28062*Zeta[3]*Zeta[5] - 
    (3315*Zeta[7])/2 + (16232*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[6]}, {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[6]}, {v[4], v[10]}, {v[5], v[7]}, {v[6], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, Zeta[5], 
   Pi^6/378 + (17*Zeta[3]^2)/5 - 15*Zeta[5], 
   (-5*Pi^6)/126 + (17*Pi^4*Zeta[3])/150 - 51*Zeta[3]^2 + 117*Zeta[5] + 
    (17*Zeta[7])/2, (13*Pi^6)/42 - (17663*Pi^8)/210000 + 
    (8532*MZV[3, 5])/25 - (17*Pi^4*Zeta[3])/10 + (1989*Zeta[3]^2)/5 - 
    671*Zeta[5] + (4078*Zeta[3]*Zeta[5])/5 - (255*Zeta[7])/2, 
   (-671*Pi^6)/378 + (8383*Pi^8)/14000 - (12636*MZV[3, 5])/5 + 
    (663*Pi^4*Zeta[3])/50 + (674*Pi^6*Zeta[3])/315 - (11407*Zeta[3]^2)/5 - 
    (20458*Zeta[3]^3)/15 + 3309*Zeta[5] - (2227*Pi^4*Zeta[5])/150 - 
    4674*Zeta[3]*Zeta[5] + (1989*Zeta[7])/2 + (27568*Zeta[9])/15}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[8]}, {v[3], v[5]}, 
   {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[10]}, 
   {v[2], v[5]}, {v[1], v[5]}, {v[1], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, Zeta[5], Pi^6/378 + (17*Zeta[3]^2)/5 - 15*Zeta[5], 
   (-5*Pi^6)/126 + (17*Pi^4*Zeta[3])/150 - 51*Zeta[3]^2 + 117*Zeta[5] + 
    (17*Zeta[7])/2, (13*Pi^6)/42 - (17663*Pi^8)/210000 + 
    (8532*MZV[3, 5])/25 - (17*Pi^4*Zeta[3])/10 + (1989*Zeta[3]^2)/5 - 
    671*Zeta[5] + (2878*Zeta[3]*Zeta[5])/5 - (255*Zeta[7])/2, 
   (-671*Pi^6)/378 + (17663*Pi^8)/14000 - (25596*MZV[3, 5])/5 + 
    (663*Pi^4*Zeta[3])/50 + (158*Pi^6*Zeta[3])/105 - (11407*Zeta[3]^2)/5 + 
    (1862*Zeta[3]^3)/15 + 3309*Zeta[5] - (2827*Pi^4*Zeta[5])/150 - 
    8634*Zeta[3]*Zeta[5] + (1989*Zeta[7])/2 - (16232*Zeta[9])/15}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[7]}, {v[3], v[5]}, 
   {v[2], v[3]}, {v[3], v[10]}, {v[4], v[5]}, {v[2], v[4]}, {v[4], v[10]}, 
   {v[5], v[7]}, {v[1], v[5]}, {v[1], v[7]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (116*Pi^8)/525 - 864*MZV[3, 5] + (2*Pi^6*Zeta[3])/3 + 612*Zeta[3]^3 - 
    3*Pi^4*Zeta[5] - 2520*Zeta[3]*Zeta[5] - 170*Zeta[9]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[2], v[7]}, {v[3], v[5]}, 
   {v[2], v[3]}, {v[1], v[3]}, {v[4], v[5]}, {v[2], v[4]}, {v[1], v[4]}, 
   {v[5], v[7]}, {v[5], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 - (52*Zeta[3]^2)/5, 
   (-26*Pi^4*Zeta[3])/75 + 48*Zeta[5] + 97*Zeta[7], 
   (8*Pi^6)/63 - (1732*Pi^8)/13125 + (15768*MZV[3, 5])/25 - 
    (624*Zeta[3]^2)/5 + 256*Zeta[5] + (2752*Zeta[3]*Zeta[5])/5, 
   (128*Pi^6)/189 - (104*Pi^4*Zeta[3])/25 + (68*Pi^6*Zeta[3])/45 - 
    (3328*Zeta[3]^2)/5 + (27728*Zeta[3]^3)/15 + 1536*Zeta[5] - 
    (3254*Pi^4*Zeta[5])/75 + 1164*Zeta[7] - (3844*Zeta[9])/45}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[5]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[4], v[10]}, {v[5], v[7]}, {v[5], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, -4*Zeta[5], 
   (-2*Pi^6)/189 - (68*Zeta[3]^2)/5 + 40*Zeta[5], 
   (20*Pi^6)/189 - (34*Pi^4*Zeta[3])/75 + 136*Zeta[3]^2 - 208*Zeta[5] - 
    6*Zeta[7], (-104*Pi^6)/189 + (56221*Pi^8)/67500 - (81648*MZV[3, 5])/25 + 
    (68*Pi^4*Zeta[3])/15 - (3536*Zeta[3]^2)/5 + 864*Zeta[5] - 
    (29472*Zeta[3]*Zeta[5])/5 + 60*Zeta[7], (16*Pi^6)/7 - (56221*Pi^8)/6750 + 
    (163296*MZV[3, 5])/5 - (1768*Pi^4*Zeta[3])/75 - 
    (14668*Pi^6*Zeta[3])/945 + (14688*Zeta[3]^2)/5 - (37648*Zeta[3]^3)/15 - 
    3456*Zeta[5] + (4348*Pi^4*Zeta[5])/25 + 58944*Zeta[3]*Zeta[5] - 
    312*Zeta[7] + (473054*Zeta[9])/45}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[2], v[7]}, {v[2], v[8]}, 
   {v[3], v[8]}, {v[1], v[3]}, {v[3], v[4]}, {v[1], v[4]}, {v[3], v[4]}, 
   {v[4], v[7]}, {v[7], v[9]}, {v[8], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 10*Zeta[5], (5*Pi^6)/189 - 2*Zeta[3]^2 - 30*Zeta[5], 
   (-5*Pi^6)/63 - (Pi^4*Zeta[3])/15 + 6*Zeta[3]^2 + 30*Zeta[5] + 
    (695*Zeta[7])/2, (5*Pi^6)/63 + (14359*Pi^8)/31500 - (6588*MZV[3, 5])/5 + 
    (Pi^4*Zeta[3])/5 - 6*Zeta[3]^2 + 10*Zeta[5] - 3448*Zeta[3]*Zeta[5] - 
    (2085*Zeta[7])/2, (5*Pi^6)/189 - (14359*Pi^8)/10500 + 
    (19764*MZV[3, 5])/5 - (Pi^4*Zeta[3])/5 - (82*Pi^6*Zeta[3])/9 - 
    2*Zeta[3]^2 + (1504*Zeta[3]^3)/3 + 30*Zeta[5] + (157*Pi^4*Zeta[5])/3 + 
    10344*Zeta[3]*Zeta[5] + (2085*Zeta[7])/2 + (34090*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[2], v[5]}, {v[2], v[8]}, 
   {v[3], v[8]}, {v[1], v[3]}, {v[3], v[5]}, {v[1], v[3]}, {v[3], v[5]}, 
   {v[5], v[9]}, {v[8], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {1/60, 3/20, 73/60, 541/60 - (37*Zeta[3])/15, 3793/60 - (37*Pi^4)/900 - 
    (123*Zeta[3])/5 - 20*Zeta[5], 25621/60 - (41*Pi^4)/100 - (10*Pi^6)/189 - 
    (3097*Zeta[3])/15 + 28*Zeta[3]^2 - (57*Zeta[5])/5, 
   168553/60 - (3097*Pi^4)/900 - (67*Pi^6)/2835 - (23437*Zeta[3])/15 + 
    (14*Pi^4*Zeta[3])/15 + (1604*Zeta[3]^2)/15 - (1427*Zeta[5])/5 - 
    772*Zeta[7], 1087501/60 - (23437*Pi^4)/900 - (652*Pi^6)/945 + 
    (1357*Pi^8)/18900 - 1296*MZV[3, 5] - (166657*Zeta[3])/15 + 
    (802*Pi^4*Zeta[3])/225 + (5986*Zeta[3]^2)/5 - 2283*Zeta[5] + 
    148*Zeta[3]*Zeta[5] + (12461*Zeta[7])/20, 
   6914113/60 - (166657*Pi^4)/900 - (15574*Pi^6)/2835 + (97487*Pi^8)/126000 - 
    (9882*MZV[3, 5])/5 - (1137157*Zeta[3])/15 + (2993*Pi^4*Zeta[3])/75 + 
    (46*Pi^6*Zeta[3])/189 + (144074*Zeta[3]^2)/15 - 1612*Zeta[3]^3 - 
    (86067*Zeta[5])/5 + (1657*Pi^4*Zeta[5])/15 - (13876*Zeta[3]*Zeta[5])/5 - 
    (8157*Zeta[7])/5 - (143489*Zeta[9])/6, Int[146][4]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[2], v[5]}, {v[2], v[8]}, 
   {v[3], v[8]}, {v[1], v[3]}, {v[4], v[5]}, {v[3], v[4]}, {v[1], v[4]}, 
   {v[3], v[5]}, {v[5], v[9]}, {v[8], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (232*Pi^8)/2625 - (1728*MZV[3, 5])/5 + (2*Pi^6*Zeta[3])/3 - 
    420*Zeta[3]^3 - 3*Pi^4*Zeta[5] - 1008*Zeta[3]*Zeta[5] + (1061*Zeta[9])/3, 
   Int[147][2]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[1], v[3]}, {v[4], v[5]}, {v[1], v[4]}, 
   {v[4], v[5]}, {v[5], v[9]}, {v[3], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4}, {0, 0, (3*Zeta[3])/10, Pi^4/200 + (3*Zeta[3])/2, 
   Pi^4/40 + (111*Zeta[3])/10 - (139*Zeta[5])/10, 
   (37*Pi^4)/200 - (71*Pi^6)/1890 + (747*Zeta[3])/10 + (73*Zeta[3]^2)/2 - 
    (139*Zeta[5])/2, (249*Pi^4)/200 - (71*Pi^6)/378 + (4887*Zeta[3])/10 + 
    (73*Pi^4*Zeta[3])/60 + (365*Zeta[3]^2)/2 - (5143*Zeta[5])/10 - 
    (5609*Zeta[7])/10, (1629*Pi^4)/200 - (2627*Pi^6)/1890 - 
    (1315073*Pi^8)/3780000 + (15984*MZV[3, 5])/25 + (31347*Zeta[3])/10 + 
    (73*Pi^4*Zeta[3])/12 + (2701*Zeta[3]^2)/2 - (34611*Zeta[5])/10 + 
    (20563*Zeta[3]*Zeta[5])/5 - (5609*Zeta[7])/2, 
   (10449*Pi^4)/200 - (5893*Pi^6)/630 - (1315073*Pi^8)/756000 + 
    (15984*MZV[3, 5])/5 + (198207*Zeta[3])/10 + (2701*Pi^4*Zeta[3])/60 + 
    (10099*Pi^6*Zeta[3])/945 + (18177*Zeta[3]^2)/2 - (14377*Zeta[3]^3)/5 - 
    (226431*Zeta[5])/10 + (4579*Pi^4*Zeta[5])/300 + 20563*Zeta[3]*Zeta[5] - 
    (207533*Zeta[7])/10 - (825469*Zeta[9])/45, Int[148][4]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[2], v[5]}, {v[2], v[3]}, 
   {v[3], v[6]}, {v[1], v[3]}, {v[1], v[5]}, {v[1], v[6]}, {v[5], v[6]}, 
   {v[5], v[9]}, {v[3], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, Zeta[5], Pi^6/378 - (7*Zeta[3]^2)/5 + 3*Zeta[5], 
   Pi^6/126 - (7*Pi^4*Zeta[3])/150 - (21*Zeta[3]^2)/5 + 27*Zeta[5] - 
    (13*Zeta[7])/10, Pi^6/14 + (103093*Pi^8)/1890000 - (5508*MZV[3, 5])/25 - 
    (7*Pi^4*Zeta[3])/50 - (189*Zeta[3]^2)/5 + 175*Zeta[5] - 
    (2578*Zeta[3]*Zeta[5])/5 - (39*Zeta[7])/10, 
   (25*Pi^6)/54 + (103093*Pi^8)/630000 - (16524*MZV[3, 5])/25 - 
    (63*Pi^4*Zeta[3])/50 - (1282*Pi^6*Zeta[3])/945 - 245*Zeta[3]^2 + 
    234*Zeta[3]^3 + 1131*Zeta[5] + (293*Pi^4*Zeta[5])/30 - 
    (7734*Zeta[3]*Zeta[5])/5 - (351*Zeta[7])/10 - (3809*Zeta[9])/15, 
   Int[149][3]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, 
   {v[2], v[7]}, {v[2], v[3]}, {v[3], v[4]}, {v[3], v[4]}, {v[3], v[4]}, 
   {v[4], v[7]}, {v[7], v[9]}, {v[3], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4}, {0, -1/60, -13/120, -163/240, -827/160 - (29*Zeta[3])/15 + 
    5*Zeta[5], -3021/64 - (29*Pi^4)/900 + (5*Pi^6)/378 + (631*Zeta[3])/30 - 
    10*Zeta[3]^2 + (25*Zeta[5])/2, -287843/640 + (631*Pi^4)/1800 + 
    (25*Pi^6)/756 + (24793*Zeta[3])/60 - (Pi^4*Zeta[3])/3 - 25*Zeta[3]^2 - 
    (5473*Zeta[5])/20 + 228*Zeta[7], -1054741/256 + (24793*Pi^4)/3600 - 
    (2329*Pi^6)/3240 - (4973*Pi^8)/47250 + (3564*MZV[3, 5])/5 + 
    (183233*Zeta[3])/40 - (5*Pi^4*Zeta[3])/6 - (3589*Zeta[3]^2)/30 - 
    (57251*Zeta[5])/40 + 426*Zeta[3]*Zeta[5] + 570*Zeta[7], 
   -91011771/2560 + (183233*Pi^4)/2400 - (174277*Pi^6)/45360 - 
    (4973*Pi^8)/18900 + 1782*MZV[3, 5] + (3326451*Zeta[3])/80 - 
    (3589*Pi^4*Zeta[3])/900 + (223*Pi^6*Zeta[3])/189 - 
    (184399*Zeta[3]^2)/60 + (2338*Zeta[3]^3)/3 - (263529*Zeta[5])/80 - 
    (523*Pi^4*Zeta[5])/10 + 1065*Zeta[3]*Zeta[5] - (66287*Zeta[7])/5 + 
    (135659*Zeta[9])/18, Int[150][4]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[4], v[5]}, {v[3], v[4]}, {v[3], v[5]}, 
   {v[5], v[9]}, {v[3], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {1/40, 2/15, 5/8, 7/3 - (7*Zeta[3])/10, 763/120 - (7*Pi^4)/600 + 
    (5*Zeta[3])/3, 28/3 + Pi^4/36 + (161*Zeta[3])/10 - (391*Zeta[5])/10, 
   2683/120 + (161*Pi^4)/600 - (32*Pi^6)/315 + (73*Zeta[3])/15 + 
    (362*Zeta[3]^2)/5 + (443*Zeta[5])/5, 2497/3 + (73*Pi^4)/900 + 
    (652*Pi^6)/2835 - (39109*Zeta[3])/30 + (181*Pi^4*Zeta[3])/75 + 
    (335*Zeta[3]^2)/3 + (13837*Zeta[5])/10 - (21233*Zeta[7])/10, 
   1718203/120 - (39109*Pi^4)/1800 + (3419*Pi^6)/945 - (88349*Pi^8)/378000 - 
    1944*MZV[3, 5] - (300317*Zeta[3])/15 + (67*Pi^4*Zeta[3])/18 + 
    (3399*Zeta[3]^2)/5 + (47732*Zeta[5])/5 + (16336*Zeta[3]*Zeta[5])/5 + 
    (645*Zeta[7])/4, 506086/3 - (300317*Pi^4)/900 + (143123*Pi^6)/5670 + 
    (207899*Pi^8)/63000 - (64314*MZV[3, 5])/5 - (6417619*Zeta[3])/30 + 
    (1133*Pi^4*Zeta[3])/50 + (2602*Pi^6*Zeta[3])/315 + 
    (347183*Zeta[3]^2)/30 - (47338*Zeta[3]^3)/15 + (204026*Zeta[5])/5 + 
    (16234*Pi^4*Zeta[5])/75 - 7784*Zeta[3]*Zeta[5] + (1802481*Zeta[7])/40 - 
    (1514543*Zeta[9])/18, Int[151][5]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, {v[2], v[5]}, 
   {v[2], v[8]}, {v[3], v[8]}, {v[3], v[4]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[3], v[5]}, {v[5], v[9]}, {v[8], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 10*Zeta[5], (5*Pi^6)/189 - 20*Zeta[3]^2 - 30*Zeta[5], 
   (-5*Pi^6)/63 - (2*Pi^4*Zeta[3])/3 + 60*Zeta[3]^2 + 30*Zeta[5] + 
    442*Zeta[7], (5*Pi^6)/63 - (3049*Pi^8)/15750 + (6696*MZV[3, 5])/5 + 
    2*Pi^4*Zeta[3] - 60*Zeta[3]^2 + 10*Zeta[5] + 704*Zeta[3]*Zeta[5] - 
    1326*Zeta[7], (5*Pi^6)/189 + (3049*Pi^8)/5250 - (20088*MZV[3, 5])/5 - 
    2*Pi^4*Zeta[3] + (124*Pi^6*Zeta[3])/63 - 20*Zeta[3]^2 + 
    (5176*Zeta[3]^3)/3 + 30*Zeta[5] - (1498*Pi^4*Zeta[5])/15 - 
    2112*Zeta[3]*Zeta[5] + 1326*Zeta[7] + (42917*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[4]}, {v[3], v[4]}, {v[4], v[5]}, {v[4], v[5]}, 
   {v[5], v[9]}, {v[3], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {1/20, 13/60, 53/60, 161/60 - (4*Zeta[3])/5, 
   49/12 - Pi^4/75 + (113*Zeta[3])/15, -679/60 + (113*Pi^4)/900 + 
    (757*Zeta[3])/15 - 90*Zeta[5], -407/12 + (757*Pi^4)/900 - 
    (223*Pi^6)/945 + (281*Zeta[3])/3 + (773*Zeta[3]^2)/5 + 171*Zeta[5], 
   87761/60 + (281*Pi^4)/180 + (1226*Pi^6)/2835 - (6043*Zeta[3])/3 + 
    (773*Pi^4*Zeta[3])/150 + (1484*Zeta[3]^2)/15 + (11871*Zeta[5])/5 - 
    (46017*Zeta[7])/10, 318817/12 - (6043*Pi^4)/180 + (17428*Pi^6)/2835 - 
    (15151*Pi^8)/25200 - (19116*MZV[3, 5])/5 - (102367*Zeta[3])/3 + 
    (742*Pi^4*Zeta[3])/225 + (17836*Zeta[3]^2)/15 + (75591*Zeta[5])/5 + 
    (40494*Zeta[3]*Zeta[5])/5 + (4744*Zeta[7])/5, 
   18277001/60 - (102367*Pi^4)/180 + (112684*Pi^6)/2835 + 
    (205343*Pi^8)/37800 - (101736*MZV[3, 5])/5 - (1101139*Zeta[3])/3 + 
    (8918*Pi^4*Zeta[3])/225 + (2782*Pi^6*Zeta[3])/135 + (78584*Zeta[3]^2)/3 - 
    (135722*Zeta[3]^3)/15 + 55791*Zeta[5] + (22679*Pi^4*Zeta[5])/50 - 
    (65376*Zeta[3]*Zeta[5])/5 + (382706*Zeta[7])/5 - (520828*Zeta[9])/3, 
   Int[153][5]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, 
   {v[2], v[5]}, {v[2], v[3]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[10]}, {v[4], v[5]}, {v[5], v[9]}, {v[3], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 36*Zeta[3]^2, 
   (6*Pi^4*Zeta[3])/5 + 72*Zeta[3]^2 - 567*Zeta[7], 
   (-10*Pi^8)/21 + 1080*MZV[3, 5] + (12*Pi^4*Zeta[3])/5 + 1008*Zeta[3]^2 + 
    5292*Zeta[3]*Zeta[5] - 1134*Zeta[7], (-20*Pi^8)/21 + 2160*MZV[3, 5] + 
    (168*Pi^4*Zeta[3])/5 + (290*Pi^6*Zeta[3])/21 + 7776*Zeta[3]^2 - 
    2028*Zeta[3]^3 - (9*Pi^4*Zeta[5])/5 + 10584*Zeta[3]*Zeta[5] - 
    15876*Zeta[7] - (96383*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[4]}, {v[4], v[5]}, {v[4], v[6]}, 
   {v[5], v[6]}, {v[5], v[9]}, {v[3], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (-116*Pi^8)/2625 + (864*MZV[3, 5])/5 + (2*Pi^6*Zeta[3])/3 + 84*Zeta[3]^3 - 
    3*Pi^4*Zeta[5] + 504*Zeta[3]*Zeta[5] - (4408*Zeta[9])/3, Int[155][2]}}, 
 {{{v[9], v[9, 5]}, {v[9, 5], v[5]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[4]}, {v[2], v[5]}, {v[2], v[3]}, {v[3], v[6]}, 
   {v[3], v[4]}, {v[4], v[5]}, {v[4], v[6]}, {v[5], v[6]}, {v[3], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3}, {0, 0, 0, 10*Zeta[5], 
   (5*Pi^6)/189 + 16*Zeta[3]^2 - 90*Zeta[5], 
   (-5*Pi^6)/21 + (8*Pi^4*Zeta[3])/15 - 144*Zeta[3]^2 + 330*Zeta[5] + 
    (289*Zeta[7])/2, (55*Pi^6)/63 + (6073*Pi^8)/189000 + (324*MZV[3, 5])/5 - 
    (24*Pi^4*Zeta[3])/5 + 528*Zeta[3]^2 - 650*Zeta[5] - 266*Zeta[3]*Zeta[5] - 
    (2601*Zeta[7])/2, (-325*Pi^6)/189 - (6073*Pi^8)/21000 - 
    (2916*MZV[3, 5])/5 + (88*Pi^4*Zeta[3])/5 - (149*Pi^6*Zeta[3])/189 - 
    1040*Zeta[3]^2 - 978*Zeta[3]^3 + 810*Zeta[5] - (59*Pi^4*Zeta[5])/6 + 
    2394*Zeta[3]*Zeta[5] + (9537*Zeta[7])/2 - (3639*Zeta[9])/4, 
   Int[156][3]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[3]}, 
   {v[2], v[5]}, {v[2], v[8]}, {v[3], v[4]}, {v[3], v[8]}, {v[4], v[5]}, 
   {v[3], v[4]}, {v[4], v[5]}, {v[5], v[9]}, {v[8], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 20*Zeta[5], 
   (10*Pi^6)/189 - 40*Zeta[3]^2 - 80*Zeta[5], 
   (-40*Pi^6)/189 - (4*Pi^4*Zeta[3])/3 + 160*Zeta[3]^2 + 80*Zeta[5] + 
    912*Zeta[7], (40*Pi^6)/189 - (9946*Pi^8)/23625 + (14256*MZV[3, 5])/5 + 
    (16*Pi^4*Zeta[3])/3 - 160*Zeta[3]^2 + 1824*Zeta[3]*Zeta[5] - 
    3648*Zeta[7], (39784*Pi^8)/23625 - (57024*MZV[3, 5])/5 - 
    (16*Pi^4*Zeta[3])/3 + (136*Pi^6*Zeta[3])/27 + (8632*Zeta[3]^3)/3 - 
    (1036*Pi^4*Zeta[5])/5 - 7296*Zeta[3]*Zeta[5] + 3648*Zeta[7] + 
    (271318*Zeta[9])/9}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[2], v[6]}, {v[2], v[4]}, {v[3], v[6]}, {v[1], v[3]}, {v[3], v[4]}, 
   {v[4], v[6]}, {v[1], v[3]}, {v[6], v[9]}, {v[4], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, {0, 0, (3*Zeta[3])/10, 
   Pi^4/200 + (3*Zeta[3])/2, Pi^4/40 + (111*Zeta[3])/10 - (99*Zeta[5])/10, 
   (37*Pi^4)/200 - (17*Pi^6)/630 + (747*Zeta[3])/10 - (123*Zeta[3]^2)/10 - 
    (99*Zeta[5])/2, (249*Pi^4)/200 - (17*Pi^6)/126 + (4887*Zeta[3])/10 - 
    (41*Pi^4*Zeta[3])/100 + (21*Zeta[3]^2)/2 - (3663*Zeta[5])/10 - 
    (1041*Zeta[7])/10, (1629*Pi^4)/200 - (629*Pi^6)/630 - 
    (46483*Pi^8)/1260000 + (432*MZV[3, 5])/25 + (31347*Zeta[3])/10 + 
    (7*Pi^4*Zeta[3])/20 + (3369*Zeta[3]^2)/10 - (24651*Zeta[5])/10 - 
    (393*Zeta[3]*Zeta[5])/5 - (2553*Zeta[7])/2, 
   (10449*Pi^4)/200 - (1411*Pi^6)/210 - (37991*Pi^8)/50400 + 1296*MZV[3, 5] + 
    (198207*Zeta[3])/10 + (1123*Pi^4*Zeta[3])/100 - (Pi^6*Zeta[3])/7 + 
    (43533*Zeta[3]^2)/10 - (9029*Zeta[3]^3)/5 - (161271*Zeta[5])/10 - 
    (11*Pi^4*Zeta[5])/4 + 6015*Zeta[3]*Zeta[5] - (121677*Zeta[7])/10 + 
    (331121*Zeta[9])/90, Int[158][4]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[6]}, {v[1], v[2]}, {v[3], v[6]}, 
   {v[1], v[3]}, {v[4], v[6]}, {v[3], v[4]}, {v[2], v[4]}, {v[5], v[6]}, 
   {v[3], v[5]}, {v[2], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, (36*Zeta[3]^2)/5, (6*Pi^4*Zeta[3])/25 + (144*Zeta[3]^2)/5 - 
    (378*Zeta[7])/5, (-427*Pi^8)/7500 + (3024*MZV[3, 5])/25 + 
    (24*Pi^4*Zeta[3])/25 + (1296*Zeta[3]^2)/5 + (2844*Zeta[3]*Zeta[5])/5 - 
    (1512*Zeta[7])/5, (-427*Pi^8)/1875 + (12096*MZV[3, 5])/25 + 
    (216*Pi^4*Zeta[3])/25 + (22*Pi^6*Zeta[3])/15 + (9216*Zeta[3]^2)/5 - 
    492*Zeta[3]^3 - (3*Pi^4*Zeta[5])/5 + (11376*Zeta[3]*Zeta[5])/5 - 
    (13608*Zeta[7])/5 - (42458*Zeta[9])/15}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[5]}, {v[2], v[3]}, 
   {v[3], v[6]}, {v[3], v[7]}, {v[4], v[6]}, {v[4], v[7]}, {v[1], v[4]}, 
   {v[5], v[6]}, {v[5], v[7]}, {v[1], v[5]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (116*Pi^8)/525 - 864*MZV[3, 5] + (2*Pi^6*Zeta[3])/3 + 612*Zeta[3]^3 - 
    3*Pi^4*Zeta[5] - 2520*Zeta[3]*Zeta[5] - 170*Zeta[9]}}, 
 {{{v[3], v[3, 1]}, {v[3, 1], v[1]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[2], v[5]}, {v[2], v[3]}, {v[3], v[6]}, {v[3], v[7]}, {v[4], v[6]}, 
   {v[4], v[7]}, {v[1], v[4]}, {v[5], v[6]}, {v[5], v[7]}, {v[1], v[5]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 4*Zeta[5], 
   (2*Pi^6)/189 + 16*Zeta[3]^2 - 48*Zeta[5], 
   (-8*Pi^6)/63 + (8*Pi^4*Zeta[3])/15 - 192*Zeta[3]^2 + 288*Zeta[5] + 
    41*Zeta[7], (16*Pi^6)/21 - (1819*Pi^8)/3780 + 1944*MZV[3, 5] - 
    (32*Pi^4*Zeta[3])/5 + 1152*Zeta[3]^2 - 1280*Zeta[5] + 
    3784*Zeta[3]*Zeta[5] - 492*Zeta[7], (-640*Pi^6)/189 + (8051*Pi^8)/1575 - 
    20736*MZV[3, 5] + (192*Pi^4*Zeta[3])/5 + (268*Pi^6*Zeta[3])/27 - 
    5120*Zeta[3]^2 + 2912*Zeta[3]^3 + 5184*Zeta[5] - (1484*Pi^4*Zeta[5])/15 - 
    37848*Zeta[3]*Zeta[5] + 2952*Zeta[7] - (44315*Zeta[9])/6}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[3]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[7]}, {v[4], v[6]}, {v[4], v[7]}, 
   {v[5], v[6]}, {v[5], v[7]}, {v[4], v[5]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 0, (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (116*Pi^8)/2625 - (864*MZV[3, 5])/5 + (2*Pi^6*Zeta[3])/3 - 252*Zeta[3]^3 - 
    3*Pi^4*Zeta[5] - 504*Zeta[3]*Zeta[5] - 254*Zeta[9], Int[162][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[8]}, {v[1], v[3]}, {v[2], v[8]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[7]}, {v[4], v[6]}, {v[4], v[7]}, 
   {v[4], v[8]}, {v[5], v[6]}, {v[5], v[7]}, {v[5], v[8]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 2*Zeta[5], 
   Pi^6/189 + (34*Zeta[3]^2)/5 - 20*Zeta[5], (-10*Pi^6)/189 + 
    (17*Pi^4*Zeta[3])/75 - 68*Zeta[3]^2 + 44*Zeta[5] + 45*Zeta[7], 
   (22*Pi^6)/189 + (8519*Pi^8)/135000 - (4536*MZV[3, 5])/25 - 
    (34*Pi^4*Zeta[3])/15 + (748*Zeta[3]^2)/5 + 588*Zeta[5] - 
    (5004*Zeta[3]*Zeta[5])/5 - 450*Zeta[7], (14*Pi^6)/9 - (8519*Pi^8)/13500 + 
    (9072*MZV[3, 5])/5 + (374*Pi^4*Zeta[3])/75 - (2536*Pi^6*Zeta[3])/945 + 
    (9996*Zeta[3]^2)/5 - (40876*Zeta[3]^3)/15 - 7812*Zeta[5] - 
    (39*Pi^4*Zeta[5])/25 + 10008*Zeta[3]*Zeta[5] + 990*Zeta[7] + 
    (44018*Zeta[9])/45}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[7], e[3]}, 
   {v[-7], e[4]}, {v[1], v[9]}, {v[1], v[10]}, {v[3], v[9]}, {v[3], v[10]}, 
   {v[4], v[9]}, {v[4], v[10]}, {v[3], v[4]}, {v[4], v[7]}, {v[3], v[7]}, 
   {v[-7], v[2]}, {v[-7], v[2]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 36*Zeta[3]^2, (6*Pi^4*Zeta[3])/5 - 378*Zeta[7], 
   (-427*Pi^8)/1500 + (3024*MZV[3, 5])/5 + 432*Zeta[3]^2 + 
    2844*Zeta[3]*Zeta[5], (72*Pi^4*Zeta[3])/5 + (22*Pi^6*Zeta[3])/3 + 
    2304*Zeta[3]^2 - 732*Zeta[3]^3 - 3*Pi^4*Zeta[5] - 4536*Zeta[7] - 
    (42458*Zeta[9])/3}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[5], e[3]}, 
   {v[-5], e[4]}, {v[7], e[5]}, {v[-7], e[6]}, {v[1], v[9]}, {v[1], v[10]}, 
   {v[3], v[9]}, {v[3], v[10]}, {v[4], v[9]}, {v[4], v[10]}, {v[-5], v[3]}, 
   {v[-5], v[4]}, {v[5], v[7]}, {v[5], v[7]}, {v[-7], v[2]}, {v[-7], v[2]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 20*Zeta[5], 
   (10*Pi^6)/189 + 68*Zeta[3]^2 - 80*Zeta[5], 
   (-40*Pi^6)/189 + (34*Pi^4*Zeta[3])/15 - 272*Zeta[3]^2 + 80*Zeta[5] + 
    450*Zeta[7], (40*Pi^6)/189 + (8519*Pi^8)/13500 - (9072*MZV[3, 5])/5 - 
    (136*Pi^4*Zeta[3])/15 + 272*Zeta[3]^2 - 2448*Zeta[3]*Zeta[5] - 
    1800*Zeta[7], (-8519*Pi^8)/3375 + (36288*MZV[3, 5])/5 + 
    (136*Pi^4*Zeta[3])/15 - (1292*Pi^6*Zeta[3])/189 - (4640*Zeta[3]^3)/3 + 
    (552*Pi^4*Zeta[5])/5 + 9792*Zeta[3]*Zeta[5] + 1800*Zeta[7] + 
    (88036*Zeta[9])/9}}, {{{v[3], v[3, 2]}, {v[3, 2], v[2]}, {v[1], e[1]}, 
   {v[2], e[2]}, {v[1], v[3]}, {v[1], v[3]}, {v[1], v[4]}, {v[3], v[4]}, 
   {v[2], v[4]}, {v[3], v[4]}, {v[2], v[4]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4, 5, 6, 7}, {0, 7/30, 19/20, 323/60, 458/15 - (31*Zeta[3])/3, 
   2621/15 - (31*Pi^4)/180 - (97*Zeta[3])/2, 60713/60 - (97*Pi^4)/120 - 
    (1739*Zeta[3])/6 - (1001*Zeta[5])/5, 355751/60 - (1739*Pi^4)/360 - 
    (1424*Pi^6)/2835 - (10421*Zeta[3])/6 + (815*Zeta[3]^2)/3 - 
    (21387*Zeta[5])/20, 1052833/30 - (10421*Pi^4)/360 - (20417*Pi^6)/7560 - 
    (31447*Zeta[3])/3 + (163*Pi^4*Zeta[3])/18 + (5773*Zeta[3]^2)/4 - 
    (66529*Zeta[5])/10 - (35763*Zeta[7])/8, 6280573/30 - (31447*Pi^4)/180 - 
    (47723*Pi^6)/2835 - (1072591*Pi^8)/756000 + (243*MZV[3, 5])/5 - 
    (191143*Zeta[3])/3 + (5773*Pi^4*Zeta[3])/120 + (53791*Zeta[3]^2)/6 - 
    (823637*Zeta[5])/20 + 12256*Zeta[3]*Zeta[5] - (819387*Zeta[7])/32, 
   75352139/60 - (191143*Pi^4)/180 - (2366701*Pi^6)/22680 - 
    (8089517*Pi^8)/1008000 - (9477*MZV[3, 5])/20 - (1167967*Zeta[3])/3 + 
    (53791*Pi^4*Zeta[3])/180 + (17569*Pi^6*Zeta[3])/567 + 
    (671429*Zeta[3]^2)/12 - (49580*Zeta[3]^3)/9 - (2547067*Zeta[5])/10 + 
    (12013*Pi^4*Zeta[5])/60 + 69045*Zeta[3]*Zeta[5] - (2598051*Zeta[7])/16 - 
    (8145425*Zeta[9])/72, Int[166][6], Int[166][7]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[2], v[4]}, {v[3], v[4]}, 
   {v[3], v[5]}, {v[4], v[5]}, {v[1], v[4]}, {v[2], v[5]}, {v[2], v[3]}, 
   {v[1], v[3]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6}, 
  {0, 0, 0, (-2*Zeta[3])/5, -Pi^4/150 - (14*Zeta[3])/5, 
   (-7*Pi^4)/150 - (86*Zeta[3])/5 + (6*Zeta[5])/5, 
   (-43*Pi^4)/150 + (4*Pi^6)/945 - (454*Zeta[3])/5 + (34*Zeta[3]^2)/5 - 
    (78*Zeta[5])/5, (-227*Pi^4)/150 - (32*Pi^6)/945 - (2038*Zeta[3])/5 + 
    (17*Pi^4*Zeta[3])/75 + (406*Zeta[3]^2)/5 - (1422*Zeta[5])/5 + 
    (807*Zeta[7])/5, (-1019*Pi^4)/150 - (668*Pi^6)/945 - (2477*Pi^8)/63000 + 
    (1944*MZV[3, 5])/5 - (6934*Zeta[3])/5 + (203*Pi^4*Zeta[3])/75 + 
    (3814*Zeta[3]^2)/5 - (15558*Zeta[5])/5 + (3372*Zeta[3]*Zeta[5])/5 + 
    657*Zeta[7], (-3467*Pi^4)/150 - (7552*Pi^6)/945 - (140267*Pi^8)/315000 + 
    (70632*MZV[3, 5])/25 - (6214*Zeta[3])/5 + (1907*Pi^4*Zeta[3])/75 + 
    (236*Pi^6*Zeta[3])/135 + (31406*Zeta[3]^2)/5 + (644*Zeta[3]^3)/15 - 
    (139566*Zeta[5])/5 - (529*Pi^4*Zeta[5])/25 + (40116*Zeta[3]*Zeta[5])/5 + 
    321*Zeta[7] + (16810*Zeta[9])/3, Int[167][5], Int[167][6]}}, 
 {{{v[5], v[5, 1]}, {v[5, 1], v[1]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[2], v[4]}, {v[3], v[4]}, {v[3], v[5]}, {v[4], v[5]}, {v[1], v[4]}, 
   {v[2], v[5]}, {v[2], v[3]}, {v[1], v[3]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4, 5}, {0, 0, (-2*Zeta[3])/5, -Pi^4/150 - (4*Zeta[3])/5, 
   -Pi^4/75 - 8*Zeta[3] + (46*Zeta[5])/5, (-2*Pi^4)/15 + (8*Pi^6)/315 - 
    48*Zeta[3] - (22*Zeta[3]^2)/5 + (92*Zeta[5])/5, 
   (-4*Pi^4)/5 + (16*Pi^6)/315 - (1472*Zeta[3])/5 - (11*Pi^4*Zeta[3])/75 - 
    (44*Zeta[3]^2)/5 + 184*Zeta[5] + 319*Zeta[7], 
   (-368*Pi^4)/75 + (32*Pi^6)/63 + (16417*Pi^8)/945000 + 
    (8856*MZV[3, 5])/25 - 1792*Zeta[3] - (22*Pi^4*Zeta[3])/75 - 
    88*Zeta[3]^2 + 1104*Zeta[5] - (2132*Zeta[3]*Zeta[5])/5 + 638*Zeta[7], 
   (-448*Pi^4)/15 + (64*Pi^6)/21 + (16417*Pi^8)/472500 + 
    (17712*MZV[3, 5])/25 - (54272*Zeta[3])/5 - (44*Pi^4*Zeta[3])/15 - 
    (116*Pi^6*Zeta[3])/105 - 528*Zeta[3]^2 + (25124*Zeta[3]^3)/15 + 
    (33856*Zeta[5])/5 - (2747*Pi^4*Zeta[5])/75 - (4264*Zeta[3]*Zeta[5])/5 + 
    6380*Zeta[7] + (321494*Zeta[9])/45, Int[168][4], Int[168][5]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[4]}, {v[3], v[4]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[1], v[4]}, {v[2], v[5]}, {v[5], v[10]}, 
   {v[2], v[3]}, {v[1], v[3]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, 0, (441*Zeta[7])/40, (2063*Pi^8)/420000 - (81*MZV[3, 5])/25 - 
    27*Zeta[3]*Zeta[5] - (441*Zeta[7])/20, (-2063*Pi^8)/210000 + 
    (162*MZV[3, 5])/25 - (Pi^6*Zeta[3])/14 - (27*Zeta[3]^3)/5 - 
    (9*Pi^4*Zeta[5])/50 + 54*Zeta[3]*Zeta[5] + (1323*Zeta[7])/10 + 
    (8699*Zeta[9])/30, Int[169][2], Int[169][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[8]}, {v[3], v[8]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[1], v[4]}, {v[2], v[5]}, 
   {v[5], v[10]}, {v[2], v[3]}, {v[1], v[3]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[170][1], Int[170][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[4]}, {v[3], v[6]}, 
   {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, {v[1], v[4]}, {v[2], v[5]}, 
   {v[5], v[10]}, {v[2], v[6]}, {v[1], v[6]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[171][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[1], v[4]}, 
   {v[2], v[5]}, {v[5], v[10]}, {v[2], v[6]}, {v[1], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, -14*Zeta[7], 
   (-7*Pi^8)/1350 - 28*Zeta[3]*Zeta[5] + 168*Zeta[7], 
   (1534*Pi^8)/7875 - (2592*MZV[3, 5])/5 - (2*Pi^6*Zeta[3])/27 - 
    864*Zeta[3]^2 + (692*Zeta[3]^3)/3 - (7*Pi^4*Zeta[5])/15 - 
    384*Zeta[3]*Zeta[5] + 1260*Zeta[7] - (742*Zeta[9])/3}}, 
 {{{v[3], v[3, 1]}, {v[3, 1], v[1]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[7]}, {v[2], v[7]}, {v[2], v[4]}, {v[3], v[4]}, {v[3], v[4]}, 
   {v[1], v[4]}, {v[3], v[7]}, {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 
   3, 4, 5, 6}, {-7/120, -7/60, -7/24, 7/4 - (131*Zeta[3])/30, 
   3773/120 - (131*Pi^4)/1800 - (28*Zeta[3])/3, 3689/12 - (7*Pi^4)/45 - 
    (2887*Zeta[3])/30 - (2861*Zeta[5])/10, 299453/120 - (2887*Pi^4)/1800 - 
    (2113*Pi^6)/2835 - (3704*Zeta[3])/5 + (4466*Zeta[3]^2)/15 - 
    (2752*Zeta[5])/5, 221501/12 - (926*Pi^4)/75 - (4058*Pi^6)/2835 - 
    (164759*Zeta[3])/30 + (2233*Pi^4*Zeta[3])/225 + (1643*Zeta[3]^2)/3 - 
    (43073*Zeta[5])/10 - (102953*Zeta[7])/10, 
   15493373/120 - (164759*Pi^4)/1800 - (31583*Pi^6)/2835 - 
    (1161443*Pi^8)/378000 - (7776*MZV[3, 5])/5 - (587332*Zeta[3])/15 + 
    (1643*Pi^4*Zeta[3])/90 + (72202*Zeta[3]^2)/15 - (133508*Zeta[5])/5 + 
    (94676*Zeta[3]*Zeta[5])/5 - (39251*Zeta[7])/2, 
   10442705/12 - (146833*Pi^4)/225 - (21634*Pi^6)/315 - 
    (2169353*Pi^8)/378000 - (17172*MZV[3, 5])/5 - (8098919*Zeta[3])/30 + 
    (36101*Pi^4*Zeta[3])/225 + (137548*Pi^6*Zeta[3])/2835 + 
    (163193*Zeta[3]^2)/5 - (376094*Zeta[3]^3)/45 - (1689553*Zeta[5])/10 + 
    (33389*Pi^4*Zeta[5])/75 + 32666*Zeta[3]*Zeta[5] - (726878*Zeta[7])/5 - 
    (2992984*Zeta[9])/9, Int[173][5], Int[173][6]}}, 
 {{{v[3], v[3, 1]}, {v[3, 1], v[1]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[7]}, {v[2], v[7]}, {v[2], v[6]}, {v[3], v[6]}, {v[3], v[4]}, 
   {v[4], v[6]}, {v[1], v[4]}, {v[3], v[7]}, {v[6], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3}, {0, 0, 0, 0, (-441*Zeta[7])/8, 
   (-2063*Pi^8)/84000 + (81*MZV[3, 5])/5 + 18*Zeta[3]*Zeta[5] + 441*Zeta[7], 
   (2063*Pi^8)/10500 - (648*MZV[3, 5])/5 + (Pi^6*Zeta[3])/21 + 70*Zeta[3]^3 - 
    (21*Pi^4*Zeta[5])/20 - 144*Zeta[3]*Zeta[5] - 1323*Zeta[7] - 
    (205727*Zeta[9])/72, Int[174][2], Int[174][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[2], v[7]}, {v[2], v[4]}, 
   {v[3], v[4]}, {v[3], v[5]}, {v[4], v[5]}, {v[1], v[4]}, {v[5], v[7]}, 
   {v[3], v[7]}, {v[1], v[3]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {0, 0, Zeta[3]/10, Pi^4/600 + (7*Zeta[3])/10, 
   (7*Pi^4)/600 + (11*Zeta[3])/2 - (23*Zeta[5])/10, 
   (11*Pi^4)/120 - (2*Pi^6)/315 + (79*Zeta[3])/2 - (259*Zeta[3]^2)/10 - 
    (161*Zeta[5])/10, (79*Pi^4)/120 - (2*Pi^6)/45 + (2711*Zeta[3])/10 - 
    (259*Pi^4*Zeta[3])/300 - (1093*Zeta[3]^2)/10 - (253*Zeta[5])/2 + 
    (731*Zeta[7])/4, (2711*Pi^4)/600 - (22*Pi^6)/63 + (301853*Pi^8)/3780000 - 
    (1674*MZV[3, 5])/25 + (3607*Zeta[3])/2 - (1093*Pi^4*Zeta[3])/300 - 
    (977*Zeta[3]^2)/2 - (1817*Zeta[5])/2 - (8467*Zeta[3]*Zeta[5])/5 + 
    (2093*Zeta[7])/4, (3607*Pi^4)/120 - (158*Pi^6)/63 - (5587*Pi^8)/540000 + 
    (18522*MZV[3, 5])/25 + (117311*Zeta[3])/10 - (977*Pi^4*Zeta[3])/60 - 
    (152*Pi^6*Zeta[3])/35 - (1309*Zeta[3]^2)/2 + (12079*Zeta[3]^3)/15 - 
    (62353*Zeta[5])/10 - (6793*Pi^4*Zeta[5])/300 - 
    (26629*Zeta[3]*Zeta[5])/5 + (893*Zeta[7])/4 + (342271*Zeta[9])/30, 
   Int[175][4], Int[175][5]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, 
   {v[2], v[7]}, {v[2], v[4]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[1], v[4]}, {v[5], v[7]}, {v[5], v[10]}, {v[3], v[7]}, {v[1], v[3]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[176][1], Int[176][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[2], v[7]}, {v[2], v[8]}, 
   {v[3], v[8]}, {v[3], v[5]}, {v[4], v[5]}, {v[4], v[8]}, {v[1], v[4]}, 
   {v[5], v[7]}, {v[3], v[7]}, {v[1], v[3]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[177][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, 
   {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[1], v[4]}, 
   {v[5], v[7]}, {v[5], v[10]}, {v[3], v[7]}, {v[1], v[3]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, 0, 
   -36*Zeta[3]^2 + 108*Zeta[3]*Zeta[5] + (189*Zeta[7])/2, 
   (-1031*Pi^8)/7000 + (3564*MZV[3, 5])/5 - (6*Pi^4*Zeta[3])/5 + 
    (2*Pi^6*Zeta[3])/7 + 828*Zeta[3]^2 + 108*Zeta[3]^3 + (9*Pi^4*Zeta[5])/5 + 
    1152*Zeta[3]*Zeta[5] - (4725*Zeta[7])/2 + (3741*Zeta[9])/2}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[6]}, {v[2], v[8]}, 
   {v[3], v[6]}, {v[3], v[8]}, {v[4], v[5]}, {v[4], v[8]}, {v[1], v[4]}, 
   {v[5], v[6]}, {v[3], v[5]}, {v[1], v[6]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[179][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[7]}, {v[2], v[8]}, 
   {v[3], v[6]}, {v[3], v[8]}, {v[4], v[5]}, {v[4], v[8]}, {v[1], v[4]}, 
   {v[5], v[7]}, {v[3], v[5]}, {v[6], v[7]}, {v[1], v[6]}}, 
  {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 0, 0, 168*Zeta[9]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[4]}, 
   {v[3], v[6]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, {v[1], v[4]}, 
   {v[5], v[7]}, {v[5], v[10]}, {v[6], v[7]}, {v[1], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, -14*Zeta[7], 
   (-7*Pi^8)/1350 - 88*Zeta[3]*Zeta[5] + 168*Zeta[7], 
   (14*Pi^8)/225 - (44*Pi^6*Zeta[3])/189 - (304*Zeta[3]^3)/3 - 
    (22*Pi^4*Zeta[5])/15 + 1056*Zeta[3]*Zeta[5] - 1008*Zeta[7] - 
    (197*Zeta[9])/18}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, 
   {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, 
   {v[4], v[5]}, {v[4], v[8]}, {v[1], v[4]}, {v[5], v[7]}, {v[5], v[10]}, 
   {v[6], v[7]}, {v[1], v[6]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, -28*Zeta[7], (-7*Pi^8)/675 + 72*Zeta[3]^2 - 48*Zeta[3]^3 - 
    200*Zeta[3]*Zeta[5] + 343*Zeta[7] + (262*Zeta[9])/3, Int[182][1]}}, 
 {{{v[4], v[4, 1]}, {v[4, 1], v[1]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[5], v[7]}, {v[5], v[10]}, 
   {v[6], v[7]}, {v[1], v[6]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {-1/20, 31/60, -13/30, -793/60 + (141*Zeta[3])/5 - 38*Zeta[5], 
   -2999/30 + (47*Pi^4)/100 - (19*Pi^6)/189 + (6194*Zeta[3])/15 - 
    248*Zeta[3]^2 + 64*Zeta[5] + (77*Zeta[7])/2, 
   227087/60 + (3097*Pi^4)/450 + (32*Pi^6)/189 - (31757*Pi^8)/189000 + 
    (3564*MZV[3, 5])/5 - (32921*Zeta[3])/3 - (124*Pi^4*Zeta[3])/15 + 
    550*Zeta[3]^2 - 96*Zeta[3]^3 + (49384*Zeta[5])/5 + 1694*Zeta[3]*Zeta[5] - 
    (9167*Zeta[7])/4 + (524*Zeta[9])/3, -1456891/30 - (32921*Pi^4)/180 + 
    (49243*Pi^6)/1890 - (3596077*Pi^8)/378000 + (163782*MZV[3, 5])/5 + 
    (1605442*Zeta[3])/15 + (203*Pi^4*Zeta[3])/15 + (349*Pi^6*Zeta[3])/63 + 
    (53548*Zeta[3]^2)/5 + 446*Zeta[3]^3 - (424173*Zeta[5])/5 - 
    (49*Pi^4*Zeta[5])/2 + 49708*Zeta[3]*Zeta[5] + (3989*Zeta[7])/4 + 
    (199591*Zeta[9])/36 + 2*Int[182][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[4]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, {v[5], v[7]}, 
   {v[5], v[10]}, {v[3], v[7]}, {v[3], v[4]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 70*Zeta[7], (7*Pi^8)/270 - 100*Zeta[3]*Zeta[5] - 420*Zeta[7], 
   (-7*Pi^8)/45 - (50*Pi^6*Zeta[3])/189 + (404*Zeta[3]^3)/3 - 
    (5*Pi^4*Zeta[5])/3 + 600*Zeta[3]*Zeta[5] + 840*Zeta[7] + 
    (68095*Zeta[9])/18}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[5]}, {v[2], v[7]}, {v[2], v[4]}, {v[3], v[4]}, {v[3], v[5]}, 
   {v[4], v[5]}, {v[4], v[9]}, {v[5], v[7]}, {v[3], v[7]}, {v[3], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9, 
   Int[185][1]}}, {{{v[7], v[7, 3]}, {v[7, 3], v[3]}, {v[1], e[1]}, 
   {v[2], e[2]}, {v[1], v[9]}, {v[1], v[5]}, {v[2], v[7]}, {v[2], v[4]}, 
   {v[3], v[4]}, {v[3], v[5]}, {v[4], v[5]}, {v[4], v[9]}, {v[5], v[7]}, 
   {v[3], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, 10*Zeta[5], (5*Pi^6)/189 + 16*Zeta[3]^2 - 90*Zeta[5], 
   (-5*Pi^6)/21 + (8*Pi^4*Zeta[3])/15 - 144*Zeta[3]^2 + 330*Zeta[5] + 
    (289*Zeta[7])/2, (55*Pi^6)/63 + (6073*Pi^8)/189000 + (324*MZV[3, 5])/5 - 
    (24*Pi^4*Zeta[3])/5 + 528*Zeta[3]^2 - 650*Zeta[5] - 326*Zeta[3]*Zeta[5] - 
    (2601*Zeta[7])/2, (-325*Pi^6)/189 - (6073*Pi^8)/21000 - 
    (2916*MZV[3, 5])/5 + (88*Pi^4*Zeta[3])/5 - (179*Pi^6*Zeta[3])/189 - 
    1040*Zeta[3]^2 - 654*Zeta[3]^3 + 810*Zeta[5] - (65*Pi^4*Zeta[5])/6 + 
    2934*Zeta[3]*Zeta[5] + (9537*Zeta[7])/2 - (26657*Zeta[9])/12, 
   Int[186][3]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, 
   {v[2], v[7]}, {v[2], v[4]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[9]}, {v[5], v[7]}, {v[5], v[10]}, {v[3], v[7]}, {v[3], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 0, 
   (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (928*Pi^8)/2625 - (6912*MZV[3, 5])/5 + (2*Pi^6*Zeta[3])/3 - 
    660*Zeta[3]^3 - 3*Pi^4*Zeta[5] - 4032*Zeta[3]*Zeta[5] + (8479*Zeta[9])/3, 
   Int[187][2]}}, {{{v[9], v[9, 3]}, {v[9, 3], v[3]}, {v[1], e[1]}, 
   {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[4]}, 
   {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[9]}, {v[5], v[7]}, 
   {v[5], v[10]}, {v[3], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, 14*Zeta[5], Pi^6/27 + 62*Zeta[3]^2 - 118*Zeta[5], 
   (-59*Pi^6)/189 + (31*Pi^4*Zeta[3])/15 - 514*Zeta[3]^2 + 358*Zeta[5] + 
    (637*Zeta[7])/2, (179*Pi^6)/189 + (2311*Pi^8)/7875 - (3348*MZV[3, 5])/5 - 
    (257*Pi^4*Zeta[3])/15 + 1546*Zeta[3]^2 - 230*Zeta[5] - 
    1310*Zeta[3]*Zeta[5] - (5723*Zeta[7])/2, (-115*Pi^6)/189 - 
    (12613*Pi^8)/5250 + (25596*MZV[3, 5])/5 + (773*Pi^4*Zeta[3])/15 - 
    (239*Pi^6*Zeta[3])/63 - 1658*Zeta[3]^2 - (9346*Zeta[3]^3)/3 - 
    2106*Zeta[5] + (1019*Pi^4*Zeta[5])/30 + 8614*Zeta[3]*Zeta[5] + 
    (23915*Zeta[7])/2 + (31829*Zeta[9])/36, Int[188][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[5]}, {v[2], v[6]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[5]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[5], v[6]}, {v[4], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {0, 0, Zeta[3]/5, Pi^4/300 + (3*Zeta[3])/5, Pi^4/100 + (7*Zeta[3])/5 - 
    (8*Zeta[5])/5, (7*Pi^4)/300 - Pi^6/210 - 13*Zeta[3] + (134*Zeta[3]^2)/5 - 
    (24*Zeta[5])/5, (-13*Pi^4)/60 - Pi^6/70 - (1169*Zeta[3])/5 + 
    (67*Pi^4*Zeta[3])/75 + (402*Zeta[3]^2)/5 - (56*Zeta[5])/5 + 
    (967*Zeta[7])/20, (-1169*Pi^4)/300 - Pi^6/30 + (2087*Pi^8)/90000 + 
    (378*MZV[3, 5])/25 - (12209*Zeta[3])/5 + (67*Pi^4*Zeta[3])/25 + 
    (2378*Zeta[3]^2)/5 + 104*Zeta[5] + (5558*Zeta[3]*Zeta[5])/5 + 
    (20541*Zeta[7])/20, (-12209*Pi^4)/300 + (13*Pi^6)/42 + 
    (97129*Pi^8)/210000 - (5346*MZV[3, 5])/25 - (106049*Zeta[3])/5 + 
    (1189*Pi^4*Zeta[3])/75 + (529*Pi^6*Zeta[3])/189 + 3442*Zeta[3]^2 - 
    (6*Zeta[3]^3)/5 + (9352*Zeta[5])/5 + (259*Pi^4*Zeta[5])/15 + 
    (5874*Zeta[3]*Zeta[5])/5 + (157969*Zeta[7])/20 - (23383*Zeta[9])/45, 
   Int[189][4]}}, {{{v[5], v[5, 3]}, {v[5, 3], v[3]}, {v[1], e[1]}, 
   {v[2], e[2]}, {v[1], v[4]}, {v[1], v[5]}, {v[2], v[6]}, {v[2], v[3]}, 
   {v[3], v[6]}, {v[4], v[5]}, {v[3], v[4]}, {v[5], v[6]}, {v[4], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, (-441*Zeta[7])/8, 
   (-2063*Pi^8)/84000 + (81*MZV[3, 5])/5 + 135*Zeta[3]*Zeta[5] + 441*Zeta[7], 
   (2063*Pi^8)/10500 - (648*MZV[3, 5])/5 + (5*Pi^6*Zeta[3])/14 + 
    267*Zeta[3]^3 + (9*Pi^4*Zeta[5])/10 - 1080*Zeta[3]*Zeta[5] - 
    1323*Zeta[7] - (6113*Zeta[9])/2, Int[190][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[5]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[5]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[5], v[7]}, {v[6], v[7]}, {v[4], v[6]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[191][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[5], v[7]}, {v[5], v[10]}, {v[6], v[7]}, {v[4], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[192][1], Int[192][2]}}, 
 {{{v[6], v[6, 4]}, {v[6, 4], v[4]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[4]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[3]}, {v[3], v[6]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[3], v[4]}, {v[5], v[7]}, {v[5], v[10]}, 
   {v[6], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {-1/60, 1/4, -17/12, -5/12 + (5*Zeta[3])/3 + 10*Zeta[5], 
   4739/60 + Pi^4/36 + (5*Pi^6)/189 - 113*Zeta[3] + 58*Zeta[3]^2 - 6*Zeta[5], 
   -52273/60 - (113*Pi^4)/60 - Pi^6/63 + (4673*Zeta[3])/3 + 
    (29*Pi^4*Zeta[3])/15 - 30*Zeta[3]^2 - (6421*Zeta[5])/5 + 582*Zeta[7], 
   79807/12 + (4673*Pi^4)/180 - (9644*Pi^6)/2835 + (367763*Pi^8)/189000 - 
    (33696*MZV[3, 5])/5 - (33835*Zeta[3])/3 - Pi^4*Zeta[3] - 
    (10762*Zeta[3]^2)/3 + 16*Zeta[3]^3 + 8851*Zeta[5] - 
    10686*Zeta[3]*Zeta[5] - (319*Zeta[7])/2 + (2126*Zeta[9])/9, 
   -510533/12 - (6767*Pi^4)/36 + (166*Pi^6)/7 - (388471*Pi^8)/94500 + 
    (79164*MZV[3, 5])/5 + (159065*Zeta[3])/3 - (5381*Pi^4*Zeta[3])/45 - 
    (5401*Pi^6*Zeta[3])/189 + 28406*Zeta[3]^2 - (11506*Zeta[3]^3)/3 - 
    1657*Zeta[5] + (767*Pi^4*Zeta[5])/2 + 29552*Zeta[3]*Zeta[5] - 
    71479*Zeta[7] + (1033841*Zeta[9])/36 + 2*Int[192][1], Int[193][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[6]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[4], v[9]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[194][1], Int[194][2]}}, 
 {{{v[10], v[10, 3]}, {v[10, 3], v[3]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[6]}, {v[2], v[3]}, {v[3], v[6]}, 
   {v[4], v[5]}, {v[3], v[4]}, {v[4], v[9]}, {v[5], v[6]}, {v[5], v[10]}, 
   {v[6], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {-1/120, 1/6, -41/24, 37/3 - (31*Zeta[3])/6, -8681/120 - (31*Pi^4)/360 + 
    (148*Zeta[3])/3 - 18*Zeta[3]^2 + 4*Zeta[5], 11203/30 + (37*Pi^4)/45 + 
    (2*Pi^6)/189 - (955*Zeta[3])/6 - (3*Pi^4*Zeta[3])/5 + 100*Zeta[3]^2 + 
    8*Zeta[3]^3 - (2481*Zeta[5])/10 - (791*Zeta[7])/2 + (1063*Zeta[9])/9, 
   -42673/24 - (191*Pi^4)/72 - (1822*Pi^6)/2835 - (35717*Pi^8)/94500 + 
    (4428*MZV[3, 5])/5 + (98*Zeta[3])/3 + (10*Pi^4*Zeta[3])/3 + 
    (1129*Zeta[3]^2)/3 + 80*Zeta[3]^3 + 1576*Zeta[5] - 1652*Zeta[3]*Zeta[5] + 
    (5759*Zeta[7])/2 + (10630*Zeta[9])/9 + Int[194][1], 
   24094/3 + (49*Pi^4)/90 + (2290*Pi^6)/567 + (229133*Pi^8)/63000 - 
    (49788*MZV[3, 5])/5 + (673*Zeta[3])/6 + (1129*Pi^4*Zeta[3])/90 - 
    (808*Pi^6*Zeta[3])/189 - (8978*Zeta[3]^2)/3 - (17360*Zeta[3]^3)/3 + 
    (7007*Zeta[5])/2 - (304*Pi^4*Zeta[5])/3 - 1552*Zeta[3]*Zeta[5] - 
    19906*Zeta[7] - (170881*Zeta[9])/12 + 10*Int[194][1] + Int[194][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[6]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[4], v[6]}, {v[5], v[7]}, {v[5], v[10]}, {v[6], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, 0, 120*Zeta[3]*Zeta[5], 
   (20*Pi^6*Zeta[3])/63 + 384*Zeta[3]^3 + 2*Pi^4*Zeta[5] - 
    1440*Zeta[3]*Zeta[5] + (4730*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[4], v[9]}, {v[5], v[7]}, {v[5], v[10]}, {v[6], v[7]}, {v[6], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, -14*Zeta[7], 
   (-7*Pi^8)/1350 + 36*Zeta[3]^2 - 32*Zeta[3]^3 + 20*Zeta[3]*Zeta[5] + 
    (147*Zeta[7])/2 + (617*Zeta[9])/9, Int[197][1]}}, 
 {{{v[9], v[9, 6]}, {v[9, 6], v[6]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[3]}, {v[3], v[6]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[3], v[4]}, {v[4], v[9]}, {v[5], v[7]}, 
   {v[5], v[10]}, {v[6], v[7]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {-1/15, 3/10, 119/30, -54 + (38*Zeta[3])/3 + 20*Zeta[5], 
   3819/10 + (19*Pi^4)/90 + (10*Pi^6)/189 - (1908*Zeta[3])/5 + 
    116*Zeta[3]^2 + 56*Zeta[5] - 14*Zeta[7], -34697/15 - (159*Pi^4)/25 + 
    (4*Pi^6)/27 - (7*Pi^8)/1350 + (50588*Zeta[3])/15 + (58*Pi^4*Zeta[3])/15 + 
    485*Zeta[3]^2 - 64*Zeta[3]^3 - (17849*Zeta[5])/5 + 20*Zeta[3]*Zeta[5] + 
    (4243*Zeta[7])/4 + (1234*Zeta[9])/9, 408707/30 + (12647*Pi^4)/225 - 
    (53737*Pi^6)/5670 + (1413397*Pi^8)/378000 - (66222*MZV[3, 5])/5 - 
    (61459*Zeta[3])/5 + (413*Pi^4*Zeta[3])/30 - (10*Pi^6*Zeta[3])/189 - 
    (32297*Zeta[3]^2)/6 - (1412*Zeta[3]^3)/3 + (20009*Zeta[5])/10 - 
    (Pi^4*Zeta[5])/3 - 21202*Zeta[3]*Zeta[5] + (48867*Zeta[7])/8 - 
    (3557*Zeta[9])/2 + 2*Int[197][1]}}, 
 {{{v[6], v[6, 3]}, {v[6, 3], v[3]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[4]}, {v[1], v[5]}, {v[2], v[6]}, {v[2], v[3]}, {v[3], v[5]}, 
   {v[4], v[5]}, {v[3], v[4]}, {v[5], v[6]}, {v[4], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3}, {0, 0, 0, 0, -36*Zeta[3]^2, 
   (-6*Pi^4*Zeta[3])/5 + 72*Zeta[3]^2 + 378*Zeta[7], 
   (427*Pi^8)/1500 - (3024*MZV[3, 5])/5 + (12*Pi^4*Zeta[3])/5 - 
    432*Zeta[3]^2 - 3444*Zeta[3]*Zeta[5] - 756*Zeta[7], 
   (-427*Pi^8)/750 + (6048*MZV[3, 5])/5 - (72*Pi^4*Zeta[3])/5 - 
    (562*Pi^6*Zeta[3])/63 - 1440*Zeta[3]^2 + 244*Zeta[3]^3 - 7*Pi^4*Zeta[5] + 
    6888*Zeta[3]*Zeta[5] + 4536*Zeta[7] + (206354*Zeta[9])/9, Int[199][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[4], v[9]}, {v[5], v[7]}, {v[5], v[10]}, {v[6], v[7]}, 
   {v[6], v[9]}}, {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 0, -56*Zeta[7], 
   (22478*Pi^8)/23625 - (19008*MZV[3, 5])/5 - 672*Zeta[3]^2 - 704*Zeta[3]^3 - 
    7888*Zeta[3]*Zeta[5] + 3108*Zeta[7] + (1280*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[6]}, {v[2], v[7]}, {v[2], v[3]}, 
   {v[3], v[6]}, {v[3], v[6]}, {v[3], v[4]}, {v[1], v[4]}, {v[4], v[7]}, 
   {v[1], v[4]}, {v[6], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5}, 
  {1/60, 3/20, 73/60, 541/60 - (97*Zeta[3])/15, 3793/60 - (97*Pi^4)/900 - 
    (153*Zeta[3])/5, 25621/60 - (51*Pi^4)/100 - (2527*Zeta[3])/15 - 
    (972*Zeta[5])/5, 168553/60 - (2527*Pi^4)/900 - (2819*Pi^6)/5670 - 
    (13147*Zeta[3])/15 + (3659*Zeta[3]^2)/15 - (5287*Zeta[5])/5, 
   1087501/60 - (13147*Pi^4)/900 - (2567*Pi^6)/945 - (65287*Zeta[3])/15 + 
    (3659*Pi^4*Zeta[3])/450 + (5546*Zeta[3]^2)/5 - 6577*Zeta[5] - 
    (224793*Zeta[7])/40, 6914113/60 - (65287*Pi^4)/900 - (48064*Pi^6)/2835 - 
    (346613*Pi^8)/151200 + (8829*MZV[3, 5])/5 - (309667*Zeta[3])/15 + 
    (2773*Pi^4*Zeta[3])/75 + (87884*Zeta[3]^2)/15 - (197057*Zeta[5])/5 + 
    (86974*Zeta[3]*Zeta[5])/5 - (652643*Zeta[7])/20, 
   43462981/60 - (309667*Pi^4)/900 - (289012*Pi^6)/2835 - 
    (5006209*Pi^8)/378000 + (47142*MZV[3, 5])/5 - (1391407*Zeta[3])/15 + 
    (43942*Pi^4*Zeta[3])/225 + (126802*Pi^6*Zeta[3])/2835 + 
    (431684*Zeta[3]^2)/15 - (228806*Zeta[3]^3)/45 - 231361*Zeta[5] + 
    (42829*Pi^4*Zeta[5])/300 + (456608*Zeta[3]*Zeta[5])/5 - 
    (1064191*Zeta[7])/5 - (12008809*Zeta[9])/72, Int[201][5]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[6]}, {v[2], v[5]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[6]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[4], v[5]}, {v[5], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {1/30, 1/6, 17/30, -31/30 + (58*Zeta[3])/15, -1231/30 + (29*Pi^4)/450 + 
    (308*Zeta[3])/15, -14671/30 + (77*Pi^4)/225 + (2552*Zeta[3])/15 + 
    (1749*Zeta[5])/5, -135391/30 + (638*Pi^4)/225 + (5189*Pi^6)/5670 + 
    (4360*Zeta[3])/3 - (8243*Zeta[3]^2)/15 + (8572*Zeta[5])/5, 
   -1106431/30 + (218*Pi^4)/9 + (12704*Pi^6)/2835 + (36232*Zeta[3])/3 - 
    (8243*Pi^4*Zeta[3])/450 - (38818*Zeta[3]^2)/15 + (54082*Zeta[5])/5 + 
    (563649*Zeta[7])/40, -8405551/30 + (9058*Pi^4)/45 + (79847*Pi^6)/2835 + 
    (15824369*Pi^8)/3780000 + (54783*MZV[3, 5])/25 + (288136*Zeta[3])/3 - 
    (19409*Pi^4*Zeta[3])/225 - (248992*Zeta[3]^2)/15 + (349378*Zeta[5])/5 - 
    (200302*Zeta[3]*Zeta[5])/5 + (1355217*Zeta[7])/20, 
   -60791791/30 + (72034*Pi^4)/45 + (513167*Pi^6)/2835 + 
    (4057993*Pi^8)/210000 + (341118*MZV[3, 5])/25 + (2194312*Zeta[3])/3 - 
    (124496*Pi^4*Zeta[3])/225 - (58442*Pi^6*Zeta[3])/567 - 
    (336080*Zeta[3]^2)/3 + (989426*Zeta[3]^3)/45 + (2314618*Zeta[5])/5 - 
    (51017*Pi^4*Zeta[5])/60 - (905252*Zeta[3]*Zeta[5])/5 + 
    (4025959*Zeta[7])/10 + (174188021*Zeta[9])/360}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[3]}, {v[2], v[8]}, {v[3], v[5]}, 
   {v[3], v[8]}, {v[4], v[5]}, {v[4], v[8]}, {v[1], v[4]}, {v[2], v[5]}, 
   {v[2], v[5]}, {v[1], v[3]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, 
  {0, 0, (6*Zeta[3])/5, Pi^4/50 + (12*Zeta[3])/5, 
   Pi^4/25 + (96*Zeta[3])/5 - (23*Zeta[5])/5, (8*Pi^4)/25 - (29*Pi^6)/1890 + 
    (576*Zeta[3])/5 - (311*Zeta[3]^2)/5 - (46*Zeta[5])/5, 
   (48*Pi^4)/25 - (29*Pi^6)/945 + (3456*Zeta[3])/5 - (311*Pi^4*Zeta[3])/150 - 
    (622*Zeta[3]^2)/5 - (368*Zeta[5])/5 - (12911*Zeta[7])/40, 
   (288*Pi^4)/25 - (232*Pi^6)/945 - (860411*Pi^8)/3780000 + 
    (9423*MZV[3, 5])/25 + (20736*Zeta[3])/5 - (311*Pi^4*Zeta[3])/75 - 
    (4976*Zeta[3]^2)/5 - (2208*Zeta[5])/5 - (272*Zeta[3]*Zeta[5])/5 - 
    (12911*Zeta[7])/20, (1728*Pi^4)/25 - (464*Pi^6)/315 - 
    (860411*Pi^8)/1890000 + (18846*MZV[3, 5])/25 + (124416*Zeta[3])/5 - 
    (2488*Pi^4*Zeta[3])/75 + (5*Pi^6*Zeta[3])/27 - (29856*Zeta[3]^2)/5 + 
    (11464*Zeta[3]^3)/5 - (13248*Zeta[5])/5 - (1939*Pi^4*Zeta[5])/60 - 
    (544*Zeta[3]*Zeta[5])/5 - (25822*Zeta[7])/5 - (3882089*Zeta[9])/360, 
   Int[203][4]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[10]}, 
   {v[2], v[5]}, {v[2], v[8]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[3], v[5]}, {v[3], v[5]}, {v[4], v[10]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, (441*Zeta[7])/8, 
   (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 - 216*Zeta[3]*Zeta[5] - 
    (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + (486*MZV[3, 5])/5 - 
    (4*Pi^6*Zeta[3])/7 - 492*Zeta[3]^3 - (9*Pi^4*Zeta[5])/4 + 
    1296*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + (30721*Zeta[9])/8, 
   Int[204][2]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[9], e[3]}, {v[-9], e[4]}, 
   {v[2], v[5]}, {v[2], v[8]}, {v[3], v[8]}, {v[4], v[5]}, {v[4], v[8]}, 
   {v[3], v[5]}, {v[3], v[5]}, {v[3], v[9]}, {v[4], v[9]}, {v[-9], v[1]}, 
   {v[-9], v[1]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 20*Zeta[5], (10*Pi^6)/189 - 22*Zeta[3]^2 - 80*Zeta[5], 
   (-40*Pi^6)/189 - (11*Pi^4*Zeta[3])/15 + 88*Zeta[3]^2 + 80*Zeta[5] + 
    (4685*Zeta[7])/8, (40*Pi^6)/189 - (31081*Pi^8)/756000 + 
    (4563*MZV[3, 5])/5 + (44*Pi^4*Zeta[3])/15 - 88*Zeta[3]^2 + 
    272*Zeta[3]*Zeta[5] - (4685*Zeta[7])/2, (31081*Pi^8)/189000 - 
    (18252*MZV[3, 5])/5 - (44*Pi^4*Zeta[3])/15 + (158*Pi^6*Zeta[3])/189 + 
    860*Zeta[3]^3 - (4291*Pi^4*Zeta[5])/60 - 1088*Zeta[3]*Zeta[5] + 
    (4685*Zeta[7])/2 + (102457*Zeta[9])/8}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[2]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[8]}, {v[1], v[3]}, {v[4], v[6]}, {v[1], v[4]}, {v[4], v[6]}, 
   {v[4], v[8]}, {v[2], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 - (22*Zeta[3]^2)/5, 
   (-11*Pi^4*Zeta[3])/75 + 48*Zeta[5] + (937*Zeta[7])/8, 
   (8*Pi^6)/63 - (31081*Pi^8)/3780000 + (4563*MZV[3, 5])/25 - 
    (264*Zeta[3]^2)/5 + 256*Zeta[5] - (688*Zeta[3]*Zeta[5])/5, 
   (128*Pi^6)/189 - (44*Pi^4*Zeta[3])/25 - (46*Pi^6*Zeta[3])/135 - 
    (1408*Zeta[3]^2)/5 + (1916*Zeta[3]^3)/5 + 1536*Zeta[5] - 
    (5251*Pi^4*Zeta[5])/300 + (2811*Zeta[7])/2 + (102457*Zeta[9])/40}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[7]}, {v[2], v[5]}, 
   {v[2], v[7]}, {v[3], v[7]}, {v[3], v[5]}, {v[3], v[9]}, {v[4], v[5]}, 
   {v[4], v[9]}, {v[4], v[5]}, {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, (441*Zeta[7])/8, (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 - 
    108*Zeta[3]*Zeta[5] - (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + 
    (486*MZV[3, 5])/5 - (2*Pi^6*Zeta[3])/7 - 144*Zeta[3]^3 - 
    (9*Pi^4*Zeta[5])/20 + 648*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + 
    (80579*Zeta[9])/24, Int[207][2]}}, 
 {{{v[3], v[3, 1]}, {v[3, 1], v[1]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[2], v[6]}, {v[2], v[4]}, {v[3], v[6]}, {v[3], v[4]}, 
   {v[4], v[6]}, {v[1], v[3]}, {v[6], v[9]}, {v[4], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3}, {0, 0, 0, 0, -36*Zeta[3]^2, 
   (-6*Pi^4*Zeta[3])/5 + 72*Zeta[3]^2 + 378*Zeta[7], 
   (427*Pi^8)/1500 - (3024*MZV[3, 5])/5 + (12*Pi^4*Zeta[3])/5 - 
    432*Zeta[3]^2 - 3204*Zeta[3]*Zeta[5] - 756*Zeta[7], 
   (-427*Pi^8)/750 + (6048*MZV[3, 5])/5 - (72*Pi^4*Zeta[3])/5 - 
    (58*Pi^6*Zeta[3])/7 - 1440*Zeta[3]^2 + 756*Zeta[3]^3 - 3*Pi^4*Zeta[5] + 
    6408*Zeta[3]*Zeta[5] + 4536*Zeta[7] + 19066*Zeta[9], Int[208][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[8]}, 
   {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[8]}, {v[4], v[10]}, 
   {v[4], v[5]}, {v[2], v[5]}, {v[5], v[9]}, {v[2], v[4]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 0, 
   -36*Zeta[3]^2 + 108*Zeta[3]*Zeta[5] + (189*Zeta[7])/2, 
   (-1031*Pi^8)/7000 + (3564*MZV[3, 5])/5 - (6*Pi^4*Zeta[3])/5 + 
    (2*Pi^6*Zeta[3])/7 + 612*Zeta[3]^2 + 204*Zeta[3]^3 + (9*Pi^4*Zeta[5])/5 + 
    1080*Zeta[3]*Zeta[5] - (3591*Zeta[7])/2 + (6971*Zeta[9])/6, 
   Int[209][2]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, 
   {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[4], v[10]}, {v[2], v[5]}, {v[5], v[9]}, {v[2], v[5]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3}, {0, 0, 0, -5*Zeta[5], 
   (-5*Pi^6)/378 - 5*Zeta[3]^2 + 45*Zeta[5], (5*Pi^6)/42 - (Pi^4*Zeta[3])/6 + 
    9*Zeta[3]^2 - 195*Zeta[5] + (447*Zeta[7])/2, 
   (-65*Pi^6)/126 - (36389*Pi^8)/378000 + (3564*MZV[3, 5])/5 + 
    (3*Pi^4*Zeta[3])/10 + 273*Zeta[3]^2 + 625*Zeta[5] + 
    3102*Zeta[3]*Zeta[5] - (5157*Zeta[7])/2, (625*Pi^6)/378 - 
    (2083*Pi^8)/42000 - (18468*MZV[3, 5])/5 + (91*Pi^4*Zeta[3])/10 + 
    (1556*Pi^6*Zeta[3])/189 - 2651*Zeta[3]^2 + (1886*Zeta[3]^3)/3 - 
    1875*Zeta[5] - (77*Pi^4*Zeta[5])/10 - 25470*Zeta[3]*Zeta[5] + 
    (32175*Zeta[7])/2 + (233581*Zeta[9])/18, Int[210][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[1], v[10]}, {v[2], v[8]}, 
   {v[3], v[8]}, {v[3], v[5]}, {v[3], v[10]}, {v[4], v[6]}, {v[4], v[8]}, 
   {v[4], v[10]}, {v[5], v[6]}, {v[2], v[5]}, {v[2], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3, 4}, {0, 0, 0, Zeta[5], 
   Pi^6/378 + Zeta[3]^2 - 15*Zeta[5], (-5*Pi^6)/126 + (Pi^4*Zeta[3])/30 - 
    51*Zeta[3]^2 + 117*Zeta[5] + (3*Zeta[7])/2, 
   (13*Pi^6)/42 - (68939*Pi^8)/378000 + (3564*MZV[3, 5])/5 - 
    (17*Pi^4*Zeta[3])/10 + 585*Zeta[3]^2 - 671*Zeta[5] + 
    1278*Zeta[3]*Zeta[5] - (45*Zeta[7])/2, (-671*Pi^6)/378 + 
    (117931*Pi^8)/126000 - (18468*MZV[3, 5])/5 + (39*Pi^4*Zeta[3])/2 + 
    (638*Pi^6*Zeta[3])/189 - 3515*Zeta[3]^2 - (634*Zeta[3]^3)/3 + 
    3309*Zeta[5] - (381*Pi^4*Zeta[5])/10 - 4698*Zeta[3]*Zeta[5] - 
    (1917*Zeta[7])/2 + (8222*Zeta[9])/9, Int[211][3], Int[211][4]}}, 
 {{{v[6], v[6, 3]}, {v[6, 3], v[3]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[4]}, {v[1], v[6]}, {v[2], v[5]}, {v[2], v[3]}, {v[3], v[6]}, 
   {v[4], v[5]}, {v[3], v[4]}, {v[4], v[5]}, {v[5], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, -20*Zeta[5], 
   (-10*Pi^6)/189 + 22*Zeta[3]^2 + 120*Zeta[5], 
   (20*Pi^6)/63 + (11*Pi^4*Zeta[3])/15 - 132*Zeta[3]^2 - 240*Zeta[5] - 
    (7373*Zeta[7])/8, (-40*Pi^6)/63 - (62999*Pi^8)/756000 - 
    (4563*MZV[3, 5])/5 - (22*Pi^4*Zeta[3])/5 + 264*Zeta[3]^2 + 160*Zeta[5] + 
    832*Zeta[3]*Zeta[5] + (22119*Zeta[7])/4, 
   (80*Pi^6)/189 + (62999*Pi^8)/126000 + (27378*MZV[3, 5])/5 + 
    (44*Pi^4*Zeta[3])/5 + (394*Pi^6*Zeta[3])/189 - 176*Zeta[3]^2 - 
    1132*Zeta[3]^3 + (1079*Pi^4*Zeta[5])/12 - 4992*Zeta[3]*Zeta[5] - 
    (22119*Zeta[7])/2 - (776267*Zeta[9])/24}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[5]}, 
   {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[8]}, 
   {v[4], v[10]}, {v[4], v[5]}, {v[5], v[9]}, {v[4], v[5]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 36*Zeta[3]^2, 
   (6*Pi^4*Zeta[3])/5 - 360*Zeta[3]^2 + 567*Zeta[7], 
   (6317*Pi^8)/5250 - (19224*MZV[3, 5])/5 - 12*Pi^4*Zeta[3] + 
    1872*Zeta[3]^2 - 4464*Zeta[3]*Zeta[5] - 5670*Zeta[7], 
   (-6317*Pi^8)/525 + 38448*MZV[3, 5] + (312*Pi^4*Zeta[3])/5 - 
    12*Pi^6*Zeta[3] - 7776*Zeta[3]^2 - 1392*Zeta[3]^3 + 246*Pi^4*Zeta[5] + 
    44640*Zeta[3]*Zeta[5] + 29484*Zeta[7] + (82850*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[1], v[10]}, {v[2], v[6]}, 
   {v[2], v[8]}, {v[3], v[8]}, {v[3], v[5]}, {v[3], v[10]}, {v[4], v[6]}, 
   {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, -5*Zeta[5], 
   (-5*Pi^6)/378 - 17*Zeta[3]^2 + 45*Zeta[5], 
   (5*Pi^6)/42 - (17*Pi^4*Zeta[3])/30 + 153*Zeta[3]^2 - 195*Zeta[5] - 
    (85*Zeta[7])/2, (-65*Pi^6)/126 + (1141*Pi^8)/1200 - 3780*MZV[3, 5] + 
    (51*Pi^4*Zeta[3])/10 - 663*Zeta[3]^2 + 625*Zeta[5] - 
    6958*Zeta[3]*Zeta[5] + (765*Zeta[7])/2, (625*Pi^6)/378 - 
    (3423*Pi^8)/400 + 34020*MZV[3, 5] - (221*Pi^4*Zeta[3])/10 - 
    (1154*Pi^6*Zeta[3])/63 + 2125*Zeta[3]^2 - (8630*Zeta[3]^3)/3 - 
    1875*Zeta[5] + (5971*Pi^4*Zeta[5])/30 + 62622*Zeta[3]*Zeta[5] - 
    (3315*Zeta[7])/2 + 10580*Zeta[9]}}, 
 {{{v[6], v[6, 5]}, {v[6, 5], v[5]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[5]}, {v[1], v[10]}, {v[2], v[6]}, {v[2], v[8]}, {v[3], v[8]}, 
   {v[3], v[5]}, {v[3], v[10]}, {v[4], v[6]}, {v[4], v[8]}, {v[4], v[10]}, 
   {v[5], v[6]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 5*Zeta[5], (5*Pi^6)/378 + 41*Zeta[3]^2 - 55*Zeta[5] - 
    (161*Zeta[7])/2, (-55*Pi^6)/378 + (32993*Pi^8)/189000 - 
    (3996*MZV[3, 5])/5 + (41*Pi^4*Zeta[3])/30 - 307*Zeta[3]^2 + 285*Zeta[5] - 
    2162*Zeta[3]*Zeta[5] + (1331*Zeta[7])/2, 
   (95*Pi^6)/126 + (235621*Pi^8)/378000 - (7236*MZV[3, 5])/5 - 
    (307*Pi^4*Zeta[3])/30 - (1081*Pi^6*Zeta[3])/189 + 33*Zeta[3]^2 - 
    (2006*Zeta[3]^3)/3 - 1015*Zeta[5] + (917*Pi^4*Zeta[5])/30 + 
    1178*Zeta[3]*Zeta[5] + (955*Zeta[7])/2 - (18371*Zeta[9])/4}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, 
   {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[8]}, {v[1], v[4]}, 
   {v[4], v[6]}, {v[1], v[4]}, {v[6], v[7]}, {v[7], v[10]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, -5*Zeta[5], 
   (-5*Pi^6)/378 - 5*Zeta[3]^2 + 45*Zeta[5], (5*Pi^6)/42 - (Pi^4*Zeta[3])/6 + 
    261*Zeta[3]^2 - 195*Zeta[5] - 46*Zeta[7], 
   (-65*Pi^6)/126 + (2297*Pi^8)/15120 - 648*MZV[3, 5] + 
    (87*Pi^4*Zeta[3])/10 - 3003*Zeta[3]^2 + 625*Zeta[5] - 
    440*Zeta[3]*Zeta[5] + 3816*Zeta[7], (625*Pi^6)/378 - (21473*Pi^8)/42000 + 
    (38232*MZV[3, 5])/5 - (1001*Pi^4*Zeta[3])/10 - (215*Pi^6*Zeta[3])/189 + 
    20281*Zeta[3]^2 + 2388*Zeta[3]^3 - 1875*Zeta[5] + (140*Pi^4*Zeta[5])/3 + 
    27072*Zeta[3]*Zeta[5] - 46020*Zeta[7] - (4421*Zeta[9])/36}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[4]}, 
   {v[3], v[6]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, {v[1], v[4]}, 
   {v[5], v[6]}, {v[1], v[5]}, {v[6], v[7]}, {v[7], v[10]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, Zeta[5], 
   Pi^6/378 + Zeta[3]^2 - 15*Zeta[5], (-5*Pi^6)/126 + (Pi^4*Zeta[3])/30 - 
    15*Zeta[3]^2 + 117*Zeta[5] - 37*Zeta[7], (13*Pi^6)/42 - (31*Pi^8)/2160 - 
    (Pi^4*Zeta[3])/2 + 333*Zeta[3]^2 + 48*Zeta[3]^3 - 671*Zeta[5] - 
    260*Zeta[3]*Zeta[5] - 12*Zeta[7] + (2126*Zeta[9])/3, 
   (-671*Pi^6)/378 + (38249*Pi^8)/126000 - (5832*MZV[3, 5])/5 + 
    (111*Pi^4*Zeta[3])/10 - (131*Pi^6*Zeta[3])/189 - 4775*Zeta[3]^2 + 
    1312*Zeta[3]^3 + 3309*Zeta[5] - (13*Pi^4*Zeta[5])/3 - 
    3012*Zeta[3]*Zeta[5] + 7578*Zeta[7] - (135569*Zeta[9])/36 + 
    6*Int[171][1]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[4]}, {v[3], v[5]}, {v[3], v[4]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[4], v[9]}, {v[5], v[9]}, {v[5], v[7]}, 
   {v[7], v[10]}}, {-5, -4, -3, -2, -1, 0}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[5]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[4]}, {v[3], v[6]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[5]}, {v[5], v[6]}, {v[6], v[7]}, {v[7], v[10]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, -5*Zeta[5], 
   (-5*Pi^6)/378 - 11*Zeta[3]^2 + 45*Zeta[5], 
   (5*Pi^6)/42 - (11*Pi^4*Zeta[3])/30 + 99*Zeta[3]^2 - 195*Zeta[5] + 
    (243*Zeta[7])/4, (-65*Pi^6)/126 + (1156*Pi^8)/23625 - (486*MZV[3, 5])/5 + 
    (33*Pi^4*Zeta[3])/10 - 429*Zeta[3]^2 + 625*Zeta[5] + 
    846*Zeta[3]*Zeta[5] - (2187*Zeta[7])/4, (625*Pi^6)/378 - 
    (1156*Pi^8)/2625 + (4374*MZV[3, 5])/5 - (143*Pi^4*Zeta[3])/10 + 
    (62*Pi^6*Zeta[3])/27 + 1375*Zeta[3]^2 + (6182*Zeta[3]^3)/3 - 
    1875*Zeta[5] + (111*Pi^4*Zeta[5])/5 - 7614*Zeta[3]*Zeta[5] + 
    (9477*Zeta[7])/4 + (231299*Zeta[9])/36}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[5]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[4], v[5]}, {v[5], v[7]}, {v[7], v[10]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, (441*Zeta[7])/8, 
   (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 + 279*Zeta[3]*Zeta[5] - 
    (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + (486*MZV[3, 5])/5 + 
    (31*Pi^6*Zeta[3])/42 - 685*Zeta[3]^3 + 6*Pi^4*Zeta[5] - 
    1674*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + (151237*Zeta[9])/36}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[5]}, {v[3], v[5]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[10]}, {v[4], v[5]}, {v[4], v[7]}, {v[7], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, (441*Zeta[7])/8, 
   (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 + 216*Zeta[3]*Zeta[5] - 
    (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + (486*MZV[3, 5])/5 + 
    (4*Pi^6*Zeta[3])/7 - 300*Zeta[3]^3 + (99*Pi^4*Zeta[5])/20 - 
    1296*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + (70363*Zeta[9])/24, 
   Int[221][2]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, 
   {v[2], v[7]}, {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[4]}, 
   {v[4], v[5]}, {v[4], v[5]}, {v[5], v[8]}, {v[5], v[7]}, {v[7], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, (441*Zeta[7])/8, 
   (2063*Pi^8)/84000 - (81*MZV[3, 5])/5 + 270*Zeta[3]*Zeta[5] - 
    (1323*Zeta[7])/4, (-2063*Pi^8)/14000 + (486*MZV[3, 5])/5 + 
    (5*Pi^6*Zeta[3])/7 - 726*Zeta[3]^3 + (117*Pi^4*Zeta[5])/20 - 
    1620*Zeta[3]*Zeta[5] + (1323*Zeta[7])/2 + (32687*Zeta[9])/8}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, {v[2], v[7]}, 
   {v[2], v[5]}, {v[3], v[5]}, {v[3], v[9]}, {v[3], v[4]}, {v[4], v[5]}, 
   {v[4], v[6]}, {v[5], v[6]}, {v[6], v[7]}, {v[7], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 0, 120*Zeta[3]*Zeta[5], 
   (20*Pi^6*Zeta[3])/63 + 448*Zeta[3]^3 + 2*Pi^4*Zeta[5] - 
    960*Zeta[3]*Zeta[5] + (4730*Zeta[9])/9, Int[223][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[6]}, 
   {v[2], v[5]}, {v[3], v[5]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[6]}, {v[4], v[10]}, {v[5], v[6]}, {v[6], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2, 3}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[224][1], Int[224][2], Int[224][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[5]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[5]}, {v[4], v[5]}, {v[4], v[7]}, 
   {v[4], v[9]}, {v[5], v[6]}, {v[6], v[9]}, {v[3], v[7]}}, 
  {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[7]}, 
   {v[4], v[9]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[9]}, {v[3], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, Zeta[5], 
   Pi^6/378 + Zeta[3]^2 - 15*Zeta[5], (-5*Pi^6)/126 + (29*Pi^8)/2625 - 
    (216*MZV[3, 5])/5 + (Pi^4*Zeta[3])/30 - 63*Zeta[3]^2 + 8*Zeta[3]^3 + 
    117*Zeta[5] - 48*Zeta[3]*Zeta[5] - 58*Zeta[7] + (1063*Zeta[9])/9, 
   (13*Pi^6)/42 - (58477*Pi^8)/378000 + (2592*MZV[3, 5])/5 - 
    (21*Pi^4*Zeta[3])/10 - (8*Pi^6*Zeta[3])/63 + 513*Zeta[3]^2 + 
    412*Zeta[3]^3 - 671*Zeta[5] + (14*Pi^4*Zeta[5])/5 + 16*Zeta[3]*Zeta[5] + 
    (1803*Zeta[7])/2 + (3409*Zeta[9])/18 + Int[194][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[7], e[3]}, {v[-7], e[4]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[9]}, 
   {v[5], v[6]}, {v[5], v[10]}, {v[6], v[9]}, {v[3], v[7]}, {v[4], v[7]}, 
   {v[-7], v[2]}, {v[-7], v[2]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, -10*Zeta[5], (-5*Pi^6)/189 - 10*Zeta[3]^2 + 130*Zeta[5] - 
    70*Zeta[7], (65*Pi^6)/189 - (1289*Pi^8)/9450 + 432*MZV[3, 5] - 
    (Pi^4*Zeta[3])/3 + 970*Zeta[3]^2 - 870*Zeta[5] + 400*Zeta[3]*Zeta[5] + 
    (831*Zeta[7])/2, (-145*Pi^6)/63 + (95021*Pi^8)/94500 - 
    (16524*MZV[3, 5])/5 + (97*Pi^4*Zeta[3])/3 + (200*Pi^6*Zeta[3])/189 - 
    10734*Zeta[3]^2 + (4528*Zeta[3]^3)/3 + 4250*Zeta[5] - 
    (88*Pi^4*Zeta[5])/3 - 2340*Zeta[3]*Zeta[5] + (22461*Zeta[7])/2 - 
    (58460*Zeta[9])/9}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, 
   {v[2], v[10]}, {v[3], v[7]}, {v[2], v[3]}, {v[1], v[3]}, {v[4], v[6]}, 
   {v[4], v[7]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[1], v[5]}, 
   {v[2], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 2*Zeta[5], Pi^6/189 + 2*Zeta[3]^2 - 20*Zeta[5], 
   (-10*Pi^6)/189 + (Pi^4*Zeta[3])/15 - 20*Zeta[3]^2 + 44*Zeta[5] - 
    4*Zeta[7], (22*Pi^6)/189 + (4001*Pi^8)/63000 - (1296*MZV[3, 5])/5 - 
    (2*Pi^4*Zeta[3])/3 - 460*Zeta[3]^2 + 588*Zeta[5] - 344*Zeta[3]*Zeta[5] + 
    61*Zeta[7], (14*Pi^6)/9 - (8333*Pi^8)/7875 + (21384*MZV[3, 5])/5 - 
    (46*Pi^4*Zeta[3])/3 - (58*Pi^6*Zeta[3])/63 + 10596*Zeta[3]^2 - 
    (2944*Zeta[3]^3)/3 - 7812*Zeta[5] + (238*Pi^4*Zeta[5])/15 + 
    6776*Zeta[3]*Zeta[5] - 6157*Zeta[7] + (16405*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[2]}, {v[3], v[7]}, 
   {v[2], v[3]}, {v[3], v[9]}, {v[4], v[6]}, {v[4], v[7]}, {v[1], v[4]}, 
   {v[5], v[6]}, {v[5], v[7]}, {v[5], v[9]}, {v[2], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 6*Zeta[5], 
   Pi^6/63 + 6*Zeta[3]^2 - 126*Zeta[5] + 42*Zeta[7], 
   -Pi^6/3 + (1289*Pi^8)/15750 - (1296*MZV[3, 5])/5 + (Pi^4*Zeta[3])/5 - 
    630*Zeta[3]^2 + 1386*Zeta[5] - 240*Zeta[3]*Zeta[5] - (5853*Zeta[7])/10, 
   (11*Pi^6)/3 - (66047*Pi^8)/52500 + (101412*MZV[3, 5])/25 - 
    21*Pi^4*Zeta[3] - (40*Pi^6*Zeta[3])/63 + (56682*Zeta[3]^2)/5 - 
    (4528*Zeta[3]^3)/5 - 10902*Zeta[5] + (88*Pi^4*Zeta[5])/5 + 
    3036*Zeta[3]*Zeta[5] - (30639*Zeta[7])/10 + (11692*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, {v[2], v[8]}, 
   {v[2], v[4]}, {v[3], v[8]}, {v[3], v[9]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[3], v[5]}, {v[5], v[9]}, {v[5], v[8]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 0, 120*Zeta[3]*Zeta[5], (20*Pi^6*Zeta[3])/63 - 104*Zeta[3]^3 + 
    2*Pi^4*Zeta[5] - 240*Zeta[3]*Zeta[5] - (9460*Zeta[9])/9, Int[230][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[4]}, {v[2], v[8]}, 
   {v[2], v[4]}, {v[3], v[7]}, {v[3], v[8]}, {v[3], v[9]}, {v[4], v[6]}, 
   {v[4], v[7]}, {v[5], v[6]}, {v[5], v[7]}, {v[5], v[9]}, {v[6], v[8]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, (-18*Zeta[3]^2)/5 + 3*Zeta[5] + 
    (21*Zeta[7])/20, Pi^6/126 - (9847*Pi^8)/630000 + (1566*MZV[3, 5])/25 - 
    (3*Pi^4*Zeta[3])/25 + (159*Zeta[3]^2)/5 - 51*Zeta[5] + 
    129*Zeta[3]*Zeta[5] - (749*Zeta[7])/10, (-17*Pi^6)/126 - 
    (2353*Pi^8)/236250 - (1836*MZV[3, 5])/25 + (53*Pi^4*Zeta[3])/50 + 
    (43*Pi^6*Zeta[3])/126 - (831*Zeta[3]^2)/5 + (241*Zeta[3]^3)/5 + 
    453*Zeta[5] - (307*Pi^4*Zeta[5])/100 - (3092*Zeta[3]*Zeta[5])/5 + 
    (3393*Zeta[7])/5 + (27539*Zeta[9])/360}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[6]}, 
   {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, {v[2], v[4]}, 
   {v[4], v[10]}, {v[5], v[6]}, {v[5], v[9]}, {v[2], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, 70*Zeta[7], 
   (7*Pi^8)/270 + 440*Zeta[3]*Zeta[5] - 420*Zeta[7], 
   (-7*Pi^8)/45 + (220*Pi^6*Zeta[3])/189 + (2384*Zeta[3]^3)/3 + 
    (22*Pi^4*Zeta[5])/3 - 2640*Zeta[3]*Zeta[5] + 840*Zeta[7] + 
    (45769*Zeta[9])/18}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[3]}, {v[2], v[7]}, {v[2], v[4]}, {v[3], v[6]}, {v[3], v[9]}, 
   {v[4], v[5]}, {v[3], v[4]}, {v[5], v[6]}, {v[5], v[9]}, {v[6], v[7]}, 
   {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0}, 
  {0, 0, 0, 0, 0, 8*Zeta[3]^3 + (1063*Zeta[9])/9}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[4]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[10]}, {v[5], v[6]}, {v[5], v[9]}, {v[6], v[7]}, {v[4], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, Zeta[5], 
   Pi^6/378 + Zeta[3]^2 - 15*Zeta[5], (-5*Pi^6)/126 - (29*Pi^8)/2625 + 
    (216*MZV[3, 5])/5 + (Pi^4*Zeta[3])/30 - 63*Zeta[3]^2 + 117*Zeta[5] + 
    156*Zeta[3]*Zeta[5] - 2*Zeta[7], (13*Pi^6)/42 - (5743*Pi^8)/126000 + 
    (864*MZV[3, 5])/5 - (21*Pi^4*Zeta[3])/10 + (26*Pi^6*Zeta[3])/63 + 
    945*Zeta[3]^2 - 96*Zeta[3]^3 - 671*Zeta[5] - Pi^4*Zeta[5] - 
    202*Zeta[3]*Zeta[5] - (1137*Zeta[7])/2 + (2483*Zeta[9])/2}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[6]}, 
   {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[9]}, {v[6], v[8]}}, 
  {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 0, 0, (58*Pi^8)/2625 - 
    (432*MZV[3, 5])/5 - 144*Zeta[3]^2 + 24*Zeta[3]^3 - 120*Zeta[3]*Zeta[5] + 
    378*Zeta[7] - (56*Zeta[9])/3}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[7], e[3]}, {v[-7], e[4]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[10]}, {v[5], v[6]}, {v[5], v[9]}, {v[4], v[7]}, {v[6], v[7]}, 
   {v[-7], v[2]}, {v[-7], v[2]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, -5*Zeta[5], (-5*Pi^6)/378 - 41*Zeta[3]^2 + 45*Zeta[5] + 
    (161*Zeta[7])/2, (5*Pi^6)/42 - (24641*Pi^8)/189000 + (3132*MZV[3, 5])/5 - 
    (41*Pi^4*Zeta[3])/30 + 225*Zeta[3]^2 - 195*Zeta[5] + 
    1730*Zeta[3]*Zeta[5] - (1065*Zeta[7])/2, (-65*Pi^6)/126 - 
    (187769*Pi^8)/378000 + (5724*MZV[3, 5])/5 + (15*Pi^4*Zeta[3])/2 + 
    (865*Pi^6*Zeta[3])/189 + 273*Zeta[3]^2 + (1526*Zeta[3]^3)/3 + 
    625*Zeta[5] - (701*Pi^4*Zeta[5])/30 - 294*Zeta[3]*Zeta[5] - 
    (1713*Zeta[7])/2 + (111709*Zeta[9])/36}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[2]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[7]}, {v[2], v[3]}, {v[4], v[5]}, {v[4], v[7]}, {v[1], v[4]}, 
   {v[5], v[6]}, {v[5], v[8]}, {v[1], v[6]}, {v[7], v[8]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 3*Zeta[5], 
   Pi^6/126 + (123*Zeta[3]^2)/5 - 51*Zeta[5] - (483*Zeta[7])/10, 
   (-17*Pi^6)/126 + (24641*Pi^8)/315000 - (9396*MZV[3, 5])/25 + 
    (41*Pi^4*Zeta[3])/50 - (1659*Zeta[3]^2)/5 + 453*Zeta[5] - 
    1038*Zeta[3]*Zeta[5] + (7059*Zeta[7])/10, 
   (151*Pi^6)/126 - (22943*Pi^8)/70000 + (57996*MZV[3, 5])/25 - 
    (553*Pi^4*Zeta[3])/50 - (173*Pi^6*Zeta[3])/63 + (9501*Zeta[3]^2)/5 - 
    (1526*Zeta[3]^3)/5 - 2919*Zeta[5] + (701*Pi^4*Zeta[5])/50 + 
    (41682*Zeta[3]*Zeta[5])/5 - (39741*Zeta[7])/10 - (111709*Zeta[9])/60}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[8]}, {v[4], v[10]}, 
   {v[3], v[4]}, {v[4], v[7]}, {v[3], v[7]}, {v[8], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 0, 
   (-58*Pi^8)/2625 + (432*MZV[3, 5])/5 + 252*Zeta[3]*Zeta[5], 
   (464*Pi^8)/2625 - (3456*MZV[3, 5])/5 + (2*Pi^6*Zeta[3])/3 + 
    780*Zeta[3]^3 - 3*Pi^4*Zeta[5] - 2016*Zeta[3]*Zeta[5] - (2333*Zeta[9])/3, 
   Int[238][2]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, 
   {v[2], v[7]}, {v[2], v[8]}, {v[3], v[8]}, {v[3], v[10]}, {v[3], v[4]}, 
   {v[4], v[9]}, {v[3], v[4]}, {v[4], v[7]}, {v[7], v[10]}, {v[8], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 36*Zeta[3]^2, 
   (6*Pi^4*Zeta[3])/5 - 324*Zeta[3]^2 + (945*Zeta[7])/2, 
   (2803*Pi^8)/7000 - (4212*MZV[3, 5])/5 - (54*Pi^4*Zeta[3])/5 + 
    1404*Zeta[3]^2 + 792*Zeta[3]*Zeta[5] - (8505*Zeta[7])/2, 
   (-25227*Pi^8)/7000 + (37908*MZV[3, 5])/5 + (234*Pi^4*Zeta[3])/5 + 
    (40*Pi^6*Zeta[3])/21 - 4500*Zeta[3]^2 - 7176*Zeta[3]^3 + 
    (417*Pi^4*Zeta[5])/5 - 7128*Zeta[3]*Zeta[5] + (36855*Zeta[7])/2 + 
    (187427*Zeta[9])/6}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[7]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[7]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[4], v[7]}, {v[4], v[8]}, {v[5], v[6]}, 
   {v[5], v[10]}, {v[6], v[8]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 10*Zeta[5] - 7*Zeta[7], (5*Pi^6)/189 - (1289*Pi^8)/94500 + 
    (216*MZV[3, 5])/5 + 58*Zeta[3]^2 - 162*Zeta[5] + 40*Zeta[3]*Zeta[5] + 
    (1281*Zeta[7])/20, (-3*Pi^6)/7 - (25771*Pi^8)/630000 + 
    (6318*MZV[3, 5])/25 + (29*Pi^4*Zeta[3])/15 + (20*Pi^6*Zeta[3])/189 - 
    (4122*Zeta[3]^2)/5 + (824*Zeta[3]^3)/15 + 1350*Zeta[5] - 
    (44*Pi^4*Zeta[5])/15 + 828*Zeta[3]*Zeta[5] - (303*Zeta[7])/5 - 
    (2861*Zeta[9])/9, Int[240][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[7]}, {v[4], v[8]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[8]}, 
   {v[7], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 10*Zeta[5] - 21*Zeta[7], (5*Pi^6)/189 + (799*Pi^8)/31500 - 
    (648*MZV[3, 5])/5 + 58*Zeta[3]^2 - 162*Zeta[5] - 528*Zeta[3]*Zeta[5] + 
    (4081*Zeta[7])/20 + 318*Zeta[9], Int[241][1], Int[241][2]}}, 
 {{{v[9], v[9, 7]}, {v[9, 7], v[7]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[7]}, {v[4], v[8]}, 
   {v[5], v[6]}, {v[5], v[10]}, {v[6], v[8]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {-2/15, 7/5, -77/15, 29/15 + (4*Zeta[3])/3, 51 + Pi^4/45 - 24*Zeta[3] + 
    10*Zeta[5] - 49*Zeta[7], -843/5 - (2*Pi^4)/5 + (5*Pi^6)/189 - 
    (1387*Pi^8)/18900 + 216*MZV[3, 5] + (3532*Zeta[3])/3 + 58*Zeta[3]^2 + 
    (3262*Zeta[5])/5 + 64*Zeta[3]*Zeta[5] - (5719*Zeta[7])/20 - 954*Zeta[9], 
   -6847/5 + (883*Pi^4)/45 + (1238*Pi^6)/2835 + (161137*Pi^8)/472500 - 
    (21528*MZV[3, 5])/25 - (61232*Zeta[3])/3 + (116*Pi^4*Zeta[3])/15 - 
    (760*Pi^6*Zeta[3])/189 - (63364*Zeta[3]^2)/15 + (5984*Zeta[3]^3)/15 + 
    (630002*Zeta[5])/15 - (164*Pi^4*Zeta[5])/15 + 1414*Zeta[3]*Zeta[5] + 
    (139457*Zeta[7])/20 - (48293*Zeta[9])/9 - 3*Int[241][1], Int[242][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[6]}, {v[4], v[9]}, {v[5], v[8]}, {v[6], v[7]}, {v[7], v[10]}, 
   {v[8], v[9]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 6*Zeta[5], Pi^6/63 + 6*Zeta[3]^2 - 39*Zeta[5] + 42*Zeta[7], 
   (-13*Pi^6)/126 + (7*Pi^8)/450 + (Pi^4*Zeta[3])/5 - 39*Zeta[3]^2 - 
    220*Zeta[5] + 120*Zeta[3]*Zeta[5] - (2846*Zeta[7])/5 + 252*Zeta[9], 
   Int[243][1]}}, {{{v[10], v[10, 7]}, {v[10, 7], v[7]}, {v[1], e[1]}, 
   {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, 
   {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[6]}, 
   {v[4], v[9]}, {v[5], v[8]}, {v[6], v[7]}, {v[8], v[9]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {-1/30, 1/12, 1031/360, 
   -66883/2160 + (74*Zeta[3])/15 + 38*Zeta[5], 
   1953419/12960 + (37*Pi^4)/450 + (19*Pi^6)/189 + (148*Zeta[3])/15 + 
    38*Zeta[3]^2 - (1717*Zeta[5])/3 + 434*Zeta[7], 
   -1024055/15552 + (37*Pi^4)/225 - (1717*Pi^6)/1134 + (45179*Pi^8)/47250 - 
    (15552*MZV[3, 5])/5 - (96329*Zeta[3])/90 + (19*Pi^4*Zeta[3])/15 - 
    (86663*Zeta[3]^2)/15 + (216791*Zeta[5])/45 - 3080*Zeta[3]*Zeta[5] - 
    (7787*Zeta[7])/60 - 756*Zeta[9], -3174245077/466560 - (96329*Pi^4)/5400 + 
    (186869*Pi^6)/17010 - (922003*Pi^8)/810000 + (41202*MZV[3, 5])/25 + 
    (1426055*Zeta[3])/108 - (44209*Pi^4*Zeta[3])/225 - 
    (1360*Pi^6*Zeta[3])/189 + (355111*Zeta[3]^2)/9 - (30560*Zeta[3]^3)/3 + 
    (1240883*Zeta[5])/270 + (3208*Pi^4*Zeta[5])/15 - 
    (45944*Zeta[3]*Zeta[5])/3 - (28901069*Zeta[7])/360 + 44934*Zeta[9] - 
    3*Int[243][1]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[2], v[3]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, 
   {v[2], v[4]}, {v[4], v[10]}, {v[5], v[6]}, {v[2], v[5]}, {v[5], v[9]}, 
   {v[3], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {0, 0, 0, 0, 0, 168*Zeta[9], Int[245][1], Int[245][2], Int[245][3]}}, 
 {{{v[6], v[6, 3]}, {v[6, 3], v[3]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[3]}, {v[3], v[9]}, {v[3], v[10]}, 
   {v[4], v[6]}, {v[2], v[4]}, {v[4], v[10]}, {v[5], v[6]}, {v[2], v[5]}, 
   {v[5], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {-1/15, 23/30, -33/10, 39/10 - (4*Zeta[3])/3, 
   1217/30 - Pi^4/45 + (130*Zeta[3])/3 - 32*Zeta[5], 
   -4151/6 + (13*Pi^4)/18 - (16*Pi^6)/189 + 562*Zeta[3] - 200*Zeta[3]^2 + 
    (1296*Zeta[5])/5 + 196*Zeta[7] + 168*Zeta[9], 
   282401/30 + (281*Pi^4)/30 + (1954*Pi^6)/2835 + (49*Pi^8)/675 - 
    17222*Zeta[3] - (20*Pi^4*Zeta[3])/3 + (5552*Zeta[3]^2)/3 + 
    (40486*Zeta[5])/5 + 1448*Zeta[3]*Zeta[5] - (10141*Zeta[7])/2 + 
    2016*Zeta[9] + Int[245][1], -3066643/30 - (8611*Pi^4)/30 + 
    (60404*Pi^6)/2835 - (62027*Pi^8)/9000 + (97524*MZV[3, 5])/5 + 
    (558370*Zeta[3])/3 + (2776*Pi^4*Zeta[3])/45 + (724*Pi^6*Zeta[3])/189 - 
    (9830*Zeta[3]^2)/3 + (5960*Zeta[3]^3)/3 - (449428*Zeta[5])/5 + 
    (362*Pi^4*Zeta[5])/15 - 760*Zeta[3]*Zeta[5] + (7037*Zeta[7])/2 + 
    (77794*Zeta[9])/9 + 12*Int[245][1] + Int[245][2], Int[246][3]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, {v[4], v[7]}, 
   {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[5], v[9]}, {v[2], v[6]}}, 
  {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 2*Zeta[5], Pi^6/189 + 2*Zeta[3]^2 - 
    20*Zeta[5], (-10*Pi^6)/189 + (Pi^4*Zeta[3])/15 + 196*Zeta[3]^2 + 
    48*Zeta[3]^3 + 44*Zeta[5] + 24*Zeta[3]*Zeta[5] - 137*Zeta[7] - 
    (388*Zeta[9])/3}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[3]}, {v[3], v[9]}, {v[3], v[10]}, 
   {v[4], v[6]}, {v[4], v[7]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, 
   {v[5], v[9]}, {v[3], v[6]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 2*Zeta[5], Pi^6/189 + 2*Zeta[3]^2 - 20*Zeta[5], 
   (-10*Pi^6)/189 + (Pi^4*Zeta[3])/15 - 20*Zeta[3]^2 + 44*Zeta[5] - 
    130*Zeta[7] + 168*Zeta[9], (22*Pi^6)/189 - (89*Pi^8)/1800 - 
    (2*Pi^4*Zeta[3])/3 + 476*Zeta[3]^2 - 64*Zeta[3]^3 + 588*Zeta[5] - 
    1028*Zeta[3]*Zeta[5] - 282*Zeta[7] + (1576*Zeta[9])/9 + Int[245][1]}}, 
 {{{v[10], v[10, 4]}, {v[10, 4], v[4]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[6]}, {v[2], v[5]}, {v[3], v[5]}, 
   {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[6]}, {v[5], v[6]}, 
   {v[6], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2, 3}, 
  {-1/40, 5/12, -137/40, 1159/60 - (9*Zeta[3])/2, 
   -2123/24 - (3*Pi^4)/40 + (668*Zeta[3])/15 + 20*Zeta[5], 
   22033/60 + (167*Pi^4)/225 + (10*Pi^6)/189 - (1721*Zeta[3])/10 + 
    44*Zeta[3]^2 + 8*Zeta[3]^3 - (2413*Zeta[5])/10 - 84*Zeta[7] + 
    (1063*Zeta[9])/9, -177427/120 - (1721*Pi^4)/600 - (592*Pi^6)/945 - 
    (7*Pi^8)/225 + (3002*Zeta[3])/15 + (22*Pi^4*Zeta[3])/15 - 220*Zeta[3]^2 - 
    16*Zeta[3]^3 + (11002*Zeta[5])/5 - 456*Zeta[3]*Zeta[5] + 1101*Zeta[7] - 
    (2126*Zeta[9])/9 + Int[224][1], 357739/60 + (1501*Pi^4)/450 + 
    (16169*Pi^6)/2835 + (6092*Pi^8)/23625 + (2808*MZV[3, 5])/5 + 
    (45073*Zeta[3])/30 - (22*Pi^4*Zeta[3])/3 - (76*Pi^6*Zeta[3])/63 + 
    (122129*Zeta[3]^2)/15 - 2984*Zeta[3]^3 - (186873*Zeta[5])/10 - 
    (38*Pi^4*Zeta[5])/5 + 6144*Zeta[3]*Zeta[5] - 6915*Zeta[7] + 108*Zeta[9] - 
    2*Int[224][1] + Int[224][2], -214203379362593757916363/84285012049920 + 
    (1757027273075530199*Pi^4)/1951041945600 + (3926033002621223*Pi^6)/
     31039303680 + (66147971079785809*Pi^8)/3161410560000 - 
    (2827069678917067*Pi^10)/6085715328000 + (3374258989419*MZV[3, 5])/
     774400 + (30016954684681418269*Zeta[3])/65034731520 - 
    (259229305579*Pi^4*Zeta[3])/3136320 - (10592241748909*Pi^6*Zeta[3])/
     215550720 + (1550129857*Pi^8*Zeta[3])/37422000 + 
    (3888*MZV[3, 5]*Zeta[3])/5 - (3090865022539733*Zeta[3]^2)/112907520 - 
    (2542503724547*Pi^4*Zeta[3]^2)/68428800 + (1844917177849*Zeta[3]^3)/
     235224 + (74105052061145819*Zeta[5])/225815040 - 
    (1278965446679*Pi^4*Zeta[5])/2851200 + (2253661*Pi^6*Zeta[5])/8505 - 
    (60920127212167*Zeta[3]*Zeta[5])/836352 + (1565417*Zeta[3]^2*Zeta[5])/
     495 + (32098753236859*Zeta[5]^2)/1774080 + (14765021177823977*Zeta[7])/
     40144896 + (57426319*Pi^4*Zeta[7])/29700 + 
    (79089681370625*Zeta[3]*Zeta[7])/1951488 + 
    (828144*((601*Pi^10)/13097700 + (2*MZV[3, 7])/7 - (8*Zeta[5]^2)/7 - 
       2*Zeta[3]*Zeta[7]))/55 - (30456886239*(-Pi^10/93555 - MZV[3, 7] + 
       Zeta[3]*Zeta[7]))/271040 + (4113481467325403*Zeta[9])/9408960 + 
    (16650*Pi^2*Zeta[9])/11 - (6085685003*Zeta[11])/1980 + 
    (5400*((-4*MZV[3, 3, 5])/5 + (247*Pi^8*Zeta[3])/567000 + 
       (2*MZV[3, 5]*Zeta[3])/5 + (43*Pi^6*Zeta[5])/11340 - 
       Zeta[3]^2*Zeta[5] - (113*Pi^4*Zeta[7])/1800 - (109*Pi^2*Zeta[9])/12 + 
       (10709*Zeta[11])/120))/11 - (4633685*Int[28][7])/50688 + 
    (82*Int[28][8])/99 - (22273*Int[29][7])/66 + (24*Int[29][8])/11 + 
    (76*Int[30][6])/33 + (12*Int[31][6])/11 + (2351527*Int[36][7])/7744 + 
    (100*Int[36][8])/11 + (22969*Int[37][7])/528 + (40*Int[37][8])/11 - 
    80*Int[38][7] + (34685*Int[39][5])/176 - (24*Int[39][6])/11 - 
    (100*Int[40][7])/33 - (128*Int[41][6])/33 + (79*Int[42][4])/22 - 
    (16*Int[44][3])/11 - (10566877*Int[47][7])/23232 - (20*Int[47][8])/11 + 
    (2278141*Int[48][7])/1056 + (320*Int[48][8])/11 - 
    (15447*Int[49][5])/176 - (8*Int[49][6])/9 - (13*Int[50][6])/3 + 
    (174*Int[51][6])/11 - (20*Int[52][4])/33 + (409659*Int[53][7])/484 - 
    (104959*Int[57][6])/363 - (58*Int[58][6])/33 - (24*Int[60][6])/11 + 
    (2*Int[61][4])/3 + (877363*Int[67][6])/5808 - (12*Int[68][3])/11 - 
    (250253*Int[70][6])/2112 + (10*Int[70][7])/3 + 
    (1004327*Int[71][5])/3872 - (255*Int[74][6])/88 + 
    (312493*Int[75][5])/2112 - (100*Int[75][6])/33 - (27*Int[76][3])/11 - 
    (12723*Int[78][5])/352 - (7847*Int[79][4])/176 - (8*Int[79][5])/11 - 
    (40*Int[80][4])/33 + (1222963*Int[81][6])/46464 - (40*Int[84][4])/33 - 
    (15*Int[86][2])/4 + (15*Int[96][5])/11 + 2*Int[107][1] - 
    (70*Int[109][3])/33 + (7083*Int[110][3])/704 + (78*Int[116][4])/11 + 
    (11197*Int[117][4])/88 - (270*Int[124][4])/11 - (18*Int[131][3])/11 - 
    (40*Int[134][3])/11 - (655*Int[137][3])/88 - (20*Int[137][4])/11 + 
    (459*Int[146][4])/22 + (459*Int[147][2])/44 - (20*Int[148][4])/11 - 
    (1180*Int[149][3])/121 + (216*Int[150][4])/11 - (32987*Int[151][5])/242 + 
    (26617*Int[153][5])/726 + (3573*Int[155][2])/242 - 
    (794*Int[156][3])/121 + (5*Int[158][4])/11 - (30*Int[162][2])/11 - 
    (75731*Int[166][6])/3168 - (16*Int[166][7])/33 - 
    (263959*Int[167][5])/4224 - (4*Int[167][6])/3 + 
    (5771419*Int[168][4])/33792 + (29*Int[168][5])/33 - 
    (4527*Int[169][2])/44 - (48*Int[169][3])/11 + (105*Int[170][1])/22 + 
    (48*Int[170][2])/11 - (5127*Int[171][1])/44 - 
    (8034029*Int[173][5])/23232 - (10*Int[173][6])/33 + 
    (2153*Int[174][2])/24 + (280*Int[174][3])/33 + (5585*Int[175][4])/96 - 
    (20*Int[175][5])/33 - (1140*Int[176][1])/11 - (240*Int[176][2])/11 - 
    (3111*Int[177][1])/44 - (25635*Int[179][1])/88 + (2295*Int[185][1])/44 + 
    (153*Int[186][3])/8 + (153*Int[187][2])/88 + (153*Int[188][3])/88 + 
    (1739*Int[189][4])/66 + (6767*Int[190][2])/33 + 50*Int[191][1] - 
    (632*Int[192][1])/11 - (158*Int[192][2])/11 + (79*Int[193][3])/11 + 
    (7603*Int[199][3])/132 + (164*Int[201][5])/33 + (96*Int[203][4])/11 + 
    (60*Int[204][2])/11 + (300*Int[207][2])/11 + (100*Int[208][3])/11 - 
    (27*Int[209][2])/11 + (24*Int[210][3])/11 - (195*Int[211][3])/88 - 
    (4*Int[211][4])/11 - (108*Int[221][2])/11 - (18*Int[223][2])/11 - 
    10*Int[224][1] - 2*Int[224][2] + Int[224][3] - (30*Int[230][2])/11 - 
    (18*Int[238][2])/11 + (8*Int[240][2])/11 - (15*Int[241][1])/11 - 
    (3*Int[241][2])/22 - Int[242][2]/22 + (15381*Int[245][1])/176 + 
    (5127*Int[245][2])/176 + (1709*Int[245][3])/704 - 
    (1709*Int[246][3])/704}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[6]}, {v[3], v[6]}, {v[3], v[9]}, 
   {v[3], v[10]}, {v[4], v[6]}, {v[4], v[7]}, {v[4], v[10]}, {v[5], v[6]}, 
   {v[5], v[7]}, {v[5], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 0, 0, 252*Zeta[9], Int[250][1], Int[250][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, 
   {v[4], v[7]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[5], v[9]}, 
   {v[6], v[8]}}, {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 2*Zeta[5], 
   Pi^6/189 + 2*Zeta[3]^2 - 20*Zeta[5] - 28*Zeta[7], 
   (-10*Pi^6)/189 - (7*Pi^8)/675 + (Pi^4*Zeta[3])/15 + 940*Zeta[3]^2 - 
    288*Zeta[3]^3 + 44*Zeta[5] + 352*Zeta[3]*Zeta[5] - 1726*Zeta[7] + 
    648*Zeta[9]}}, {{{v[9], v[9, 1]}, {v[9, 1], v[1]}, {v[1], e[1]}, 
   {v[2], e[2]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[6]}, {v[3], v[6]}, 
   {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, {v[4], v[7]}, {v[4], v[10]}, 
   {v[5], v[6]}, {v[5], v[7]}, {v[5], v[9]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {-1/20, 7/12, -133/60, -29/12 + (19*Zeta[3])/5, 
   623/12 + (19*Pi^4)/300 - (839*Zeta[3])/15, -7289/60 - (839*Pi^4)/900 + 
    (4117*Zeta[3])/15 - 3*Zeta[5] - (777*Zeta[7])/4 + 252*Zeta[9], 
   -66461/60 + (4117*Pi^4)/900 - (17*Pi^6)/945 - (10109*Pi^8)/126000 + 
    (162*MZV[3, 5])/5 + (3769*Zeta[3])/15 + (2302*Zeta[3]^2)/5 - 
    32*Zeta[3]^3 + (5939*Zeta[5])/5 - 1602*Zeta[3]*Zeta[5] + 
    (1883*Zeta[7])/2 + (4820*Zeta[9])/9 + Int[250][1], 
   782431/60 + (3769*Pi^4)/900 + (9328*Pi^6)/2835 + (75301*Pi^8)/189000 - 
    (972*MZV[3, 5])/5 - (33719*Zeta[3])/3 + (1151*Pi^4*Zeta[3])/75 - 
    (89*Pi^6*Zeta[3])/21 - (23462*Zeta[3]^2)/15 - 90*Zeta[3]^3 - 
    17129*Zeta[5] - (147*Pi^4*Zeta[5])/5 + 8504*Zeta[3]*Zeta[5] + 
    (442499*Zeta[7])/20 - (142868*Zeta[9])/9 - 4*Int[192][1] + 
    4*Int[250][1] + Int[250][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[3]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[3], v[4]}, 
   {v[5], v[6]}, {v[5], v[10]}, {v[6], v[7]}, {v[4], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 0, 
   8*Zeta[3]^3 + (1063*Zeta[9])/9, Int[253][1], Int[253][2]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[4]}, {v[3], v[6]}, {v[3], v[4]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[9]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[7]}, {v[7], v[9]}}, 
  {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 2*Zeta[5], Pi^6/189 + (22*Zeta[3]^2)/5 - 
    20*Zeta[5], (-10*Pi^6)/189 + (11*Pi^4*Zeta[3])/75 + 64*Zeta[3]^2 + 
    44*Zeta[5] - 72*Zeta[3]*Zeta[5] - (43*Zeta[7])/2 + (131*Zeta[9])/2}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[4]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[7]}, {v[4], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 2*Zeta[5], 
   Pi^6/189 + 2*Zeta[3]^2 - 20*Zeta[5], (-10*Pi^6)/189 + (Pi^4*Zeta[3])/15 + 
    4*Zeta[3]^2 - 8*Zeta[3]^3 + 44*Zeta[5] + 115*Zeta[7] - (1063*Zeta[9])/9, 
   (22*Pi^6)/189 - (527*Pi^8)/37800 + 216*MZV[3, 5] + (2*Pi^4*Zeta[3])/15 - 
    748*Zeta[3]^2 - 64*Zeta[3]^3 + 588*Zeta[5] + 2588*Zeta[3]*Zeta[5] - 
    779*Zeta[7] - (10123*Zeta[9])/18 - Int[253][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[4], v[9]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[7]}, 
   {v[7], v[9]}}, {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 2*Zeta[5], 
   Pi^6/189 + (28*Zeta[3]^2)/5 - 11*Zeta[5] - (581*Zeta[7])/20, 
   (-11*Pi^6)/378 - (282379*Pi^8)/1890000 + (13554*MZV[3, 5])/25 + 
    (14*Pi^4*Zeta[3])/75 + (989*Zeta[3]^2)/5 + 56*Zeta[3]^3 - 79*Zeta[5] + 
    805*Zeta[3]*Zeta[5] - (27*Zeta[7])/5 - (427*Zeta[9])/18}}, 
 {{{v[9], v[9, 7]}, {v[9, 7], v[7]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[9]}, 
   {v[5], v[6]}, {v[5], v[10]}, {v[6], v[7]}}, {-5, -4, -3, -2, -1, 0}, 
  {-3/20, 39/40, 541/120, -8129/120 + (289*Zeta[3])/5 - 32*Zeta[5], 
   4705/24 + (289*Pi^4)/300 - (16*Pi^6)/189 + (1101*Zeta[3])/10 - 
    56*Zeta[3]^2 + 167*Zeta[5] - (1071*Zeta[7])/4, 
   129239/120 + (367*Pi^4)/200 + (167*Pi^6)/378 + (741*Pi^8)/560 - 
    5562*MZV[3, 5] - (187507*Zeta[3])/30 - (28*Pi^4*Zeta[3])/15 + 
    (3707*Zeta[3]^2)/10 - 552*Zeta[3]^3 + (34613*Zeta[5])/10 - 
    11955*Zeta[3]*Zeta[5] + (121721*Zeta[7])/40 - (559*Zeta[9])/6}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[10]}, {v[2], v[7]}, {v[3], v[6]}, 
   {v[2], v[3]}, {v[3], v[10]}, {v[4], v[5]}, {v[2], v[4]}, {v[4], v[10]}, 
   {v[5], v[7]}, {v[1], v[5]}, {v[6], v[7]}, {v[1], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1, 2}, {0, 0, 0, 0, 0, 252*Zeta[9], Int[258][1], 
   Int[258][2]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, 
   {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, 
   {v[4], v[5]}, {v[4], v[8]}, {v[4], v[10]}, {v[5], v[7]}, {v[5], v[9]}, 
   {v[6], v[7]}, {v[6], v[9]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 + 4*Zeta[3]^2 - 40*Zeta[5], 
   (-20*Pi^6)/189 + (928*Pi^8)/2625 - (6912*MZV[3, 5])/5 - 192*Zeta[3] + 
    (2*Pi^4*Zeta[3])/15 + 584*Zeta[3]^2 - 288*Zeta[3]^3 - 40*Zeta[5] - 
    3216*Zeta[3]*Zeta[5] - 582*Zeta[7] + 1516*Zeta[9], Int[259][1]}}, 
 {{{v[8], v[8, 3]}, {v[8, 3], v[3]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[10]}, {v[5], v[7]}, 
   {v[5], v[9]}, {v[6], v[7]}, {v[6], v[9]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {-1/5, 67/40, -197/120, -4751/120 - (353*Zeta[3])/10 + (79*Zeta[5])/2, 
   56983/120 - (353*Pi^4)/600 + (79*Pi^6)/756 - (11159*Zeta[3])/10 + 
    (235*Zeta[3]^2)/2 + 107*Zeta[5] + (1449*Zeta[7])/2, 
   -751793/120 - (11159*Pi^4)/600 + (107*Pi^6)/378 - (22487*Pi^8)/12600 + 
    8028*MZV[3, 5] + (627203*Zeta[3])/30 + (47*Pi^4*Zeta[3])/12 - 
    895*Zeta[3]^2 + 144*Zeta[3]^3 - (46969*Zeta[5])/2 + 
    21546*Zeta[3]*Zeta[5] - (113*Zeta[7])/4 - 1010*Zeta[9], 
   40259707/540 + (624323*Pi^4)/1800 - (58673*Pi^6)/945 - 
    (10794863*Pi^8)/1260000 + (825462*MZV[3, 5])/25 - (6657398*Zeta[3])/45 - 
    (201*Pi^4*Zeta[3])/10 + (3323*Pi^6*Zeta[3])/63 + (466433*Zeta[3]^2)/30 + 
    8410*Zeta[3]^3 + (197003*Zeta[5])/2 - (2791*Pi^4*Zeta[5])/10 + 
    (259297*Zeta[3]*Zeta[5])/5 - (202625*Zeta[7])/4 + (1302341*Zeta[9])/36 - 
    Int[258][1] - Int[259][1]/2}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[4]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[10]}, {v[5], v[7]}, {v[5], v[9]}, {v[6], v[7]}, {v[4], v[6]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, -14*Zeta[7], 
   (-1289*Pi^8)/47250 + (432*MZV[3, 5])/5 + 72*Zeta[3]^2 + 8*Zeta[3]^3 + 
    92*Zeta[3]*Zeta[5] - 21*Zeta[7] + (1063*Zeta[9])/9, 
   (103*Pi^8)/31500 - (216*MZV[3, 5])/5 + (12*Pi^4*Zeta[3])/5 + 
    (46*Pi^6*Zeta[3])/189 - 1296*Zeta[3]^2 + (980*Zeta[3]^3)/3 - 
    (17*Pi^4*Zeta[5])/3 - 984*Zeta[3]*Zeta[5] + 2772*Zeta[7] - 
    (913*Zeta[9])/6 + Int[253][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[4], v[10]}, {v[5], v[7]}, {v[5], v[9]}, {v[6], v[7]}, 
   {v[6], v[8]}}, {-5, -4, -3, -2, -1, 0, 1}, {0, 0, 0, 0, -28*Zeta[7], 
   (-13817*Pi^8)/23625 + (11232*MZV[3, 5])/5 + 384*Zeta[3]^2 + 
    320*Zeta[3]^3 + 4312*Zeta[3]*Zeta[5] - 728*Zeta[7] - (320*Zeta[9])/9, 
   Int[262][1]}}, {{{v[9], v[9, 3]}, {v[9, 3], v[3]}, {v[1], e[1]}, 
   {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, 
   {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[10]}, 
   {v[5], v[7]}, {v[5], v[9]}, {v[6], v[7]}, {v[6], v[8]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {-3/20, 79/60, 3/2, 
   -4093/60 + (167*Zeta[3])/5 - 30*Zeta[5], 3758/15 + (167*Pi^4)/300 - 
    (5*Pi^6)/63 + (12002*Zeta[3])/15 - 216*Zeta[3]^2 - 444*Zeta[5] - 
    (469*Zeta[7])/2, 89315/36 + (6001*Pi^4)/450 - (74*Pi^6)/63 + 
    (38371*Pi^8)/27000 - (29484*MZV[3, 5])/5 - (204614*Zeta[3])/15 - 
    (36*Pi^4*Zeta[3])/5 - 2341*Zeta[3]^2 - 552*Zeta[3]^3 + 19931*Zeta[5] - 
    13300*Zeta[3]*Zeta[5] - (167*Zeta[7])/2 - (3029*Zeta[9])/3, 
   -2642191/60 - (102307*Pi^4)/450 + (49744*Pi^6)/945 - 
    (1046419*Pi^8)/189000 + (99108*MZV[3, 5])/5 + (798167*Zeta[3])/10 - 
    (353*Pi^4*Zeta[3])/6 - (488*Pi^6*Zeta[3])/27 + (40156*Zeta[3]^2)/5 - 
    (17056*Zeta[3]^3)/3 - (1090423*Zeta[5])/30 + (1451*Pi^4*Zeta[5])/15 + 
    48197*Zeta[3]*Zeta[5] - (499*Zeta[7])/2 - (522533*Zeta[9])/18 - 
    9*Int[253][1] - (3*Int[262][1])/2}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[6]}, 
   {v[4], v[8]}, {v[4], v[9]}, {v[5], v[6]}, {v[5], v[7]}, {v[5], v[10]}, 
   {v[7], v[9]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 + 4*Zeta[3]^2 - 34*Zeta[5], 
   (-17*Pi^6)/189 + (2*Pi^4*Zeta[3])/15 - 34*Zeta[3]^2 - 162*Zeta[5] + 
    12*Zeta[3]*Zeta[5] + (17837*Zeta[7])/20 - 840*Zeta[9], Int[264][1]}}, 
 {{{v[9], v[9, 7]}, {v[9, 7], v[7]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[8]}, {v[3], v[10]}, {v[4], v[6]}, {v[4], v[8]}, {v[4], v[9]}, 
   {v[5], v[6]}, {v[5], v[7]}, {v[5], v[10]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {-1/10, 7/12, 373/60, -5767/60 + (158*Zeta[3])/5 + 36*Zeta[5], 
   12047/20 + (79*Pi^4)/150 + (2*Pi^6)/21 - (3017*Zeta[3])/15 + 
    36*Zeta[3]^2 - 662*Zeta[5] + 504*Zeta[7], -45629/20 - (3017*Pi^4)/900 - 
    (331*Pi^6)/189 + (2578*Pi^8)/2625 - (15552*MZV[3, 5])/5 - 
    (5761*Zeta[3])/15 + (6*Pi^4*Zeta[3])/5 - 6278*Zeta[3]^2 + 5444*Zeta[5] - 
    2916*Zeta[3]*Zeta[5] - (165037*Zeta[7])/20 + 7560*Zeta[9], 
   290549/60 - (5761*Pi^4)/900 + (9886*Pi^6)/945 + (30691*Pi^8)/16875 - 
    (190512*MZV[3, 5])/25 + (124933*Zeta[3])/15 - (3292*Pi^4*Zeta[3])/15 - 
    (52*Pi^6*Zeta[3])/7 + (53232*Zeta[3]^2)/5 - (33912*Zeta[3]^3)/5 + 
    (132302*Zeta[5])/5 + (1062*Pi^4*Zeta[5])/5 - 15130*Zeta[3]*Zeta[5] - 
    (937309*Zeta[7])/10 + (181129*Zeta[9])/3 - 9*Int[264][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, 
   {v[4], v[7]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[5], v[8]}, 
   {v[6], v[9]}}, {-5, -4, -3, -2, -1, 0}, {0, 0, 0, 2*Zeta[5], 
   Pi^6/189 + 2*Zeta[3]^2 - 20*Zeta[5] - 14*Zeta[7], 
   (-10*Pi^6)/189 + (199*Pi^8)/1890 - 432*MZV[3, 5] + (Pi^4*Zeta[3])/15 - 
    308*Zeta[3]^2 - 32*Zeta[3]^3 + 44*Zeta[5] - 1012*Zeta[3]*Zeta[5] + 
    1018*Zeta[7] - (796*Zeta[9])/9}}, 
 {{{v[9], v[9, 6]}, {v[9, 6], v[6]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[8]}, 
   {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, {v[4], v[7]}, {v[4], v[10]}, 
   {v[5], v[6]}, {v[5], v[7]}, {v[5], v[8]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {-1/5, 109/120, 1033/120, -11147/120 + (273*Zeta[3])/10 - Zeta[5]/2, 
   14457/40 + (91*Pi^4)/200 - Pi^6/756 - (6853*Zeta[3])/30 - Zeta[3]^2/2 + 
    (33*Zeta[5])/2 - 21*Zeta[7], -28877/60 - (6853*Pi^4)/1800 + 
    (11*Pi^6)/252 - (3377*Pi^8)/31500 + (1944*MZV[3, 5])/5 + 
    (3328*Zeta[3])/15 - (Pi^4*Zeta[3])/60 - (3507*Zeta[3]^2)/2 + 
    576*Zeta[3]^3 + (23129*Zeta[5])/20 + 498*Zeta[3]*Zeta[5] - 
    (15923*Zeta[7])/2 + 8756*Zeta[9], -1683247/720 + (832*Pi^4)/225 + 
    (22583*Pi^6)/7560 - (1945007*Pi^8)/756000 - (7344*MZV[3, 5])/5 + 
    (397893*Zeta[3])/20 - (1169*Pi^4*Zeta[3])/20 + (83*Pi^6*Zeta[3])/63 + 
    (654943*Zeta[3]^2)/20 + 9706*Zeta[3]^3 - (2461647*Zeta[5])/40 - 
    (241*Pi^4*Zeta[5])/10 - (301543*Zeta[3]*Zeta[5])/2 + (39169*Zeta[7])/16 + 
    (513979*Zeta[9])/4 + Int[250][1] + 72*Int[253][1]}}, 
 {{{v[6], v[6, 3]}, {v[6, 3], v[3]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[3]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[2], v[4]}, {v[4], v[10]}, {v[5], v[7]}, {v[1], v[5]}, {v[6], v[7]}, 
   {v[1], v[6]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {-2/15, 7/5, -77/15, 29/15 - (8*Zeta[3])/3, 51 - (2*Pi^4)/45 + 4*Zeta[3], 
   -843/5 + Pi^4/15 + (832*Zeta[3])/3 + (612*Zeta[5])/5 - 28*Zeta[7] - 
    252*Zeta[9], -6847/5 + (208*Pi^4)/45 + (134*Pi^6)/405 - (7*Pi^8)/675 - 
    (1276*Zeta[3])/3 + (6676*Zeta[3]^2)/3 + (24504*Zeta[5])/5 - 
    2504*Zeta[3]*Zeta[5] - 28*Zeta[7] - 2520*Zeta[9] - Int[258][1], 
   160579/5 - (319*Pi^4)/45 + (12242*Pi^6)/945 - (7*Pi^8)/675 - 
    43016*Zeta[3] + (3338*Pi^4*Zeta[3])/45 - (1252*Pi^6*Zeta[3])/189 + 
    19084*Zeta[3]^2 - (9128*Zeta[3]^3)/3 - (291468*Zeta[5])/5 - 
    (626*Pi^4*Zeta[5])/15 + 9016*Zeta[3]*Zeta[5] + 83877*Zeta[7] - 
    (32872*Zeta[9])/3 - 10*Int[258][1] - Int[258][2]}}, 
 {{{v[4], v[4, 3]}, {v[4, 3], v[3]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[4]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[3]}, {v[3], v[6]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[7]}, 
   {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {0, 0, 0, 8*Zeta[5], (4*Pi^6)/189 + 8*Zeta[3]^2 - 56*Zeta[5], 
   (-4*Pi^6)/27 + (4*Pi^4*Zeta[3])/15 - 32*Zeta[3]^2 - 8*Zeta[3]^3 - 
    64*Zeta[5] + (143*Zeta[7])/2 - (1063*Zeta[9])/9, 
   (-32*Pi^6)/189 - (7459*Pi^8)/189000 + (1188*MZV[3, 5])/5 - 
    (16*Pi^4*Zeta[3])/15 - 880*Zeta[3]^2 - 80*Zeta[3]^3 + 2880*Zeta[5] + 
    1160*Zeta[3]*Zeta[5] - (3493*Zeta[7])/2 - (10630*Zeta[9])/9 - 
    Int[253][1], (160*Pi^6)/21 - (65537*Pi^8)/63000 + (8532*MZV[3, 5])/5 - 
    (88*Pi^4*Zeta[3])/3 + (572*Pi^6*Zeta[3])/189 + 15504*Zeta[3]^2 - 
    1160*Zeta[3]^3 - 24192*Zeta[5] - (7*Pi^4*Zeta[5])/15 - 
    11584*Zeta[3]*Zeta[5] + 10670*Zeta[7] + (364825*Zeta[9])/18 - 
    10*Int[253][1] - Int[253][2]}}, 
 {{{v[10], v[10, 5]}, {v[10, 5], v[5]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[4]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[3]}, {v[3], v[6]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[3], v[4]}, {v[5], v[6]}, {v[6], v[7]}, 
   {v[4], v[7]}}, {-5, -4, -3, -2, -1, 0, 1, 2}, 
  {-1/15, 23/30, -83/30, -191/30 + (118*Zeta[3])/15, 
   3389/30 + (59*Pi^4)/450 - (1558*Zeta[3])/15, -3431/6 - (779*Pi^4)/450 + 
    (7774*Zeta[3])/15 + 144*Zeta[3]^2 - 40*Zeta[3]^3 + (558*Zeta[5])/5 + 
    448*Zeta[7] - (5315*Zeta[9])/9, 31193/30 + (3887*Pi^4)/450 + 
    (778*Pi^6)/2835 + (112*Pi^8)/675 - (20582*Zeta[3])/15 + 
    (24*Pi^4*Zeta[3])/5 - (45866*Zeta[3]^2)/15 - 592*Zeta[3]^3 + 
    (17994*Zeta[5])/5 + 9344*Zeta[3]*Zeta[5] + 350*Zeta[7] - 
    (78662*Zeta[9])/9 - 5*Int[253][1], 272609/30 - (10291*Pi^4)/450 + 
    (5554*Pi^6)/567 - (82813*Pi^8)/47250 + (37584*MZV[3, 5])/5 + 
    (166574*Zeta[3])/15 - (22933*Pi^4*Zeta[3])/225 + 
    (4672*Pi^6*Zeta[3])/189 + (258716*Zeta[3]^2)/15 + (4352*Zeta[3]^3)/3 - 
    76030*Zeta[5] + (2336*Pi^4*Zeta[5])/15 - 10484*Zeta[3]*Zeta[5] + 
    (157123*Zeta[7])/10 + (297776*Zeta[9])/3 - 74*Int[253][1] - 
    5*Int[253][2]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[4], v[7]}, {v[4], v[9]}, {v[5], v[6]}, 
   {v[5], v[10]}, {v[6], v[7]}, {v[8], v[9]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 4*Zeta[5], (2*Pi^6)/189 + 4*Zeta[3]^2 - 10*Zeta[5] - 7*Zeta[7], 
   (-5*Pi^6)/189 - (11729*Pi^8)/94500 + (2376*MZV[3, 5])/5 + 
    (2*Pi^4*Zeta[3])/15 + 518*Zeta[3]^2 + 64*Zeta[3]^3 - 154*Zeta[5] + 
    736*Zeta[3]*Zeta[5] - (32717*Zeta[7])/20 + (10178*Zeta[9])/9, 
   Int[271][1]}}, {{{v[9], v[9, 8]}, {v[9, 8], v[8]}, {v[1], e[1]}, 
   {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, 
   {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[7]}, 
   {v[4], v[9]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[7]}}, 
  {-5, -4, -3, -2, -1, 0, 1}, {-2/15, 4/3, -107/30, 
   -17 - (88*Zeta[3])/15 + 24*Zeta[5], 2111/10 - (22*Pi^4)/225 + 
    (4*Pi^6)/63 + (118*Zeta[3])/15 + 24*Zeta[3]^2 + 12*Zeta[5] - 7*Zeta[7], 
   -18781/15 + (59*Pi^4)/450 + (2*Pi^6)/63 + (101023*Pi^8)/94500 - 
    (20952*MZV[3, 5])/5 + (52612*Zeta[3])/15 + (4*Pi^4*Zeta[3])/5 - 
    5514*Zeta[3]^2 - 432*Zeta[3]^3 - 3214*Zeta[5] - 7088*Zeta[3]*Zeta[5] + 
    (68108*Zeta[7])/5 - 7656*Zeta[9], 148901/30 + (13153*Pi^4)/225 - 
    (41386*Pi^6)/2835 + (28591519*Pi^8)/1890000 - (1879434*MZV[3, 5])/25 - 
    (540974*Zeta[3])/15 + (376*Pi^4*Zeta[3])/5 + (1976*Pi^6*Zeta[3])/189 + 
    (19094*Zeta[3]^2)/15 + (85664*Zeta[3]^3)/15 + (1060451*Zeta[5])/15 - 
    (2684*Pi^4*Zeta[5])/15 - 320240*Zeta[3]*Zeta[5] + (4976161*Zeta[7])/40 + 
    (338399*Zeta[9])/9 + 66*Int[253][1] + 6*Int[258][1] - 15*Int[271][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[9]}, {v[6], v[7]}, 
   {v[7], v[9]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 2*Zeta[5], Pi^6/189 + (82*Zeta[3]^2)/5 - 17*Zeta[5] - 
    (231*Zeta[7])/5, (-17*Pi^6)/378 + (437*Pi^8)/157500 - 
    (1944*MZV[3, 5])/25 + (41*Pi^4*Zeta[3])/75 - (853*Zeta[3]^2)/5 + 
    24*Zeta[3]^3 + 73*Zeta[5] - 186*Zeta[3]*Zeta[5] + (16251*Zeta[7])/20 - 
    (1958*Zeta[9])/3, Int[273][1]}}, 
 {{{v[9], v[9, 7]}, {v[9, 7], v[7]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[10]}, 
   {v[5], v[6]}, {v[5], v[9]}, {v[6], v[7]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {-1/20, 13/30, -113/60, 763/30 + (92*Zeta[3])/5 - 34*Zeta[5], 
   -26711/60 + (23*Pi^4)/75 - (17*Pi^6)/189 + (4573*Zeta[3])/6 - 
    (326*Zeta[3]^2)/5 + 16*Zeta[5] - (2877*Zeta[7])/5, 
   64981/12 + (4573*Pi^4)/360 + (8*Pi^6)/189 + (144959*Pi^8)/157500 - 
    (110808*MZV[3, 5])/25 - (362777*Zeta[3])/30 - (163*Pi^4*Zeta[3])/75 + 
    (3824*Zeta[3]^2)/5 - 72*Zeta[3]^3 + (50251*Zeta[5])/5 - 
    12138*Zeta[3]*Zeta[5] - (17113*Zeta[7])/20 + 2966*Zeta[9], 
   -6108659/120 - (362777*Pi^4)/1800 + (3661*Pi^6)/135 + (1976*Pi^8)/675 - 
    9072*MZV[3, 5] + (509581*Zeta[3])/6 + (253*Pi^4*Zeta[3])/30 - 
    (2116*Pi^6*Zeta[3])/63 - (96909*Zeta[3]^2)/5 - 2864*Zeta[3]^3 - 
    (488273*Zeta[5])/10 + (886*Pi^4*Zeta[5])/5 - 10210*Zeta[3]*Zeta[5] + 
    (40873*Zeta[7])/2 + (18953*Zeta[9])/6 + 6*Int[245][1] - 3*Int[273][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[6], v[8]}, 
   {v[7], v[9]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 0, -18*Zeta[3]^2 + 3*Zeta[5] - (35*Zeta[7])/4, 
   Pi^6/126 - (2269*Pi^8)/378000 + (54*MZV[3, 5])/5 - (3*Pi^4*Zeta[3])/5 + 
    (519*Zeta[3]^2)/5 - 64*Zeta[3]^3 - 51*Zeta[5] - 7*Zeta[3]*Zeta[5] + 
    (21*Zeta[7])/10 + (713*Zeta[9])/18, Int[275][1]}}, 
 {{{v[9], v[9, 7]}, {v[9, 7], v[7]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[10]}, 
   {v[5], v[6]}, {v[5], v[7]}, {v[6], v[8]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {-1/12, 7/12, 23/12, -2803/60 + (7*Zeta[3])/3 + 20*Zeta[5], 
   22139/60 + (7*Pi^4)/180 + (10*Pi^6)/189 - (2909*Zeta[3])/15 + 
    (106*Zeta[3]^2)/5 - 147*Zeta[5] - (147*Zeta[7])/20, 
   -127363/60 - (2909*Pi^4)/900 - (7*Pi^6)/18 - (63311*Pi^8)/630000 + 
    (9558*MZV[3, 5])/25 + (32213*Zeta[3])/15 + (53*Pi^4*Zeta[3])/75 - 
    1440*Zeta[3]^2 + 216*Zeta[3]^3 + 896*Zeta[5] + 543*Zeta[3]*Zeta[5] + 
    (897*Zeta[7])/4 - (537*Zeta[9])/2, 573811/60 + (32213*Pi^4)/900 + 
    (1111*Pi^6)/567 + (495793*Pi^8)/1890000 - (19998*MZV[3, 5])/25 - 
    (230608*Zeta[3])/15 - (1881*Pi^4*Zeta[3])/50 + (29*Pi^6*Zeta[3])/21 + 
    (178031*Zeta[3]^2)/15 - (7982*Zeta[3]^3)/5 + (504319*Zeta[5])/30 - 
    (1293*Pi^4*Zeta[5])/50 - (21371*Zeta[3]*Zeta[5])/5 - (5711*Zeta[7])/5 - 
    (349409*Zeta[9])/180 - 3*Int[245][1] + 3*Int[253][1] - 3*Int[275][1]}}, 
 {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
   {v[2], v[8]}, {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, 
   {v[4], v[6]}, {v[4], v[8]}, {v[5], v[9]}, {v[6], v[7]}, {v[7], v[9]}, 
   {v[8], v[10]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {0, 0, 0, 6*Zeta[5], Pi^6/63 + (174*Zeta[3]^2)/5 - 29*Zeta[5] - 
    (42*Zeta[7])/5, (-29*Pi^6)/378 + (2887*Pi^8)/78750 - 
    (3888*MZV[3, 5])/25 + (29*Pi^4*Zeta[3])/25 - (1261*Zeta[3]^2)/5 + 
    48*Zeta[3]^3 - 210*Zeta[5] - 204*Zeta[3]*Zeta[5] - (1919*Zeta[7])/10 + 
    (614*Zeta[9])/3, Int[277][1]}}, 
 {{{v[9], v[9, 7]}, {v[9, 7], v[7]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[5]}, 
   {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, {v[4], v[6]}, {v[4], v[8]}, 
   {v[5], v[9]}, {v[6], v[7]}, {v[8], v[10]}}, {-5, -4, -3, -2, -1, 0, 1}, 
  {-1/30, 1/15, 17/6, -427/15 + (72*Zeta[3])/5 + (46*Zeta[5])/3, 
   281/2 + (6*Pi^4)/25 + (23*Pi^6)/567 - (14428*Zeta[3])/45 + 
    (1772*Zeta[3]^2)/15 + (1829*Zeta[5])/9 - (707*Zeta[7])/10, 
   -10696/45 - (3607*Pi^4)/675 + (1829*Pi^6)/3402 + (26741*Pi^8)/135000 - 
    (21924*MZV[3, 5])/25 + (138322*Zeta[3])/135 + (886*Pi^4*Zeta[3])/225 + 
    (85129*Zeta[3]^2)/45 - 192*Zeta[3]^3 - (569281*Zeta[5])/135 - 
    2194*Zeta[3]*Zeta[5] + (7486*Zeta[7])/5 - (3968*Zeta[9])/3, 
   -1039423/270 + (69161*Pi^4)/4050 - (131255*Pi^6)/10206 + 
    (2730541*Pi^8)/708750 - (340236*MZV[3, 5])/25 + (5352296*Zeta[3])/405 + 
    (25541*Pi^4*Zeta[3])/675 - (1403*Pi^6*Zeta[3])/189 - 
    (3859633*Zeta[3]^2)/135 + (44926*Zeta[3]^3)/15 + (1690610*Zeta[5])/81 + 
    (9779*Pi^4*Zeta[5])/150 - (103806*Zeta[3]*Zeta[5])/5 + 
    (2887301*Zeta[7])/120 - (5058001*Zeta[9])/180 - 6*Int[253][1] - 
    3*Int[277][1]}}, {{{v[1], e[1]}, {v[2], e[2]}, {v[1], v[9]}, 
   {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[4], v[9]}, {v[4], v[10]}, {v[5], v[7]}, 
   {v[5], v[8]}, {v[6], v[7]}, {v[6], v[8]}}, {-5, -4, -3, -2, -1, 0}, 
  {0, 0, 0, 0, 0, (928*Pi^8)/875 - (20736*MZV[3, 5])/5 - 288*Zeta[3]^2 - 
    384*Zeta[3]^3 - 7776*Zeta[3]*Zeta[5] + 756*Zeta[7] + (1496*Zeta[9])/3}}, 
 {{{v[8], v[8, 3]}, {v[8, 3], v[3]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[9]}, {v[5], v[7]}, 
   {v[5], v[10]}, {v[6], v[7]}, {v[6], v[9]}}, {-5, -4, -3, -2, -1, 0}, 
  {-2/5, 29/15, 153/10, -8323/60 + (836*Zeta[3])/5 - 156*Zeta[5], 
   -1944/5 + (209*Pi^4)/75 - (26*Pi^6)/63 + (26542*Zeta[3])/15 - 
    1080*Zeta[3]^2 - 76*Zeta[5] + 441*Zeta[7], 
   2901449/180 + (13271*Pi^4)/450 - (38*Pi^6)/189 - (21137*Pi^8)/10500 + 
    (42552*MZV[3, 5])/5 - (690391*Zeta[3])/15 - 36*Pi^4*Zeta[3] + 
    330*Zeta[3]^2 + 432*Zeta[3]^3 + (224368*Zeta[5])/5 + 
    20124*Zeta[3]*Zeta[5] - (26599*Zeta[7])/2 - 768*Zeta[9]}}, 
 {{{v[6], v[6, 3]}, {v[6, 3], v[3]}, {v[1], e[1]}, {v[2], e[2]}, 
   {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[8]}, 
   {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[9]}, {v[5], v[7]}, 
   {v[5], v[10]}, {v[6], v[7]}, {v[6], v[9]}}, {-5, -4, -3, -2, -1, 0}, 
  {-7/15, 17/6, 214/15, -2759/30 + (1184*Zeta[3])/3 - 504*Zeta[5], 
   -8496/5 + (296*Pi^4)/45 - (4*Pi^6)/3 + (63352*Zeta[3])/15 - 
    2232*Zeta[3]^2 - 244*Zeta[5] + 1400*Zeta[7], 
   1202704/45 + (15838*Pi^4)/225 - (122*Pi^6)/189 - (1322*Pi^8)/23625 + 
    (11232*MZV[3, 5])/5 - (414992*Zeta[3])/5 - (372*Pi^4*Zeta[3])/5 - 
    9884*Zeta[3]^2 + 2688*Zeta[3]^3 + (463472*Zeta[5])/5 + 
    16120*Zeta[3]*Zeta[5] - (65261*Zeta[7])/2 + (3064*Zeta[9])/3}}}


==> anc/MasterExpansions.mpl <==
pInt[1]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[1], v[4]], [v[1], v[4]], [v[1], v[3]], [v[1], v[3]], [v[3], v[4]], [v[3], v[4]], [v[-3], v[2]], [v[-3], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, 1/24, 49/144, 1867/864, 64813/5184 - (23*zeta[3])/12, 2146387/31104 - (23*Pi^4)/720 - (1127*zeta[3])/72, 69116413/186624 - (1127*Pi^4)/4320 - (42941*zeta[3])/432 - (127*zeta[5])/4, 2185200787/1119744 - (42941*Pi^4)/25920 - (179*Pi^6)/2268 - (1490699*zeta[3])/2592 + (529*zeta[3]^2)/12 - (6223*zeta[5])/24, 68213322013/6718464 - (1490699*Pi^4)/155520 - (1253*Pi^6)/1944 - (49366901*zeta[3])/15552 + (529*Pi^4*zeta[3])/360 + (25921*zeta[3]^2)/72 - (237109*zeta[5])/144 - (2189*zeta[7])/4, 2109835275187/40310784 - (49366901*Pi^4)/933120 - (334193*Pi^6)/81648 - (7049*Pi^8)/43200 - (1589677499*zeta[3])/93312 + (25921*Pi^4*zeta[3])/2160 + (987643*zeta[3]^2)/432 - (8231251*zeta[5])/864 + (2921*zeta[3]*zeta[5])/2 - (107261*zeta[7])/24, 64812579807613/241864704 - (1589677499*Pi^4)/5598720 - (1657361*Pi^6)/69984 - (345401*Pi^8)/259200 - (50259618101*zeta[3])/559872 + (987643*Pi^4*zeta[3])/12960 + (4117*Pi^6*zeta[3])/1134 + (34286077*zeta[3]^2)/2592 - (12167*zeta[3]^3)/18 - (272591149*zeta[5])/5184 + (2921*Pi^4*zeta[5])/120 + (143129*zeta[3]*zeta[5])/12 - (4086863*zeta[7])/144 - (365675*zeta[9])/36, 1980725513429587/1451188224 - (50259618101*Pi^4)/33592320 - (384203273*Pi^6)/2939328 - (13160483*Pi^8)/1555200 - (27031*Pi^10)/83160 - (1568906406299*zeta[3])/3359232 + (34286077*Pi^4*zeta[3])/77760 + (28819*Pi^6*zeta[3])/972 + (1135438723*zeta[3]^2)/15552 - (12167*Pi^4*zeta[3]^2)/360 - (596183*zeta[3]^3)/108 - (8777784451*zeta[5])/31104 + (143129*Pi^4*zeta[5])/720 + (5453507*zeta[3]*zeta[5])/72 + (48387*zeta[5]^2)/4 - (141875657*zeta[7])/864 + (50347*zeta[3]*zeta[7])/2 - (17918075*zeta[9])/216, 60293050293013213/8707129344 - (1568906406299*Pi^4)/201553920 - (12371837927*Pi^6)/17635968 - (456866837*Pi^8)/9331200 - (189217*Pi^10)/71280 - (48526211329301*zeta[3])/20155392 + (1135438723*Pi^4*zeta[3])/466560 + (7686439*Pi^6*zeta[3])/40824 + (162127*Pi^8*zeta[3])/21600 + (36562582477*zeta[3]^2)/93312 - (596183*Pi^4*zeta[3]^2)/2160 - (22715789*zeta[3]^3)/648 - (277520499949*zeta[5])/186624 + (5453507*Pi^4*zeta[5])/4320 + (22733*Pi^6*zeta[5])/378 + (189318773*zeta[3]*zeta[5])/432 - (67183*zeta[3]^2*zeta[5])/2 + (790321*zeta[5]^2)/8 - (4698441143*zeta[7])/5184 + (50347*Pi^4*zeta[7])/120 + (2467003*zeta[3]*zeta[7])/12 - (682715225*zeta[9])/1296 - (800593*zeta[11])/4]];
pInt[2]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[1], v[3]], [v[1], v[3]], [v[1], v[3]], [v[1], v[3]], [v[1], v[3]], [v[-3], v[2]], [v[-3], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9], [0, 0, 0, -1/576, -13/768, -9823/82944, -80513/110592 + (13*zeta[3])/144, -49995799/11943936 + (13*Pi^4)/8640 + (169*zeta[3])/192, -122739515/5308416 + (169*Pi^4)/11520 + (127699*zeta[3])/20736 + (67*zeta[5])/48, -213973312663/1719926784 + (127699*Pi^4)/1244160 + (47*Pi^6)/13608 + (1046669*zeta[3])/27648 - (169*zeta[3]^2)/72 + (871*zeta[5])/64, -1507417628113/2293235712 + (1046669*Pi^4)/1658880 + (611*Pi^6)/18144 + (649945387*zeta[3])/2985984 - (169*Pi^4*zeta[3])/2160 - (2197*zeta[3]^2)/96 + (658141*zeta[5])/6912 + (373*zeta[7])/16, -849028113652279/247669456896 + (649945387*Pi^4)/179159040 + (461681*Pi^6)/1959552 + (11*Pi^8)/1620 + (1595613695*zeta[3])/1327104 - (2197*Pi^4*zeta[3])/2880 - (1660087*zeta[3]^2)/10368 + (5394371*zeta[5])/9216 - (871*zeta[3]*zeta[5])/12 + (14547*zeta[7])/64, -5847189456443825/330225942528 + (319122739*Pi^4)/15925248 + (3784111*Pi^6)/2612736 + (143*Pi^8)/2160 + (2781653064619*zeta[3])/429981696 - (1660087*Pi^4*zeta[3])/311040 - (611*Pi^6*zeta[3])/3402 - (13606697*zeta[3]^2)/13824 + (2197*zeta[3]^3)/54 + (3349718533*zeta[5])/995328 - (871*Pi^4*zeta[5])/720 - (11323*zeta[3]*zeta[5])/16 + (3663979*zeta[7])/2304 + (184435*zeta[9])/432, -3238326749623177303/35664401793024 + (2781653064619*Pi^4)/25798901760 + (335686079*Pi^6)/40310784 + (108053*Pi^8)/233280 + (3287*Pi^10)/249480 + (19596429165469*zeta[3])/573308928 - (13606697*Pi^4*zeta[3])/414720 - (7943*Pi^6*zeta[3])/4536 - (8449290031*zeta[3]^2)/1492992 + (2197*Pi^4*zeta[3]^2)/1080 + (28561*zeta[3]^3)/72 + (8223547505*zeta[5])/442368 - (11323*Pi^4*zeta[5])/960 - (8555833*zeta[3]*zeta[5])/1728 - (4489*zeta[5]^2)/8 + (30031349*zeta[7])/3072 - (4849*zeta[3]*zeta[7])/4 + (2397655*zeta[9])/576, -271854525515076673/587068342272 + (19596429165469*Pi^4)/34398535680 + (5768757205*Pi^6)/125411328 + (885643*Pi^8)/311040 + (42731*Pi^10)/332640 + (11037365477479627*zeta[3])/61917364224 - (8449290031*Pi^4*zeta[3])/44789760 - (6001853*Pi^6*zeta[3])/489888 - (143*Pi^8*zeta[3])/405 - (20742978035*zeta[3]^2)/663552 + (28561*Pi^4*zeta[3]^2)/1440 + (21581131*zeta[3]^3)/7776 + (14336211948421*zeta[5])/143327232 - (8555833*Pi^4*zeta[5])/103680 - (3149*Pi^6*zeta[5])/1134 - (70126823*zeta[3]*zeta[5])/2304 + (11323*zeta[3]^2*zeta[5])/6 - (175071*zeta[5]^2)/32 + (18648433027*zeta[7])/331776 - (4849*Pi^4*zeta[7])/240 - (189111*zeta[3]*zeta[7])/16 + (1811705005*zeta[9])/62208 + (401623*zeta[11])/48]];
pInt[3]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[1], v[4]], [v[1], v[4]], [v[1], v[3]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]], [v[-3], v[2]], [v[-3], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, 1/32, 5/24, 1309/1152, 317/54 - (9*zeta[3])/8, 1234309/41472 - (3*Pi^4)/160 - (15*zeta[3])/2, 4658207/31104 - Pi^4/8 - (1309*zeta[3])/32 - (153*zeta[5])/8, 1121384029/1492992 - (1309*Pi^4)/1920 - Pi^6/21 - (634*zeta[3])/3 + (81*zeta[3]^2)/4 - (255*zeta[5])/2, 2105747071/559872 - (317*Pi^4)/90 - (20*Pi^6)/63 - (1234309*zeta[3])/1152 + (27*Pi^4*zeta[3])/40 + 135*zeta[3]^2 - (22253*zeta[5])/32 - (2781*zeta[7])/8, 1011512031349/53747712 - (1234309*Pi^4)/69120 - (187*Pi^6)/108 - (8*Pi^8)/75 - (4658207*zeta[3])/864 + (9*Pi^4*zeta[3])/2 + (11781*zeta[3]^2)/16 - (10778*zeta[5])/3 + (1377*zeta[3]*zeta[5])/2 - (4635*zeta[7])/2, 3794584384877/40310784 - (4658207*Pi^4)/51840 - (5072*Pi^6)/567 - (32*Pi^8)/45 - (1121384029*zeta[3])/41472 + (3927*Pi^4*zeta[3])/160 + (12*Pi^6*zeta[3])/7 + 3804*zeta[3]^2 - 243*zeta[3]^3 - (20983253*zeta[5])/1152 + (459*Pi^4*zeta[5])/40 + 4590*zeta[3]*zeta[5] - (404481*zeta[7])/32 - (54225*zeta[9])/8, 910870477664269/1934917632 - (1121384029*Pi^4)/2488320 - (1234309*Pi^6)/27216 - (2618*Pi^8)/675 - (1069*Pi^10)/4620 - (2105747071*zeta[3])/15552 + (634*Pi^4*zeta[3])/5 + (80*Pi^6*zeta[3])/7 + (1234309*zeta[3]^2)/64 - (243*Pi^4*zeta[3]^2)/20 - 1620*zeta[3]^3 - (79189519*zeta[5])/864 + (153*Pi^4*zeta[5])/2 + (200277*zeta[3]*zeta[5])/8 + (23409*zeta[5]^2)/4 - 65302*zeta[7] + (25029*zeta[3]*zeta[7])/2 - (90375*zeta[9])/2, 854021135258603/362797056 - (2105747071*Pi^4)/933120 - (4658207*Pi^6)/20412 - (40576*Pi^8)/2025 - (1069*Pi^10)/693 - (1011512031349*zeta[3])/1492992 + (1234309*Pi^4*zeta[3])/1920 + (187*Pi^6*zeta[3])/3 + (96*Pi^8*zeta[3])/25 + (4658207*zeta[3]^2)/48 - 81*Pi^4*zeta[3]^2 - (35343*zeta[3]^3)/4 - (19063528493*zeta[5])/41472 + (66759*Pi^4*zeta[5])/160 + (204*Pi^6*zeta[5])/7 + 129336*zeta[3]*zeta[5] - 12393*zeta[3]^2*zeta[5] + 39015*zeta[5]^2 - (127133827*zeta[7])/384 + (8343*Pi^4*zeta[7])/40 + 83430*zeta[3]*zeta[7] - (7886725*zeta[9])/32 - (1109637*zeta[11])/8]];
pInt[4]:=[[[v[1], e[1]], [v[2], e[2]], [v[6], e[3]], [v[-6], e[4]], [v[1], v[4]], [v[3], v[4]], [v[3], v[4]], [v[1], v[3]], [v[3], v[6]], [v[4], v[6]], [v[1], v[6]], [v[-6], v[2]], [v[-6], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -1/8, -13/16, -141/32, -1393/64 + 2*zeta[3], -12997/128 + Pi^4/30 + 13*zeta[3], -116697/256 + (13*Pi^4)/60 + (123*zeta[3])/2 + 24*zeta[5], -1019645/512 + (41*Pi^4)/40 + (11*Pi^6)/189 + (907*zeta[3])/4 + (49*zeta[3]^2)/2 + 156*zeta[5], -8732657/1024 + (907*Pi^4)/240 + (143*Pi^6)/378 + (4375*zeta[3])/8 + (49*Pi^4*zeta[3])/60 + (637*zeta[3]^2)/4 + 693*zeta[5] + (2475*zeta[7])/4, -73671861/2048 + (875*Pi^4)/96 + (421*Pi^6)/252 + (60689*Pi^8)/252000 - (9645*zeta[3])/16 + (637*Pi^4*zeta[3])/120 + (10005*zeta[3]^2)/8 + (4227*zeta[5])/2 + 993*zeta[3]*zeta[5] + (32175*zeta[7])/8 - (486*zeta[3, 5])/5, -614399881/4096 - (643*Pi^4)/64 + (7547*Pi^6)/1512 + (788957*Pi^8)/504000 - (638209*zeta[3])/32 + (667*Pi^4*zeta[3])/16 + (472*Pi^6*zeta[3])/189 + (151849*zeta[3]^2)/16 - (3875*zeta[3]^3)/3 + (4695*zeta[5])/4 + (493*Pi^4*zeta[5])/20 + (12909*zeta[3]*zeta[5])/2 + (315063*zeta[7])/16 + (49652*zeta[9])/3 - (3159*zeta[3, 5])/5, -5078395309/8192 - (638209*Pi^4)/1920 + (5015*Pi^6)/3024 + (895229*Pi^8)/112000 + (30407*Pi^10)/38808 - (11524165*zeta[3])/64 + (151849*Pi^4*zeta[3])/480 + (3068*Pi^6*zeta[3])/189 + (2119837*zeta[3]^2)/32 - (775*Pi^4*zeta[3]^2)/12 - (50375*zeta[3]^3)/6 - (373725*zeta[5])/8 + (6409*Pi^4*zeta[5])/40 + (189765*zeta[3]*zeta[5])/4 + (327123*zeta[5]^2)/28 + (2532051*zeta[7])/32 + (239661*zeta[3]*zeta[7])/28 + (322738*zeta[9])/3 - (36207*zeta[3, 5])/10 + (17253*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/28]];
pInt[5]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[2], v[5]], [v[4], v[5]], [v[2], v[5]], [v[4], v[5]], [v[2], v[3]], [v[3], v[4]], [v[3], v[4]], [v[-3], v[1]], [v[-3], v[1]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, -3/8, -33/16, -345/32, -3525/64 + (45*zeta[3])/4, -35625/128 + (3*Pi^4)/16 + (495*zeta[3])/8, -358125/256 + (33*Pi^4)/32 + (5175*zeta[3])/16 + (855*zeta[5])/4, -3590625/512 + (345*Pi^4)/64 + (15*Pi^6)/28 + (52875*zeta[3])/32 - (675*zeta[3]^2)/4 + (9405*zeta[5])/8, -35953125/1024 + (3525*Pi^4)/128 + (165*Pi^6)/56 + (534375*zeta[3])/64 - (45*Pi^4*zeta[3])/8 - (7425*zeta[3]^2)/8 + (98325*zeta[5])/16 + (16245*zeta[7])/4, -359765625/2048 + (35625*Pi^4)/256 + (1725*Pi^6)/112 + (407*Pi^8)/320 + (5371875*zeta[3])/128 - (495*Pi^4*zeta[3])/16 - (77625*zeta[3]^2)/16 + (1004625*zeta[5])/32 - (12825*zeta[3]*zeta[5])/2 + (178695*zeta[7])/8, -3598828125/4096 + (358125*Pi^4)/512 + (17625*Pi^6)/224 + (4477*Pi^8)/640 + (53859375*zeta[3])/256 - (5175*Pi^4*zeta[3])/32 - (225*Pi^6*zeta[3])/14 - (793125*zeta[3]^2)/32 + (3375*zeta[3]^3)/2 + (10153125*zeta[5])/64 - (855*Pi^4*zeta[5])/8 - (141075*zeta[3]*zeta[5])/4 + (1868175*zeta[7])/16 + (322155*zeta[9])/4]];
pInt[6]:=[[[v[1], e[1]], [v[2], e[2]], [v[7], e[3]], [v[-7], e[4]], [v[1], v[5]], [v[1], v[3]], [v[3], v[4]], [v[4], v[5]], [v[3], v[4]], [v[4], v[5]], [v[3], v[7]], [v[5], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/6, 1/3, 1/3, -17/3 + (31*zeta[3])/3, -197/3 + (31*Pi^4)/180 + (62*zeta[3])/3, -1529/3 + (31*Pi^4)/90 + (386*zeta[3])/3 + 449*zeta[5], -10205/3 + (193*Pi^4)/90 + (94*Pi^6)/81 + (2510*zeta[3])/3 - (983*zeta[3]^2)/3 + 898*zeta[5], -62801/3 + (251*Pi^4)/18 + (188*Pi^6)/81 + (15974*zeta[3])/3 - (983*Pi^4*zeta[3])/90 - (1966*zeta[3]^2)/3 + 4354*zeta[5] + 11338*zeta[7], -367253/3 + (7987*Pi^4)/90 + (6338*Pi^6)/567 + (242437*Pi^8)/75600 + (97982*zeta[3])/3 - (983*Pi^4*zeta[3])/45 - (11038*zeta[3]^2)/3 + 22750*zeta[5] - 13634*zeta[3]*zeta[5] + 22676*zeta[7] + 1944*zeta[3, 5], -2073833/3 + (48991*Pi^4)/90 + (32870*Pi^6)/567 + (242437*Pi^8)/37800 + (580022*zeta[3])/3 - (5519*Pi^4*zeta[3])/45 - (19468*Pi^6*zeta[3])/567 - (66370*zeta[3]^2)/3 + (47918*zeta[3]^3)/9 + 123766*zeta[5] - (11677*Pi^4*zeta[5])/30 - 27268*zeta[3]*zeta[5] + 103838*zeta[7] + (2293555*zeta[9])/9 + 3888*zeta[3, 5]]];
pInt[7]:=[[[v[1], e[1]], [v[2], e[2]], [v[7], e[3]], [v[-7], e[4]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]], [v[4], v[7]], [v[3], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, 1/48, 7/96, 11/192, -605/384 + (7*zeta[3])/6, -13525/768 + (7*Pi^4)/360 + (49*zeta[3])/12, -208037/1536 + (49*Pi^4)/720 + (161*zeta[3])/6 + (221*zeta[5])/4, -2760397/3072 + (161*Pi^4)/360 + (649*Pi^6)/4536 + (9535*zeta[3])/48 - (145*zeta[3]^2)/3 + (1547*zeta[5])/8, -33789053/6144 + (1907*Pi^4)/576 + (649*Pi^6)/1296 + (8273*zeta[3])/6 - (29*Pi^4*zeta[3])/18 - (1015*zeta[3]^2)/6 + (14527*zeta[5])/16 + (11289*zeta[7])/8, -393106021/12288 + (8273*Pi^4)/360 + (42293*Pi^6)/18144 + (30029*Pi^8)/75600 + (1706791*zeta[3])/192 - (203*Pi^4*zeta[3])/36 - (5617*zeta[3]^2)/6 + (160055*zeta[5])/32 - 2090*zeta[3]*zeta[5] + (79023*zeta[7])/16 + 243*zeta[3, 5], -4417300181/24576 + (1706791*Pi^4)/11520 + (461095*Pi^6)/36288 + (30029*Pi^8)/21600 + (2596963*zeta[3])/48 - (5617*Pi^4*zeta[3])/180 - (2990*Pi^6*zeta[3])/567 - (146365*zeta[3]^2)/24 + (8404*zeta[3]^3)/9 + (1854559*zeta[5])/64 - (661*Pi^4*zeta[5])/12 - 7315*zeta[3]*zeta[5] + (692313*zeta[7])/32 + (286295*zeta[9])/9 + (1701*zeta[3, 5])/2]];
pInt[8]:=[[[v[1], e[1]], [v[2], e[2]], [v[4], e[3]], [v[-4], e[4]], [v[2], v[6]], [v[2], v[3]], [v[3], v[6]], [v[3], v[6]], [v[3], v[4]], [v[3], v[4]], [v[4], v[6]], [v[-4], v[1]], [v[-4], v[1]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -5/48, -31/96, -95/192, 1133/384 - (19*zeta[3])/12, 30097/768 - (19*Pi^4)/720 - (233*zeta[3])/24, 463349/1536 - (233*Pi^4)/1440 - (3385*zeta[3])/48 - (341*zeta[5])/4, 6004105/3072 - (677*Pi^4)/576 - (251*Pi^6)/1134 - (46469*zeta[3])/96 + (493*zeta[3]^2)/6 - (3187*zeta[5])/8, 71426093/6144 - (46469*Pi^4)/5760 - (583*Pi^6)/567 - (590281*zeta[3])/192 + (493*Pi^4*zeta[3])/180 + (4673*zeta[3]^2)/12 - (33875*zeta[5])/16 - (16619*zeta[7])/8, 807815137/12288 - (590281*Pi^4)/11520 - (3070*Pi^6)/567 - (91817*Pi^8)/151200 - (7053197*zeta[3])/384 + (4673*Pi^4*zeta[3])/360 + (52945*zeta[3]^2)/24 - (376951*zeta[5])/32 + 3617*zeta[3]*zeta[5] - (74819*zeta[7])/8 - 243*zeta[3, 5], 8841193829/24576 - (7053197*Pi^4)/23040 - (4841*Pi^6)/162 - (103913*Pi^8)/37800 - (80598145*zeta[3])/768 + (10589*Pi^4*zeta[3])/144 + (5179*Pi^6*zeta[3])/567 + (628637*zeta[3]^2)/48 - (13166*zeta[3]^3)/9 - (4205219*zeta[5])/64 + (1208*Pi^4*zeta[5])/15 + (33067*zeta[3]*zeta[5])/2 - (747295*zeta[7])/16 - (3258785*zeta[9])/72 - 972*zeta[3, 5], 94602758905/49152 - (16119629*Pi^4)/9216 - (375793*Pi^6)/2268 - (130499*Pi^8)/9450 - (23739*Pi^10)/17248 - (891634949*zeta[3])/1536 + (628637*Pi^4*zeta[3])/1440 + (3376*Pi^6*zeta[3])/81 + (7375873*zeta[3]^2)/96 - (6583*Pi^4*zeta[3]^2)/90 - (59225*zeta[3]^3)/9 - (46304143*zeta[5])/128 + (42787*Pi^4*zeta[5])/120 + (349595*zeta[3]*zeta[5])/4 + (4293369*zeta[5]^2)/112 - (7846067*zeta[7])/32 + (7884283*zeta[3]*zeta[7])/112 - (14499215*zeta[9])/72 - 3888*zeta[3, 5] + (242325*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/112]];
pInt[9]:=[[[v[1], e[1]], [v[2], e[2]], [v[7], e[3]], [v[-7], e[4]], [v[1], v[5]], [v[3], v[5]], [v[1], v[3]], [v[4], v[5]], [v[3], v[4]], [v[1], v[4]], [v[3], v[7]], [v[5], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, zeta[3]/2, Pi^4/120 + (3*zeta[3])/2, Pi^4/40 + (19*zeta[3])/2 - (23*zeta[5])/2, (19*Pi^4)/120 - (2*Pi^6)/63 + (103*zeta[3])/2 + (29*zeta[3]^2)/2 - (69*zeta[5])/2, (103*Pi^4)/120 - (2*Pi^6)/21 + (547*zeta[3])/2 + (29*Pi^4*zeta[3])/60 + (87*zeta[3]^2)/2 - (437*zeta[5])/2 - (1105*zeta[7])/4, (547*Pi^4)/120 - (38*Pi^6)/63 - (9403*Pi^8)/84000 + (2863*zeta[3])/2 + (29*Pi^4*zeta[3])/20 + (551*zeta[3]^2)/2 - (2369*zeta[5])/2 + 1153*zeta[3]*zeta[5] - (3315*zeta[7])/4 + (486*zeta[3, 5])/5, (2863*Pi^4)/120 - (206*Pi^6)/63 - (9403*Pi^8)/28000 + (14827*zeta[3])/2 + (551*Pi^4*zeta[3])/60 + (562*Pi^6*zeta[3])/189 + (2987*zeta[3]^2)/2 - 967*zeta[3]^3 - (12581*zeta[5])/2 + (667*Pi^4*zeta[5])/60 + 3459*zeta[3]*zeta[5] - (20995*zeta[7])/4 - 5144*zeta[9] + (1458*zeta[3, 5])/5, (14827*Pi^4)/120 - (1094*Pi^6)/63 - (178657*Pi^8)/84000 - (3919*Pi^10)/13860 + (76183*zeta[3])/2 + (2987*Pi^4*zeta[3])/60 + (562*Pi^6*zeta[3])/63 + (15863*zeta[3]^2)/2 - (967*Pi^4*zeta[3]^2)/20 - 2901*zeta[3]^3 - (65849*zeta[5])/2 + (667*Pi^4*zeta[5])/20 + 21907*zeta[3]*zeta[5] + (35235*zeta[5]^2)/2 - (113815*zeta[7])/4 + (43361*zeta[3]*zeta[7])/2 - 15432*zeta[9] + (9234*zeta[3, 5])/5 - 1296*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7])]];
pInt[10]:=[[[v[1], e[1]], [v[2], e[2]], [v[7], e[3]], [v[-7], e[4]], [v[1], v[5]], [v[1], v[4]], [v[3], v[5]], [v[3], v[4]], [v[4], v[5]], [v[3], v[4]], [v[3], v[7]], [v[5], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/12, 1/4, 7/12, -17/12 + (25*zeta[3])/6, -377/12 + (5*Pi^4)/72 + (25*zeta[3])/2, -3401/12 + (5*Pi^4)/24 + (463*zeta[3])/6 + (465*zeta[5])/2, -24497/12 + (463*Pi^4)/360 + (685*Pi^6)/1134 + (3031*zeta[3])/6 - (1247*zeta[3]^2)/6 + (1395*zeta[5])/2, -158273/12 + (3031*Pi^4)/360 + (685*Pi^6)/378 + (19663*zeta[3])/6 - (1247*Pi^4*zeta[3])/180 - (1247*zeta[3]^2)/2 + (6807*zeta[5])/2 + (12503*zeta[7])/2, -958121/12 + (19663*Pi^4)/360 + (9979*Pi^6)/1134 + (1397189*Pi^8)/756000 + (123487*zeta[3])/6 - (1247*Pi^4*zeta[3])/60 - (19385*zeta[3]^2)/6 + (34719*zeta[5])/2 - 9783*zeta[3]*zeta[5] + (37509*zeta[7])/2 + (3888*zeta[3, 5])/5, -5553017/12 + (123487*Pi^4)/360 + (50563*Pi^6)/1134 + (1397189*Pi^8)/252000 + (748375*zeta[3])/6 - (3877*Pi^4*zeta[3])/36 - (14051*Pi^6*zeta[3])/567 - (106673*zeta[3]^2)/6 + (37081*zeta[3]^3)/9 + (183447*zeta[5])/2 - (4557*Pi^4*zeta[5])/20 - 29349*zeta[3]*zeta[5] + (175673*zeta[7])/2 + (2619709*zeta[9])/18 + (11664*zeta[3, 5])/5]];
pInt[11]:=[[[v[1], e[1]], [v[2], e[2]], [v[5], e[3]], [v[-5], e[4]], [v[1], v[3]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[3], v[5]], [v[4], v[5]], [v[4], v[5]], [v[-5], v[2]], [v[-5], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -1/4, -3/2, -33/4, -175/4 + 10*zeta[3], -1825/8 + Pi^4/6 + (113*zeta[3])/2, -18867/16 + (113*Pi^4)/120 + (1241*zeta[3])/4 + 185*zeta[5], -194015/32 + (1241*Pi^4)/240 + (25*Pi^6)/54 + (13425*zeta[3])/8 - 204*zeta[3]^2 + 1028*zeta[5], -1987331/64 + (895*Pi^4)/32 + (1943*Pi^6)/756 + (143605*zeta[3])/16 - (34*Pi^4*zeta[3])/5 - 1131*zeta[3]^2 + 5588*zeta[5] + (13157*zeta[7])/4, -20289711/128 + (28721*Pi^4)/192 + (7037*Pi^6)/504 + (123043*Pi^8)/126000 + (1520953*zeta[3])/32 - (377*Pi^4*zeta[3])/10 - (12523*zeta[3]^2)/2 + (60025*zeta[5])/2 - 7316*zeta[3]*zeta[5] + (145315*zeta[7])/8 + (486*zeta[3, 5])/5, -206539723/256 + (1520953*Pi^4)/1920 + (226675*Pi^6)/3024 + (1357673*Pi^8)/252000 + (15964125*zeta[3])/64 - (12523*Pi^4*zeta[3])/60 - (3454*Pi^6*zeta[3])/189 - (137875*zeta[3]^2)/4 + (8644*zeta[3]^3)/3 + (638585*zeta[5])/4 - (3901*Pi^4*zeta[5])/30 - 40364*zeta[3]*zeta[5] + (1574411*zeta[7])/16 + (735227*zeta[9])/12 + (2673*zeta[3, 5])/5, -2096888311/512 + (1064275*Pi^4)/256 + (2410735*Pi^6)/6048 + (979823*Pi^8)/33600 + (250819*Pi^10)/129360 + (166215569*zeta[3])/128 - (27575*Pi^4*zeta[3])/24 - (19051*Pi^6*zeta[3])/189 - (1502655*zeta[3]^2)/8 + (2161*Pi^4*zeta[3]^2)/15 + (47650*zeta[3]^3)/3 + (6733129*zeta[5])/8 - (43037*Pi^4*zeta[5])/60 - 221606*zeta[3]*zeta[5] - (3770679*zeta[5]^2)/56 + (16875775*zeta[7])/32 - (7170073*zeta[3]*zeta[7])/56 + (8100277*zeta[9])/24 + (5589*zeta[3, 5])/2 - (40851*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/56]];
pInt[12]:=[[[v[1], e[1]], [v[2], e[2]], [v[6], e[3]], [v[-6], e[4]], [v[1], v[9]], [v[1], v[3]], [v[3], v[4]], [v[1], v[4]], [v[3], v[9]], [v[3], v[6]], [v[4], v[6]], [v[6], v[9]], [v[-6], v[2]], [v[-6], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 5*zeta[5], (5*Pi^6)/378 - 7*zeta[3]^2 - 5*zeta[5], (-5*Pi^6)/378 - (7*Pi^4*zeta[3])/30 + 7*zeta[3]^2 + 35*zeta[5] + (127*zeta[7])/2, (5*Pi^6)/54 - (4129*Pi^8)/126000 + (7*Pi^4*zeta[3])/30 - 49*zeta[3]^2 + 135*zeta[5] + 22*zeta[3]*zeta[5] - (127*zeta[7])/2 + (972*zeta[3, 5])/5, (5*Pi^6)/14 + (4129*Pi^8)/126000 - (49*Pi^4*zeta[3])/30 + (2*Pi^6*zeta[3])/21 - 189*zeta[3]^2 + (1742*zeta[3]^3)/3 + 675*zeta[5] - (95*Pi^4*zeta[5])/6 - 22*zeta[3]*zeta[5] + (889*zeta[7])/2 + (346*zeta[9])/3 - (972*zeta[3, 5])/5, (25*Pi^6)/14 - (4129*Pi^8)/18000 - (4604*Pi^10)/24255 - (63*Pi^4*zeta[3])/10 - (2*Pi^6*zeta[3])/21 - 945*zeta[3]^2 + (871*Pi^4*zeta[3]^2)/30 - (1742*zeta[3]^3)/3 + 3375*zeta[5] + (95*Pi^4*zeta[5])/6 + 154*zeta[3]*zeta[5] - (32958*zeta[5]^2)/7 + (3429*zeta[7])/2 + (73231*zeta[3]*zeta[7])/7 - (346*zeta[9])/3 + (6804*zeta[3, 5])/5 - (11799*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/7]];
pInt[13]:=[[[v[1], e[1]], [v[2], e[2]], [v[7], e[3]], [v[-7], e[4]], [v[1], v[4]], [v[1], v[10]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[4], v[10]], [v[3], v[5]], [v[5], v[7]], [v[3], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, (441*zeta[7])/8, (2063*Pi^8)/84000 - 135*zeta[3]*zeta[5] - (1323*zeta[7])/4 - (81*zeta[3, 5])/5, (-2063*Pi^8)/14000 - (5*Pi^6*zeta[3])/14 - 267*zeta[3]^3 - (9*Pi^4*zeta[5])/10 + 810*zeta[3]*zeta[5] + (1323*zeta[7])/2 + (4583*zeta[9])/2 + (486*zeta[3, 5])/5]];
pInt[14]:=[[[v[1], e[1]], [v[2], e[2]], [v[7], e[3]], [v[-7], e[4]], [v[1], v[9]], [v[1], v[10]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[10]], [v[5], v[6]], [v[5], v[9]], [v[4], v[7]], [v[5], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -10*zeta[5], (-5*Pi^6)/189 - 10*zeta[3]^2 + 50*zeta[5], (25*Pi^6)/189 - (Pi^4*zeta[3])/3 + 50*zeta[3]^2 + 90*zeta[5] + (19*zeta[7])/2, (5*Pi^6)/21 - (23*Pi^8)/3500 + (5*Pi^4*zeta[3])/3 + 234*zeta[3]^2 - 1750*zeta[5] + 1240*zeta[3]*zeta[5] + (2229*zeta[7])/2 + (324*zeta[3, 5])/5, (-125*Pi^6)/27 + (50039*Pi^8)/94500 + (39*Pi^4*zeta[3])/5 + (10*Pi^6*zeta[3])/3 - 3910*zeta[3]^2 + (3440*zeta[3]^3)/3 + 10250*zeta[5] + (229*Pi^4*zeta[5])/15 - 1200*zeta[3]*zeta[5] - (24279*zeta[7])/2 + (21637*zeta[9])/3 - (2916*zeta[3, 5])/5]];
pInt[15]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[1], v[3]], [v[1], v[3]], [v[1], v[3]], [v[1], v[3]], [v[-3], v[2]], [v[-3], v[2]], [v[-3], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9], [0, 0, 0, -1/144, -25/432, -1759/5184, -13427/7776 + (7*zeta[3])/36, -1521625/186624 + (7*Pi^4)/2160 + (175*zeta[3])/108, -20591899/559872 + (35*Pi^4)/1296 + (12313*zeta[3])/1296 + (23*zeta[5])/12, -1081176547/6718464 + (12313*Pi^4)/77760 + (31*Pi^6)/6804 + (93989*zeta[3])/1944 - (49*zeta[3]^2)/18 + (575*zeta[5])/36, -868085983/1259712 + (93989*Pi^4)/116640 + (775*Pi^6)/20412 + (10651375*zeta[3])/46656 - (49*Pi^4*zeta[3])/540 - (1225*zeta[3]^2)/54 + (40457*zeta[5])/432 + (241*zeta[7])/12, -702556183021/241864704 + (2130275*Pi^4)/559872 + (54529*Pi^6)/244944 + (83*Pi^8)/16200 + (144143293*zeta[3])/139968 - (245*Pi^4*zeta[3])/324 - (86191*zeta[3]^2)/648 + (308821*zeta[5])/648 - (161*zeta[3]*zeta[5])/3 + (6025*zeta[7])/36, -8779830370405/725594112 + (144143293*Pi^4)/8398080 + (416237*Pi^6)/367416 + (83*Pi^8)/1944 + (7568235829*zeta[3])/1679616 - (86191*Pi^4*zeta[3])/19440 - (31*Pi^6*zeta[3])/243 - (657923*zeta[3]^2)/972 + (686*zeta[3]^3)/27 + (34997375*zeta[5])/15552 - (161*Pi^4*zeta[5])/180 - (4025*zeta[3]*zeta[5])/9 + (423919*zeta[7])/432 + (24955*zeta[9])/108, -434952340760119/8707129344 + (7568235829*Pi^4)/100776960 + (6738625*Pi^6)/1259712 + (145997*Pi^8)/583200 + (5*Pi^10)/891 + (6076601881*zeta[3])/314928 - (657923*Pi^4*zeta[3])/29160 - (775*Pi^6*zeta[3])/729 - (74559625*zeta[3]^2)/23328 + (343*Pi^4*zeta[3]^2)/270 + (17150*zeta[3]^3)/81 + (473613677*zeta[5])/46656 - (805*Pi^4*zeta[5])/108 - (283199*zeta[3]*zeta[5])/108 - (529*zeta[5]^2)/2 + (3235907*zeta[7])/648 - (1687*zeta[3]*zeta[7])/3 + (623875*zeta[9])/324, -2674838832011261/13060694016 + (6076601881*Pi^4)/18895680 + (638348869*Pi^6)/26453952 + (1114441*Pi^8)/874800 + (125*Pi^10)/2673 + (4917893281147*zeta[3])/60466176 - (14911925*Pi^4*zeta[3])/139968 - (54529*Pi^6*zeta[3])/8748 - (581*Pi^8*zeta[3])/4050 - (1009003051*zeta[3]^2)/69984 + (1715*Pi^4*zeta[3]^2)/162 + (603337*zeta[3]^3)/486 + (24867060581*zeta[5])/559872 - (283199*Pi^4*zeta[5])/6480 - (713*Pi^6*zeta[5])/567 - (2161747*zeta[3]*zeta[5])/162 + (2254*zeta[3]^2*zeta[5])/3 - (13225*zeta[5]^2)/6 + (366711625*zeta[7])/15552 - (1687*Pi^4*zeta[7])/180 - (42175*zeta[3]*zeta[7])/9 + (43895845*zeta[9])/3888 + (34397*zeta[11])/12]];
pInt[16]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[2], v[5]], [v[2], v[5]], [v[2], v[3]], [v[3], v[5]], [v[3], v[5]], [v[-3], v[1]], [v[-3], v[1]], [v[-3], v[1]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, 1/12, 13/24, 131/48, 1201/96 - (11*zeta[3])/6, 10499/192 - (11*Pi^4)/360 - (143*zeta[3])/12, 89257/384 - (143*Pi^4)/720 - (1441*zeta[3])/24 - (39*zeta[5])/2, 745403/768 - (1441*Pi^4)/1440 - (53*Pi^6)/1134 - (13211*zeta[3])/48 + (121*zeta[3]^2)/6 - (507*zeta[5])/4, 6150577/1536 - (13211*Pi^4)/2880 - (689*Pi^6)/2268 - (115489*zeta[3])/96 + (121*Pi^4*zeta[3])/180 + (1573*zeta[3]^2)/12 - (5109*zeta[5])/8 - (433*zeta[7])/2, 50326547/3072 - (115489*Pi^4)/5760 - (6943*Pi^6)/4536 - (253*Pi^8)/4320 - (981827*zeta[3])/192 + (1573*Pi^4*zeta[3])/360 + (15851*zeta[3]^2)/24 - (46839*zeta[5])/16 + 429*zeta[3]*zeta[5] - (5629*zeta[7])/4, 409337401/6144 - (981827*Pi^4)/11520 - (63653*Pi^6)/9072 - (3289*Pi^8)/8640 - (8199433*zeta[3])/384 + (15851*Pi^4*zeta[3])/720 + (583*Pi^6*zeta[3])/567 + (145321*zeta[3]^2)/48 - (1331*zeta[3]^3)/9 - (409461*zeta[5])/32 + (143*Pi^4*zeta[5])/20 + (5577*zeta[3]*zeta[5])/2 - (56723*zeta[7])/8 - (46715*zeta[9])/18, 3315029675/12288 - (8199433*Pi^4)/23040 - (556447*Pi^6)/18144 - (33143*Pi^8)/17280 - (2941*Pi^10)/41580 - (67656347*zeta[3])/768 + (145321*Pi^4*zeta[3])/1440 + (7579*Pi^6*zeta[3])/1134 + (1270379*zeta[3]^2)/96 - (1331*Pi^4*zeta[3]^2)/180 - (17303*zeta[3]^3)/18 - (3481023*zeta[5])/64 + (1859*Pi^4*zeta[5])/40 + (56199*zeta[3]*zeta[5])/4 + (4563*zeta[5]^2)/2 - (520033*zeta[7])/16 + 4763*zeta[3]*zeta[7] - (607295*zeta[9])/36]];
pInt[17]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[2], v[6]], [v[2], v[5]], [v[5], v[6]], [v[5], v[6]], [v[1], v[3]], [v[1], v[3]], [v[1], v[3]], [v[-3], v[5]], [v[-3], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, -1/12, -7/24, -41/48, -57/32 - (2*zeta[3])/3, 47/192 - Pi^4/90 - (7*zeta[3])/3, 12109/384 - (7*Pi^4)/180 - (77*zeta[3])/6 - 28*zeta[5], 189095/768 - (77*Pi^4)/360 - (41*Pi^6)/567 - (309*zeta[3])/4 + (73*zeta[3]^2)/3 - 98*zeta[5], 2211061/1536 - (103*Pi^4)/80 - (41*Pi^6)/162 - (10573*zeta[3])/24 + (73*Pi^4*zeta[3])/90 + (511*zeta[3]^2)/6 - 389*zeta[5] - (931*zeta[7])/2, 22831583/3072 - (10573*Pi^4)/1440 - (2257*Pi^6)/2268 - (46831*Pi^8)/378000 - (112487*zeta[3])/48 + (511*Pi^4*zeta[3])/180 + (4361*zeta[3]^2)/12 - (3339*zeta[5])/2 + 694*zeta[3]*zeta[5] - (6517*zeta[7])/4 - (324*zeta[3, 5])/5, 219730333/6144 - (112487*Pi^4)/2880 - (2123*Pi^6)/504 - (46831*Pi^8)/108000 - (1128757*zeta[3])/96 + (4361*Pi^4*zeta[3])/360 + (968*Pi^6*zeta[3])/567 + (13737*zeta[3]^2)/8 - (2494*zeta[3]^3)/9 - (29761*zeta[5])/4 + (509*Pi^4*zeta[5])/30 + 2429*zeta[3]*zeta[5] - (49475*zeta[7])/8 - (60176*zeta[9])/9 - (1134*zeta[3, 5])/5]];
pInt[18]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[4], e[5]], [v[-4], e[6]], [v[-3], v[2]], [v[-3], v[2]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]], [v[-4], v[1]], [v[-4], v[1]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, 1/36, 35/216, 991/1296, 26207/7776 - (11*zeta[3])/18, 670951/46656 - (11*Pi^4)/1080 - (385*zeta[3])/108, 16852031/279936 - (77*Pi^4)/1296 - (10901*zeta[3])/648 - (13*zeta[5])/2, 417941623/1679616 - (10901*Pi^4)/38880 - (53*Pi^6)/3402 - (288277*zeta[3])/3888 + (121*zeta[3]^2)/18 - (455*zeta[5])/12, 10274059439/10077696 - (288277*Pi^4)/233280 - (265*Pi^6)/2916 - (7380461*zeta[3])/23328 + (121*Pi^4*zeta[3])/540 + (4235*zeta[3]^2)/108 - (12883*zeta[5])/72 - (433*zeta[7])/6, 250969207591/60466176 - (7380461*Pi^4)/1399680 - (52523*Pi^6)/122472 - (253*Pi^8)/12960 - (185372341*zeta[3])/139968 + (847*Pi^4*zeta[3])/648 + (119911*zeta[3]^2)/648 - (340691*zeta[5])/432 + 143*zeta[3]*zeta[5] - (15155*zeta[7])/36, 6102432026207/362797056 - (185372341*Pi^4)/8398080 - (1388971*Pi^6)/734832 - (1771*Pi^8)/15552 - (4597357853*zeta[3])/839808 + (119911*Pi^4*zeta[3])/19440 + (583*Pi^6*zeta[3])/1701 + (3171047*zeta[3]^2)/3888 - (1331*zeta[3]^3)/27 - (8722363*zeta[5])/2592 + (143*Pi^4*zeta[5])/60 + (5005*zeta[3]*zeta[5])/6 - (429103*zeta[7])/216 - (46715*zeta[9])/54, 147884786722135/2176782336 - (4597357853*Pi^4)/50388480 - (35560403*Pi^6)/4408992 - (250723*Pi^8)/466560 - (2941*Pi^10)/124740 - (113014653829*zeta[3])/5038848 + (3171047*Pi^4*zeta[3])/116640 + (2915*Pi^6*zeta[3])/1458 + (81185071*zeta[3]^2)/23328 - (1331*Pi^4*zeta[3]^2)/540 - (46585*zeta[3]^3)/162 - (219076403*zeta[5])/15552 + (1001*Pi^4*zeta[5])/72 + (141713*zeta[3]*zeta[5])/36 + (1521*zeta[5]^2)/2 - (11347631*zeta[7])/1296 + (4763*zeta[3]*zeta[7])/3 - (1635025*zeta[9])/324]];
pInt[19]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[5], e[5]], [v[-5], e[6]], [v[3], v[4]], [v[3], v[4]], [v[-3], v[1]], [v[-3], v[1]], [v[4], v[5]], [v[4], v[5]], [v[3], v[5]], [v[-5], v[2]], [v[-5], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, -1/3, -4/3, -16/3, -64/3 + (16*zeta[3])/3, -256/3 + (4*Pi^4)/45 + (64*zeta[3])/3, -1024/3 + (16*Pi^4)/45 + (256*zeta[3])/3 + 64*zeta[5], -4096/3 + (64*Pi^4)/45 + (88*Pi^6)/567 + (1024*zeta[3])/3 - (128*zeta[3]^2)/3 + 256*zeta[5], -16384/3 + (256*Pi^4)/45 + (352*Pi^6)/567 + (4096*zeta[3])/3 - (64*Pi^4*zeta[3])/45 - (512*zeta[3]^2)/3 + 1024*zeta[5] + 768*zeta[7], -65536/3 + (1024*Pi^4)/45 + (1408*Pi^6)/567 + (148*Pi^8)/675 + (16384*zeta[3])/3 - (256*Pi^4*zeta[3])/45 - (2048*zeta[3]^2)/3 + 4096*zeta[5] - 1024*zeta[3]*zeta[5] + 3072*zeta[7], -262144/3 + (4096*Pi^4)/45 + (5632*Pi^6)/567 + (592*Pi^8)/675 + (65536*zeta[3])/3 - (1024*Pi^4*zeta[3])/45 - (1408*Pi^6*zeta[3])/567 - (8192*zeta[3]^2)/3 + (2048*zeta[3]^3)/9 + 16384*zeta[5] - (256*Pi^4*zeta[5])/15 - 4096*zeta[3]*zeta[5] + 12288*zeta[7] + (87040*zeta[9])/9]];
pInt[20]:=[[[v[1], e[1]], [v[2], e[2]], [v[5], e[3]], [v[-5], e[4]], [v[7], e[5]], [v[-7], e[6]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[3], v[4]], [v[-5], v[3]], [v[-5], v[4]], [v[5], v[7]], [v[5], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/3, 1/3, 1/3, -7/3 + (14*zeta[3])/3, -67/3 + (7*Pi^4)/90 + (14*zeta[3])/3, -403/3 + (7*Pi^4)/90 + (86*zeta[3])/3 + 126*zeta[5], -2071/3 + (43*Pi^4)/90 + (26*Pi^6)/81 + (478*zeta[3])/3 - (226*zeta[3]^2)/3 + 126*zeta[5], -9823/3 + (239*Pi^4)/90 + (26*Pi^6)/81 + (2446*zeta[3])/3 - (113*Pi^4*zeta[3])/45 - (226*zeta[3]^2)/3 + 534*zeta[5] + 1960*zeta[7], -44395/3 + (1223*Pi^4)/90 + (758*Pi^6)/567 + (99647*Pi^8)/189000 + (11782*zeta[3])/3 - (113*Pi^4*zeta[3])/45 - (1162*zeta[3]^2)/3 + 2382*zeta[5] - 1908*zeta[3]*zeta[5] + 1960*zeta[7] + (1296*zeta[3, 5])/5, -194347/3 + (5891*Pi^4)/90 + (3334*Pi^6)/567 + (99647*Pi^8)/189000 + (54310*zeta[3])/3 - (581*Pi^4*zeta[3])/45 - (2636*Pi^6*zeta[3])/567 - (5906*zeta[3]^2)/3 + (5260*zeta[3]^3)/9 + 10734*zeta[5] - (267*Pi^4*zeta[5])/5 - 1908*zeta[3]*zeta[5] + 7612*zeta[7] + (247094*zeta[9])/9 + (1296*zeta[3, 5])/5]];
pInt[21]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[5], e[5]], [v[-5], e[6]], [v[1], v[3]], [v[1], v[3]], [v[1], v[3]], [v[2], v[5]], [v[2], v[5]], [v[2], v[5]], [v[-5], v[-3]], [v[-5], v[-3]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, 1/16, 5/16, 79/64, 9/2 - (3*zeta[3])/4, 4041/256 - Pi^4/80 - (15*zeta[3])/4, 13851/256 - Pi^4/16 - (237*zeta[3])/16 - (21*zeta[5])/4, 186867/1024 - (79*Pi^4)/320 - Pi^6/84 - 54*zeta[3] + (9*zeta[3]^2)/2 - (105*zeta[5])/4, 311283/512 - (9*Pi^4)/10 - (5*Pi^6)/84 - (12123*zeta[3])/64 + (3*Pi^4*zeta[3])/20 + (45*zeta[3]^2)/2 - (1659*zeta[5])/16 - (147*zeta[7])/4, 8215101/4096 - (4041*Pi^4)/1280 - (79*Pi^6)/336 - Pi^8/120 - (41553*zeta[3])/64 + (3*Pi^4*zeta[3])/4 + (711*zeta[3]^2)/8 - 378*zeta[5] + 63*zeta[3]*zeta[5] - (735*zeta[7])/4, 26880417/4096 - (13851*Pi^4)/1280 - (6*Pi^6)/7 - Pi^8/24 - (560601*zeta[3])/256 + (237*Pi^4*zeta[3])/80 + (Pi^6*zeta[3])/7 + 324*zeta[3]^2 - 18*zeta[3]^3 - (84861*zeta[5])/64 + (21*Pi^4*zeta[5])/20 + 315*zeta[3]*zeta[5] - (11613*zeta[7])/16 - (1065*zeta[9])/4, 349406055/16384 - (186867*Pi^4)/5120 - (1347*Pi^6)/448 - (79*Pi^8)/480 - (53*Pi^10)/10395 - (933849*zeta[3])/128 + (54*Pi^4*zeta[3])/5 + (5*Pi^6*zeta[3])/7 + (36369*zeta[3]^2)/32 - (9*Pi^4*zeta[3]^2)/10 - 90*zeta[3]^3 - (290871*zeta[5])/64 + (21*Pi^4*zeta[5])/4 + (4977*zeta[3]*zeta[5])/4 + (441*zeta[5]^2)/2 - 2646*zeta[7] + 441*zeta[3]*zeta[7] - (5325*zeta[9])/4]];
pInt[22]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[5], e[5]], [v[-5], e[6]], [v[7], e[7]], [v[-7], e[8]], [v[1], v[3]], [v[1], v[3]], [v[1], v[3]], [v[-3], v[5]], [v[-3], v[5]], [v[-5], v[7]], [v[-5], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, -1/4, -5/8, -27/16, -153/32 + (3*zeta[3])/2, -891/64 + Pi^4/40 + (15*zeta[3])/4, -5265/128 + Pi^4/16 + (81*zeta[3])/8 + (21*zeta[5])/2, -31347/256 + (27*Pi^4)/160 + Pi^6/42 + (459*zeta[3])/16 - (9*zeta[3]^2)/2 + (105*zeta[5])/4, -187353/512 + (153*Pi^4)/320 + (5*Pi^6)/84 + (2673*zeta[3])/32 - (3*Pi^4*zeta[3])/20 - (45*zeta[3]^2)/4 + (567*zeta[5])/8 + (147*zeta[7])/2, -1121931/1024 + (891*Pi^4)/640 + (9*Pi^6)/56 + (43*Pi^8)/2400 + (15795*zeta[3])/64 - (3*Pi^4*zeta[3])/8 - (243*zeta[3]^2)/8 + (3213*zeta[5])/16 - 63*zeta[3]*zeta[5] + (735*zeta[7])/4, -6725025/2048 + (1053*Pi^4)/256 + (51*Pi^6)/112 + (43*Pi^8)/960 + (94041*zeta[3])/128 - (81*Pi^4*zeta[3])/80 - (Pi^6*zeta[3])/7 - (1377*zeta[3]^2)/16 + 9*zeta[3]^3 + (18711*zeta[5])/32 - (21*Pi^4*zeta[5])/20 - (315*zeta[3]*zeta[5])/2 + (3969*zeta[7])/8 + (1065*zeta[9])/2]];
pInt[23]:=[[[v[1], e[1]], [v[2], e[2]], [v[3], e[3]], [v[-3], e[4]], [v[4], e[5]], [v[-4], e[6]], [v[7], e[7]], [v[-7], e[8]], [v[9], e[9]], [v[-9], e[10]], [v[-3], v[4]], [v[-3], v[4]], [v[-4], v[7]], [v[-4], v[7]], [v[-7], v[2]], [v[-7], v[2]], [v[3], v[9]], [v[3], v[9]], [v[-9], v[1]], [v[-9], v[1]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0]];
pInt[24]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[2]], [v[1], v[2]], [v[1], v[2]], [v[1], v[2]], [v[1], v[2]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10], [0, 0, 0, 0, 1/14400, 847/864000, 481609/51840000, 231532723/3110400000 - zeta[3]/144, 101701831681/186624000000 - Pi^4/8640 - (847*zeta[3])/8640, 42280616352907/11197440000000 - (847*Pi^4)/518400 - (481609*zeta[3])/518400 - (179*zeta[5])/1200, 16951085137799929/671846400000000 - (481609*Pi^4)/31104000 - (16*Pi^6)/42525 - (231532723*zeta[3])/31104000 + (25*zeta[3]^2)/72 - (151613*zeta[5])/72000, 6626826383250891763/40310784000000000 - (231532723*Pi^4)/1866240000 - (484*Pi^6)/91125 - (101701831681*zeta[3])/1866240000 + (5*Pi^4*zeta[3])/432 + (4235*zeta[3]^2)/864 - (86208011*zeta[5])/4320000 - (851*zeta[7])/240, 2543975867481861472561/2418647040000000000 - (101701831681*Pi^4)/111974400000 - (481609*Pi^6)/9568125 - (11*Pi^8)/10125 - (42280616352907*zeta[3])/111974400000 + (847*Pi^4*zeta[3])/5184 + (481609*zeta[3]^2)/10368 - (41444357417*zeta[5])/259200000 + (179*zeta[3]*zeta[5])/12 - (720797*zeta[7])/14400, 963506545707836820946267/145118822400000000000 - (42280616352907*Pi^4)/6718464000000 - (231532723*Pi^6)/574087500 - (9317*Pi^8)/607500 - (16951085137799929*zeta[3])/6718464000000 + (481609*Pi^4*zeta[3])/311040 + (64*Pi^6*zeta[3])/1701 + (231532723*zeta[3]^2)/622080 - (625*zeta[3]^3)/54 - (18204627870899*zeta[5])/15552000000 + (179*Pi^4*zeta[5])/720 + (151613*zeta[3]*zeta[5])/720 - (409849259*zeta[7])/864000 - (200471*zeta[9])/2160, 361197566144603810727271849/8707129344000000000000 - (16951085137799929*Pi^4)/403107840000000 - (101701831681*Pi^6)/34445250000 - (5297699*Pi^8)/36450000 - (19559*Pi^10)/6237000 - (6626826383250891763*zeta[3])/403107840000000 + (231532723*Pi^4*zeta[3])/18662400 + (1936*Pi^6*zeta[3])/3645 + (101701831681*zeta[3]^2)/37324800 - (125*Pi^4*zeta[3]^2)/216 - (105875*zeta[3]^3)/648 - (7568230327170353*zeta[5])/933120000000 + (151613*Pi^4*zeta[5])/43200 + (86208011*zeta[3]*zeta[5])/43200 + (32041*zeta[5]^2)/200 - (197034347273*zeta[7])/51840000 + (4255*zeta[3]*zeta[7])/12 - (169798937*zeta[9])/129600, 134337604506770876343799120003/522427760640000000000000 - (6626826383250891763*Pi^4)/24186470400000000 - (42280616352907*Pi^6)/2066715000000 - (2546859953*Pi^8)/2187000000 - (215149*Pi^10)/4860000 - (2543975867481861472561*zeta[3])/24186470400000000 + (101701831681*Pi^4*zeta[3])/1119744000 + (1926436*Pi^6*zeta[3])/382725 + (44*Pi^8*zeta[3])/405 + (42280616352907*zeta[3]^2)/2239488000 - (21175*Pi^4*zeta[3]^2)/2592 - (12040225*zeta[3]^3)/7776 - (3034244239666187291*zeta[5])/55987200000000 + (86208011*Pi^4*zeta[5])/2592000 + (11456*Pi^6*zeta[5])/14175 + (41444357417*zeta[3]*zeta[5])/2592000 - (4475*zeta[3]^2*zeta[5])/6 + (27138727*zeta[5]^2)/12000 - (86548258760531*zeta[7])/3110400000 + (851*Pi^4*zeta[7])/144 + (720797*zeta[3]*zeta[7])/144 - (96548637839*zeta[9])/7776000 - (623659*zeta[11])/240]];
pInt[25]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[2]], [v[2], v[5]], [v[1], v[2]], [v[1], v[2]], [v[1], v[5]], [v[2], v[5]], [v[1], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9], [0, 0, 0, -1/360, -19/540, -809/2592, -46549/19440 + (47*zeta[3])/180, -1587473/93312 + (47*Pi^4)/10800 + (893*zeta[3])/270, -80752699/699840 + (893*Pi^4)/16200 + (38023*zeta[3])/1296 + (117*zeta[5])/20, -2549954537/3359232 + (38023*Pi^4)/77760 + (503*Pi^6)/34020 + (2187803*zeta[3])/9720 - (2209*zeta[3]^2)/180 + (741*zeta[5])/10, -123170942449/25194240 + (2187803*Pi^4)/583200 + (9557*Pi^6)/51030 + (74611231*zeta[3])/46656 - (2209*Pi^4*zeta[3])/5400 - (41971*zeta[3]^2)/270 + (10517*zeta[5])/16 + (8461*zeta[7])/60, -3749625548801/120932352 + (74611231*Pi^4)/2799360 + (406927*Pi^6)/244944 + (28313*Pi^8)/648000 + (3795376853*zeta[3])/349920 - (41971*Pi^4*zeta[3])/8100 - (1787081*zeta[3]^2)/1296 + (605137*zeta[5])/120 - (5499*zeta[3]*zeta[5])/10 + (160759*zeta[7])/90, -176322318465799/906992640 + (3795376853*Pi^4)/20995200 + (23414147*Pi^6)/1837080 + (537947*Pi^8)/972000 + (119847863239*zeta[3])/1679616 - (1787081*Pi^4*zeta[3])/38880 - (23641*Pi^6*zeta[3])/17010 - (102826741*zeta[3]^2)/9720 + (103823*zeta[3]^3)/270 + (20637149*zeta[5])/576 - (1833*Pi^4*zeta[5])/200 - (34827*zeta[3]*zeta[5])/5 + (6844949*zeta[7])/432 + (400303*zeta[9])/108, -5260256867347865/4353564672 + (119847863239*Pi^4)/100776960 + (798498919*Pi^6)/8817984 + (22905217*Pi^8)/4665600 + (158659*Pi^10)/1247400 + (5789034295103*zeta[3])/12597120 - (102826741*Pi^4*zeta[3])/291600 - (449179*Pi^6*zeta[3])/25515 - (3506727857*zeta[3]^2)/46656 + (103823*Pi^4*zeta[3]^2)/5400 + (1972637*zeta[3]^3)/405 + (1049785087*zeta[5])/4320 - (11609*Pi^4*zeta[5])/100 - (494299*zeta[3]*zeta[5])/8 - (123201*zeta[5]^2)/20 + (393851089*zeta[7])/3240 - (397667*zeta[3]*zeta[7])/30 + (7605757*zeta[9])/162, -243543728112722749/32651735040 + (5789034295103*Pi^4)/755827200 + (40618607597*Pi^6)/66134880 + (1317941837*Pi^8)/34992000 + (3014521*Pi^10)/1871100 + (176232400793647*zeta[3])/60466176 - (3506727857*Pi^4*zeta[3])/1399680 - (19125569*Pi^6*zeta[3])/122472 - (1330711*Pi^8*zeta[3])/324000 - (178382712091*zeta[3]^2)/349920 + (1972637*Pi^4*zeta[3]^2)/8100 + (83992807*zeta[3]^3)/1944 + (33149408981*zeta[5])/20736 - (494299*Pi^4*zeta[5])/480 - (6539*Pi^6*zeta[5])/210 - (28441439*zeta[3]*zeta[5])/60 + (258453*zeta[3]^2*zeta[5])/10 - (780273*zeta[5]^2)/10 + (13431609053*zeta[7])/15552 - (397667*Pi^4*zeta[7])/1800 - (7555673*zeta[3]*zeta[7])/45 + (1619225635*zeta[9])/3888 + (2077979*zeta[11])/20]];
pInt[26]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[2]], [v[1], v[2]], [v[1], v[4]], [v[1], v[4]], [v[2], v[4]], [v[2], v[4]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9], [0, 0, 0, -1/480, -67/2880, -811/4320, -69599/51840 + (7*zeta[3])/40, -5632087/622080 + (7*Pi^4)/2400 + (469*zeta[3])/240, -220406377/3732480 + (469*Pi^4)/14400 + (5677*zeta[3])/360 + (163*zeta[5])/40, -4222959617/11197440 + (5677*Pi^4)/21600 + (13*Pi^6)/1260 + (487193*zeta[3])/4320 - (147*zeta[3]^2)/20 + (10921*zeta[5])/240, -79763262157/33592320 + (487193*Pi^4)/259200 + (871*Pi^6)/7560 + (39424609*zeta[3])/51840 - (49*Pi^4*zeta[3])/200 - (3283*zeta[3]^2)/40 + (132193*zeta[5])/360 + (4063*zeta[7])/40, -11929639961677/806215680 + (39424609*Pi^4)/3110400 + (10543*Pi^6)/11340 + (4*Pi^8)/125 + (1542844639*zeta[3])/311040 - (3283*Pi^4*zeta[3])/1200 - (39739*zeta[3]^2)/60 + (11344637*zeta[5])/4320 - (3423*zeta[3]*zeta[5])/10 + (272221*zeta[7])/240, -442663285867807/4837294080 + (1542844639*Pi^4)/18662400 + (904787*Pi^6)/136080 + (134*Pi^8)/375 + (29560717319*zeta[3])/933120 - (39739*Pi^4*zeta[3])/1800 - (13*Pi^6*zeta[3])/15 - (3410351*zeta[3]^2)/720 + (1029*zeta[3]^3)/5 + (918030181*zeta[5])/51840 - (1141*Pi^4*zeta[5])/200 - (76447*zeta[3]*zeta[5])/20 + (3295093*zeta[7])/360 + (21791*zeta[9])/8, -2041204789072103/3627970560 + (29560717319*Pi^4)/55987200 + (73217131*Pi^6)/1632960 + (3244*Pi^8)/1125 + (8587*Pi^10)/89100 + (558342835099*zeta[3])/2799360 - (3410351*Pi^4*zeta[3])/21600 - (871*Pi^6*zeta[3])/90 - (275972263*zeta[3]^2)/8640 + (1029*Pi^4*zeta[3]^2)/100 + (22981*zeta[3]^3)/10 + (35926239451*zeta[5])/311040 - (76447*Pi^4*zeta[5])/1200 - (925351*zeta[3]*zeta[5])/30 - (79707*zeta[5]^2)/20 + (282780737*zeta[7])/4320 - (85323*zeta[3]*zeta[7])/10 + (1459997*zeta[9])/48, -299820384664932629/87071293440 + (558342835099*Pi^4)/167961600 + (2865282901*Pi^6)/9797760 + (69599*Pi^8)/3375 + (575329*Pi^10)/534600 + (83507479731739*zeta[3])/67184640 - (275972263*Pi^4*zeta[3])/259200 - (10543*Pi^6*zeta[3])/135 - (336*Pi^8*zeta[3])/125 - (10799912473*zeta[3]^2)/51840 + (22981*Pi^4*zeta[3]^2)/200 + (278173*zeta[3]^3)/15 + (688342417571*zeta[5])/933120 - (925351*Pi^4*zeta[5])/1800 - (2119*Pi^6*zeta[5])/105 - (79412459*zeta[3]*zeta[5])/360 + (71883*zeta[3]^2*zeta[5])/5 - (1780123*zeta[5]^2)/40 + (22883169481*zeta[7])/51840 - (28441*Pi^4*zeta[7])/200 - (1905547*zeta[3]*zeta[7])/20 + (17672501*zeta[9])/72 + (3086551*zeta[11])/40]];
pInt[27]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[2]], [v[2], v[4]], [v[3], v[4]], [v[1], v[3]], [v[3], v[4]], [v[1], v[4]], [v[2], v[3]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, 1/72, 9/80, 21/32, 619/192 - (41*zeta[3])/90, 8673/640 - (41*Pi^4)/5400 - (61*zeta[3])/20, 171311/3840 - (61*Pi^4)/1200 - (397*zeta[3])/40 - (73*zeta[5])/10, 148153/2560 - (397*Pi^4)/2400 - (22*Pi^6)/1215 + (5773*zeta[3])/240 - (229*zeta[3]^2)/45 - (165*zeta[5])/4, -12131881/15360 + (5773*Pi^4)/14400 - (191*Pi^6)/1890 + (115547*zeta[3])/160 - (229*Pi^4*zeta[3])/1350 - (899*zeta[3]^2)/10 - (1089*zeta[5])/40 - (14741*zeta[7])/60, -109725679/10240 + (115547*Pi^4)/9600 - (173*Pi^6)/3780 - (21419*Pi^8)/226800 + (7491157*zeta[3])/960 - (899*Pi^4*zeta[3])/300 - (22583*zeta[3]^2)/20 + (145787*zeta[5])/80 - (2078*zeta[3]*zeta[5])/5 - (16017*zeta[7])/10 + (162*zeta[3, 5])/5, -1168916429/12288 + (7491157*Pi^4)/57600 + (107897*Pi^6)/22680 - (82903*Pi^8)/126000 + (42376483*zeta[3])/640 - (22583*Pi^4*zeta[3])/600 - (9122*Pi^6*zeta[3])/8505 - (1339633*zeta[3]^2)/120 + (95596*zeta[3]^3)/135 + (3884343*zeta[5])/160 - (722*Pi^4*zeta[5])/75 - (28971*zeta[3]*zeta[5])/5 - (190203*zeta[7])/40 - (984083*zeta[9])/108 + (1458*zeta[3, 5])/5, -29819822679/40960 + (42376483*Pi^4)/38400 + (942199*Pi^6)/15120 - (46487*Pi^8)/18000 - (848587*Pi^10)/1940400 + (1924823053*zeta[3])/3840 - (1339633*Pi^4*zeta[3])/3600 - (14036*Pi^6*zeta[3])/945 - (7591847*zeta[3]^2)/80 + (23899*Pi^4*zeta[3]^2)/675 + (114118*zeta[3]^3)/15 + (71951699*zeta[5])/320 - (12087*Pi^4*zeta[5])/100 - (633867*zeta[3]*zeta[5])/10 - (2196307*zeta[5]^2)/280 + (1484179*zeta[7])/80 - (4651739*zeta[3]*zeta[7])/840 - (196991*zeta[9])/3 + (10206*zeta[3, 5])/5 - (16155*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/56, -1269208879897/245760 + (1924823053*Pi^4)/230400 + (10418197*Pi^6)/18144 - (471041*Pi^8)/378000 - (3909149*Pi^10)/1164240 + (9090703467*zeta[3])/2560 - (7591847*Pi^4*zeta[3])/2400 - (152821*Pi^6*zeta[3])/945 - (85592*Pi^8*zeta[3])/70875 - (351250537*zeta[3]^2)/480 + (57059*Pi^4*zeta[3]^2)/150 + (1018763*zeta[3]^3)/15 + (228988179*zeta[5])/128 - (245309*Pi^4*zeta[5])/200 - (2099*Pi^6*zeta[5])/45 - (11689799*zeta[3]*zeta[5])/20 + (273876*zeta[3]^2*zeta[5])/5 - (26462151*zeta[5]^2)/280 + (69363243*zeta[7])/160 - (429661*Pi^4*zeta[7])/3600 - (28289481*zeta[3]*zeta[7])/280 - (6895589*zeta[9])/24 + 3848*Pi^2*zeta[9] - (114842729*zeta[11])/320 + 13122*zeta[3, 5] - (12864*zeta[3]*zeta[3, 5])/5 - (145395*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/56 + 1248*((247*Pi^8*zeta[3])/567000 + (43*Pi^6*zeta[5])/11340 - zeta[3]^2*zeta[5] - (113*Pi^4*zeta[7])/1800 - (109*Pi^2*zeta[9])/12 + (10709*zeta[11])/120 + (2*zeta[3]*zeta[3, 5])/5 - (4*zeta[3, 3, 5])/5)]];
pInt[28]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[3]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[3], v[4]], [v[2], v[3]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, 1/30, 19/90, 4/5, 13/15 + (2*zeta[3])/3, -281/15 + Pi^4/90 + (56*zeta[3])/9, -721/3 + (14*Pi^4)/135 + 58*zeta[3] + (292*zeta[5])/5, -31193/15 + (29*Pi^4)/30 + (433*Pi^6)/2835 + (1510*zeta[3])/3 - (196*zeta[3]^2)/3 + (6658*zeta[5])/15, -232769/15 + (151*Pi^4)/18 + (9847*Pi^6)/8505 + (11926*zeta[3])/3 - (98*Pi^4*zeta[3])/45 - (4606*zeta[3]^2)/9 + (14778*zeta[5])/5 + (3993*zeta[7])/2, -321553/3 + (5963*Pi^4)/90 + (7244*Pi^6)/945 + (116849*Pi^8)/189000 + (87190*zeta[3])/3 - (2303*Pi^4*zeta[3])/135 - 3626*zeta[3]^2 + (97502*zeta[5])/5 - 4160*zeta[3]*zeta[5] + (29739*zeta[7])/2 + (972*zeta[3, 5])/5, -10603349/15 + (8719*Pi^4)/18 + (20354*Pi^6)/405 + (93413*Pi^8)/20250 + (602302*zeta[3])/3 - (1813*Pi^4*zeta[3])/15 - (6044*Pi^6*zeta[3])/567 - (76538*zeta[3]^2)/3 + (17248*zeta[3]^3)/9 + (640646*zeta[5])/5 - (1283*Pi^4*zeta[5])/15 - (94724*zeta[3]*zeta[5])/3 + 94641*zeta[7] + (549980*zeta[9])/9 + (6804*zeta[3, 5])/5, Int[28][7], Int[28][8]]];
pInt[29]:=[[[v[1], e[1]], [v[2], e[2]], [v[2], v[3]], [v[1], v[3]], [v[1], v[3]], [v[1], v[4]], [v[1], v[4]], [v[2], v[4]], [v[3], v[4]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, 11/360, 73/240, 1081/480, 14333/960 - (221*zeta[3])/90, 36173/384 - (221*Pi^4)/5400 - (1333*zeta[3])/60, 2230853/3840 - (1333*Pi^4)/3600 - (19141*zeta[3])/120 - (899*zeta[5])/15, 27238681/7680 - (19141*Pi^4)/7200 - (739*Pi^6)/4860 - (254513*zeta[3])/240 + (8827*zeta[3]^2)/90 - (10529*zeta[5])/20, 331185533/15360 - (254513*Pi^4)/14400 - (2161*Pi^6)/1620 - (653873*zeta[3])/96 + (8827*Pi^4*zeta[3])/2700 + (12824*zeta[3]^2)/15 - (149563*zeta[5])/40 - (359179*zeta[7])/240, 804011645/6144 - (653873*Pi^4)/5760 - (15341*Pi^6)/1620 - (2123143*Pi^8)/4536000 - (41232233*zeta[3])/960 + (6412*Pi^4*zeta[3])/225 + (363601*zeta[3]^2)/60 - (1989079*zeta[5])/80 + (71171*zeta[3]*zeta[5])/15 - (1038421*zeta[7])/80 - (243*zeta[3, 5])/10, 48760143413/61440 - (41232233*Pi^4)/57600 - (1428181*Pi^6)/22680 - (1225121*Pi^8)/302400 - (514270861*zeta[3])/1920 + (363601*Pi^4*zeta[3])/1800 + (102343*Pi^6*zeta[3])/8505 + (4843013*zeta[3]^2)/120 - (353339*zeta[3]^3)/135 - (5136071*zeta[5])/32 + (145987*Pi^4*zeta[5])/1800 + (204854*zeta[3]*zeta[5])/5 - (3670623*zeta[7])/40 - (17247779*zeta[9])/432 - (2187*zeta[3, 5])/10, Int[29][7], Int[29][8]]];
pInt[30]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[5]], [v[2], v[3]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[4], v[5]], [v[3], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -7/240, -47/480, 281/960, 16013/1920 - (113*zeta[3])/60, 355729/3840 - (113*Pi^4)/3600 - (2353*zeta[3])/120, 6234389/7680 - (2353*Pi^4)/7200 - (44681*zeta[3])/240 - (2899*zeta[5])/20, 19477589/3072 - (44681*Pi^4)/14400 - (1073*Pi^6)/2835 - (770333*zeta[3])/480 + (5813*zeta[3]^2)/30 - (44879*zeta[5])/40, 1420058957/30720 - (770333*Pi^4)/28800 - (33071*Pi^6)/11340 - (12269089*zeta[3])/960 + (5813*Pi^4*zeta[3])/900 + (93223*zeta[3]^2)/60 - (657823*zeta[5])/80 - (204613*zeta[7])/40, 19778216833/61440 - (12269089*Pi^4)/57600 - (482197*Pi^6)/22680 - (1150777*Pi^8)/756000 - (183829349*zeta[3])/1920 + (93223*Pi^4*zeta[3])/1800 + (1451771*zeta[3]^2)/120 - (9419419*zeta[5])/160 + (65449*zeta[3]*zeta[5])/5 - (754787*zeta[7])/20 - 729*zeta[3, 5], 266642371973/122880 - (183829349*Pi^4)/115200 - (6871981*Pi^6)/45360 - (4270811*Pi^8)/378000 - (525781925*zeta[3])/768 + (1451771*Pi^4*zeta[3])/3600 + (95267*Pi^6*zeta[3])/2835 + (22037183*zeta[3]^2)/240 - (335416*zeta[3]^3)/45 - (132189527*zeta[5])/320 + (41837*Pi^4*zeta[5])/150 + (993179*zeta[3]*zeta[5])/10 - (20893793*zeta[7])/80 - (11434979*zeta[9])/72 - (24057*zeta[3, 5])/5, Int[30][6]]];
pInt[31]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[2], v[3]], [v[1], v[3]], [v[3], v[4]], [v[4], v[5]], [v[1], v[4]], [v[2], v[5]], [v[3], v[5]], [v[2], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -2/15, -17/15, -122/15, -817/15 + (34*zeta[3])/3, -1058/3 + (17*Pi^4)/90 + (268*zeta[3])/3, -33613/15 + (67*Pi^4)/45 + (1882*zeta[3])/3 + (1342*zeta[5])/5, -210994/15 + (941*Pi^4)/90 + (1928*Pi^6)/2835 + (12572*zeta[3])/3 - (1322*zeta[3]^2)/3 + (10952*zeta[5])/5, -1312657/15 + (3143*Pi^4)/45 + (15758*Pi^6)/2835 + (81698*zeta[3])/3 - (661*Pi^4*zeta[3])/45 - (10280*zeta[3]^2)/3 + (77862*zeta[5])/5 + 6389*zeta[7], -1621706/3 + (40849*Pi^4)/90 + (112088*Pi^6)/2835 + (373241*Pi^8)/189000 + (521276*zeta[3])/3 - (1028*Pi^4*zeta[3])/9 - (71714*zeta[3]^2)/3 + (520152*zeta[5])/5 - 21108*zeta[3]*zeta[5] + 53575*zeta[7] + (648*zeta[3, 5])/5, -9958937/3 + (130319*Pi^4)/45 + (748798*Pi^6)/2835 + (1562179*Pi^8)/94500 + (3281018*zeta[3])/3 - (35857*Pi^4*zeta[3])/45 - (30340*Pi^6*zeta[3])/567 - (477016*zeta[3]^2)/3 + (99788*zeta[3]^3)/9 + 671686*zeta[5] - (1813*Pi^4*zeta[5])/5 - 166112*zeta[3]*zeta[5] + 386233*zeta[7] + (1500734*zeta[9])/9 + (8424*zeta[3, 5])/5, Int[31][6]]];
pInt[32]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[7]], [v[2], v[5]], [v[3], v[5]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[4], v[5]], [v[5], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [1/120, 1/12, 17/24, 65/12 - (17*zeta[3])/6, 4661/120 - (17*Pi^4)/360 - (67*zeta[3])/3, 16009/60 - (67*Pi^4)/180 - (1013*zeta[3])/6 - (339*zeta[5])/10, 42673/24 - (1013*Pi^4)/360 - (233*Pi^6)/2835 - (3563*zeta[3])/3 + (701*zeta[3]^2)/3 - 287*zeta[5] + (441*zeta[7])/4, 139049/12 - (3563*Pi^4)/180 - (397*Pi^6)/567 + (2063*Pi^8)/42000 - (47989*zeta[3])/6 + (701*Pi^4*zeta[3])/90 + (4826*zeta[3]^2)/3 - (4515*zeta[5])/2 - 306*zeta[3]*zeta[5] - (4311*zeta[7])/4 - (162*zeta[3, 5])/5, 8910581/120 - (47989*Pi^4)/360 - (3133*Pi^6)/567 - (143863*Pi^8)/378000 - (157007*zeta[3])/3 + (2413*Pi^4*zeta[3])/45 - (17*Pi^6*zeta[3])/21 + (33377*zeta[3]^2)/3 - 602*zeta[3]^3 - 16367*zeta[5] - (12*Pi^4*zeta[5])/5 + 10828*zeta[3]*zeta[5] - (29925*zeta[7])/4 + (108391*zeta[9])/18 + (1458*zeta[3, 5])/5]];
pInt[33]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[2], v[4]], [v[4], v[10]], [v[4], v[6]], [v[2], v[4]], [v[6], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 5*zeta[3]^2 + 45*zeta[5], (5*Pi^6)/42 - (Pi^4*zeta[3])/6 + 45*zeta[3]^2 - 195*zeta[5] + 185*zeta[7], (-65*Pi^6)/126 + (31*Pi^8)/432 + (3*Pi^4*zeta[3])/2 - 195*zeta[3]^2 + 625*zeta[5] + 1660*zeta[3]*zeta[5] - 1665*zeta[7], (625*Pi^6)/378 - (31*Pi^8)/48 - (13*Pi^4*zeta[3])/2 + (835*Pi^6*zeta[3])/189 + 625*zeta[3]^2 + 1192*zeta[3]^3 - 1875*zeta[5] + (83*Pi^4*zeta[5])/3 - 14940*zeta[3]*zeta[5] + 7215*zeta[7] + (451285*zeta[9])/36]];
pInt[34]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[2]], [v[1], v[4]], [v[1], v[4]], [v[2], v[4]], [v[2], v[4]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9], [0, 0, 0, -1/240, -19/480, -11/40, -1657/960 + zeta[3]/4, -40091/3840 + Pi^4/240 + (19*zeta[3])/8, -159671/2560 + (19*Pi^4)/480 + (33*zeta[3])/2 + (119*zeta[5])/20, -951231/2560 + (11*Pi^4)/40 + (19*Pi^6)/1260 + (1657*zeta[3])/16 - (15*zeta[3]^2)/2 + (2261*zeta[5])/40, -5670693/2560 + (1657*Pi^4)/960 + (361*Pi^6)/2520 + (40091*zeta[3])/64 - (Pi^4*zeta[3])/4 - (285*zeta[3]^2)/4 + (3927*zeta[5])/10 + (637*zeta[7])/4, -270868023/20480 + (40091*Pi^4)/3840 + (209*Pi^6)/210 + (31*Pi^8)/600 + (479013*zeta[3])/128 - (19*Pi^4*zeta[3])/8 - 495*zeta[3]^2 + (197183*zeta[5])/80 - 357*zeta[3]*zeta[5] + (12103*zeta[7])/8, -647894457/8192 + (159671*Pi^4)/2560 + (31483*Pi^6)/5040 + (589*Pi^8)/1200 + (2853693*zeta[3])/128 - (33*Pi^4*zeta[3])/2 - (19*Pi^6*zeta[3])/21 - (24855*zeta[3]^2)/8 + 150*zeta[3]^3 + (4770829*zeta[5])/320 - (119*Pi^4*zeta[5])/20 - (6783*zeta[3]*zeta[5])/2 + (21021*zeta[7])/2 + (18247*zeta[9])/4, -9697019733/20480 + (951231*Pi^4)/2560 + (761729*Pi^6)/20160 + (341*Pi^8)/100 + (26881*Pi^10)/155925 + (17012079*zeta[3])/128 - (1657*Pi^4*zeta[3])/16 - (361*Pi^6*zeta[3])/42 - (601365*zeta[3]^2)/32 + (15*Pi^4*zeta[3]^2)/2 + 1425*zeta[3]^3 + (57002547*zeta[5])/640 - (2261*Pi^4*zeta[5])/40 - 23562*zeta[3]*zeta[5] - (42483*zeta[5]^2)/10 + (1055509*zeta[7])/16 - 9555*zeta[3]*zeta[7] + (346693*zeta[9])/8, -232405993881/81920 + (5670693*Pi^4)/2560 + (3033749*Pi^6)/13440 + (51367*Pi^8)/2400 + (510739*Pi^10)/311850 + (812604069*zeta[3])/1024 - (40091*Pi^4*zeta[3])/64 - (418*Pi^6*zeta[3])/7 - (31*Pi^8*zeta[3])/10 - (7185195*zeta[3]^2)/64 + (285*Pi^4*zeta[3]^2)/4 + 9900*zeta[3]^3 + (339589467*zeta[5])/640 - (3927*Pi^4*zeta[5])/10 - (323*Pi^6*zeta[5])/15 - (591549*zeta[3]*zeta[5])/4 + 10710*zeta[3]^2*zeta[5] - (807177*zeta[5]^2)/20 + (25537967*zeta[7])/64 - (637*Pi^4*zeta[7])/4 - (181545*zeta[3]*zeta[7])/2 + (602151*zeta[9])/2 + (543865*zeta[11])/4]];
pInt[35]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[2]], [v[2], v[4]], [v[1], v[4]], [v[2], v[4]], [v[2], v[4]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9], [0, 0, 0, -1/540, -31/1620, -2791/19440, -3499/3645 + (7*zeta[3])/54, -4263481/699840 + (7*Pi^4)/3240 + (217*zeta[3])/162, -79075057/2099520 + (217*Pi^4)/9720 + (19537*zeta[3])/1944 + (263*zeta[5])/90, -5786169499/25194240 + (19537*Pi^4)/116640 + (377*Pi^6)/51030 + (48986*zeta[3])/729 - (245*zeta[3]^2)/54 + (8153*zeta[5])/270, -52533154073/37791360 + (24493*Pi^4)/21870 + (11687*Pi^6)/153090 + (29844367*zeta[3])/69984 - (49*Pi^4*zeta[3])/324 - (7595*zeta[3]^2)/162 + (734033*zeta[5])/3240 + (149*zeta[7])/2, -7600640334589/906992640 + (29844367*Pi^4)/4199040 + (1052207*Pi^6)/1837080 + (4621*Pi^8)/194400 + (553525399*zeta[3])/209952 - (1519*Pi^4*zeta[3])/972 - (683795*zeta[3]^2)/1944 + (1840474*zeta[5])/1215 - (1841*zeta[3]*zeta[5])/9 + (4619*zeta[7])/6, -27432136439351/544195584 + (553525399*Pi^4)/12597120 + (2638246*Pi^6)/688905 + (143251*Pi^8)/583200 + (40503186493*zeta[3])/2519424 - (136759*Pi^4*zeta[3])/11664 - (377*Pi^6*zeta[3])/729 - (1714510*zeta[3]^2)/729 + (8575*zeta[3]^3)/81 + (1121295503*zeta[5])/116640 - (1841*Pi^4*zeta[5])/540 - (57071*zeta[3]*zeta[5])/27 + (415859*zeta[7])/72 + (336511*zeta[9])/162, -9889089601147039/32651735040 + (40503186493*Pi^4)/151165440 + (1607332337*Pi^6)/66134880 + (12897211*Pi^8)/6998400 + (20431*Pi^10)/267300 + (367732078511*zeta[3])/3779136 - (171451*Pi^4*zeta[3])/2187 - (11687*Pi^6*zeta[3])/2187 - (1044552845*zeta[3]^2)/69984 + (1715*Pi^4*zeta[3]^2)/324 + (265825*zeta[3]^3)/243 + (20796739991*zeta[5])/349920 - (57071*Pi^4*zeta[5])/1620 - (5138231*zeta[3]*zeta[5])/324 - (69169*zeta[5]^2)/30 + (1042702*zeta[7])/27 - 5215*zeta[3]*zeta[7] + (10431841*zeta[9])/486, -44533465598886949/24488801280 + (367732078511*Pi^4)/226748160 + (29811296489*Pi^6)/198404640 + (16168879*Pi^8)/1312200 + (633361*Pi^10)/801900 + (53204482342123*zeta[3])/90699264 - (208910569*Pi^4*zeta[3])/419904 - (1052207*Pi^6*zeta[3])/26244 - (32347*Pi^8*zeta[3])/19440 - (19373388965*zeta[3]^2)/209952 + (53165*Pi^4*zeta[3]^2)/972 + (23932825*zeta[3]^3)/2916 + (1521762578237*zeta[5])/4199040 - (5138231*Pi^4*zeta[5])/19440 - (99151*Pi^6*zeta[5])/8505 - (25766636*zeta[3]*zeta[5])/243 + (64435*zeta[3]^2*zeta[5])/9 - (2144239*zeta[5]^2)/90 + (635258669*zeta[7])/2592 - (1043*Pi^4*zeta[7])/12 - (161665*zeta[3]*zeta[7])/3 + (939202201*zeta[9])/5832 + (1099897*zeta[11])/18]];
pInt[36]:=[[[v[1], e[1]], [v[2], e[2]], [v[2], v[4]], [v[2], v[3]], [v[1], v[3]], [v[1], v[3]], [v[1], v[4]], [v[1], v[4]], [v[3], v[4]], [v[3], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, 1/80, 13/160, 331/960, 4453/5760 + (3*zeta[3])/40, -134453/34560 + Pi^4/800 + (99*zeta[3])/80, -15231899/207360 + (33*Pi^4)/1600 + (2871*zeta[3])/160 + (687*zeta[5])/40, -894716309/1244160 + (957*Pi^4)/3200 + (19*Pi^6)/420 + (61251*zeta[3])/320 - (1071*zeta[3]^2)/40 + (11151*zeta[5])/80, -43387421627/7464960 + (20417*Pi^4)/6400 + (307*Pi^6)/840 + (1081583*zeta[3])/640 - (357*Pi^4*zeta[3])/400 - (17703*zeta[3]^2)/80 + (169779*zeta[5])/160 + (51369*zeta[7])/80, -1915369337333/44789760 + (1081583*Pi^4)/38400 + (1987*Pi^6)/720 + (21943*Pi^8)/112000 + (51097409*zeta[3])/3840 - (5901*Pi^4*zeta[3])/800 - (278187*zeta[3]^2)/160 + (2551279*zeta[5])/320 - (37899*zeta[3]*zeta[5])/20 + (801297*zeta[7])/160 + (729*zeta[3, 5])/10, -79976121234779/268738560 + (51097409*Pi^4)/230400 + (622507*Pi^6)/30240 + (205913*Pi^8)/134400 + (2243457359*zeta[3])/23040 - (92729*Pi^4*zeta[3])/1600 - (341*Pi^6*zeta[3])/70 - (4295207*zeta[3]^2)/320 + (21609*zeta[3]^3)/20 + (111450721*zeta[5])/1920 - (15063*Pi^4*zeta[5])/400 - (597987*zeta[3]*zeta[5])/40 + (11319213*zeta[7])/320 + (164751*zeta[9])/8 + (10449*zeta[3, 5])/20, Int[36][7], Int[36][8]]];
pInt[37]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[3]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[2], v[4]], [v[3], v[4]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, 11/180, 53/120, 191/80, 1807/160 - (23*zeta[3])/18, 3095/64 - (23*Pi^4)/1080 - (119*zeta[3])/12, 118399/640 - (119*Pi^4)/720 - 52*zeta[3] + (61*zeta[5])/15, 745947/1280 - (13*Pi^4)/15 + (481*Pi^6)/34020 - (1657*zeta[3])/8 - (34*zeta[3]^2)/9 + (97*zeta[5])/40, 2477767/2560 - (1657*Pi^4)/480 + (1481*Pi^6)/45360 - (8111*zeta[3])/16 - (17*Pi^4*zeta[3])/135 + (203*zeta[3]^2)/24 + (543*zeta[5])/20 + (1899*zeta[7])/4, -30656413/5120 - (8111*Pi^4)/960 + (1583*Pi^6)/7560 + (29069*Pi^8)/226800 + (38645*zeta[3])/32 + (203*Pi^4*zeta[3])/720 - 88*zeta[3]^2 + (21883*zeta[5])/20 - (3134*zeta[3]*zeta[5])/3 + (169329*zeta[7])/64 + 162*zeta[3, 5], -920818193/10240 + (7729*Pi^4)/384 + (52051*Pi^6)/15120 + (4159829*Pi^8)/6048000 + (1895385*zeta[3])/64 - (44*Pi^4*zeta[3])/15 - (4667*Pi^6*zeta[3])/1701 - (24201*zeta[3]^2)/8 + (20452*zeta[3]^3)/27 + (236469*zeta[5])/16 - (1391*Pi^4*zeta[5])/45 - (11039*zeta[3]*zeta[5])/2 + (230463*zeta[7])/16 + (1791383*zeta[9])/108 + (43983*zeta[3, 5])/40, Int[37][7], Int[37][8]]];
pInt[38]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[3]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[2], v[4]], [v[2], v[4]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, 7/360, 119/720, 553/480, 487/64 - (13*zeta[3])/9, 31499/640 - (13*Pi^4)/540 - (221*zeta[3])/18, 402683/1280 - (221*Pi^4)/1080 - (259*zeta[3])/3 - (1133*zeta[5])/30, 5101939/2560 - (259*Pi^4)/180 - (467*Pi^6)/4860 - (4625*zeta[3])/8 + (506*zeta[3]^2)/9 - (19261*zeta[5])/60, 64141731/5120 - (925*Pi^4)/96 - (7939*Pi^6)/9720 - 3797*zeta[3] + (253*Pi^4*zeta[3])/135 + (4301*zeta[3]^2)/9 - (89747*zeta[5])/40 - (11653*zeta[7])/12, 800853339/10240 - (3797*Pi^4)/60 - (36983*Pi^6)/6480 - (171457*Pi^8)/567000 - (788129*zeta[3])/32 + (4301*Pi^4*zeta[3])/270 + (10178*zeta[3]^2)/3 - (238119*zeta[5])/16 + (8540*zeta[3]*zeta[5])/3 - (198101*zeta[7])/24 - (162*zeta[3, 5])/5, 1987706639/4096 - (788129*Pi^4)/1920 - (228869*Pi^6)/6048 - (2914769*Pi^8)/1134000 - (1264529*zeta[3])/8 + (5089*Pi^4*zeta[3])/45 + (12304*Pi^6*zeta[3])/1701 + (92225*zeta[3]^2)/4 - (41384*zeta[3]^3)/27 - (15475323*zeta[5])/160 + (4513*Pi^4*zeta[5])/90 + (72590*zeta[3]*zeta[5])/3 - (921109*zeta[7])/16 - (704470*zeta[9])/27 - (1377*zeta[3, 5])/5, Int[38][7]]];
pInt[39]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[3]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[4], v[5]], [v[2], v[5]], [v[3], v[5]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -1/60, -13/60, -31/15 - zeta[3]/5, -511/30 - Pi^4/300 + (28*zeta[3])/15, -7727/60 + (7*Pi^4)/225 + (427*zeta[3])/15 + (61*zeta[5])/10, -55199/60 + (427*Pi^4)/900 + Pi^6/60 + (4117*zeta[3])/15 - (91*zeta[3]^2)/10 + (396*zeta[5])/5, -189481/30 + (4117*Pi^4)/900 + (116*Pi^6)/567 + (6670*zeta[3])/3 - (91*Pi^4*zeta[3])/300 - (3611*zeta[3]^2)/15 + 858*zeta[5] + (17021*zeta[7])/80, -631844/15 + (667*Pi^4)/18 + (12443*Pi^6)/5670 + (44879*Pi^8)/504000 + (246002*zeta[3])/15 - (3611*Pi^4*zeta[3])/450 - (37169*zeta[3]^2)/15 + (38249*zeta[5])/5 - (5144*zeta[3]*zeta[5])/5 + (71707*zeta[7])/40 - (729*zeta[3, 5])/10, -16492709/60 + (123001*Pi^4)/450 + (11063*Pi^6)/567 + (519671*Pi^8)/756000 + (1712333*zeta[3])/15 - (37169*Pi^4*zeta[3])/450 - (5053*Pi^6*zeta[3])/1890 - (309269*zeta[3]^2)/15 + (5044*zeta[3]^3)/5 + (303423*zeta[5])/5 - (6643*Pi^4*zeta[5])/600 - (70326*zeta[3]*zeta[5])/5 + (753643*zeta[7])/40 + (274037*zeta[9])/48 - (3159*zeta[3, 5])/5, Int[39][5], Int[39][6]]];
pInt[40]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[2], v[5]], [v[2], v[3]], [v[1], v[3]], [v[3], v[4]], [v[1], v[4]], [v[4], v[5]], [v[3], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, -7/240, -59/480, 25/192, 14801/1920 - (113*zeta[3])/60, 350053/3840 - (113*Pi^4)/3600 - (2341*zeta[3])/120, 1244389/1536 - (2341*Pi^4)/7200 - (8761*zeta[3])/48 - (3079*zeta[5])/20, 97020061/15360 - (8761*Pi^4)/2880 - (2281*Pi^6)/5670 - (735281*zeta[3])/480 + (4823*zeta[3]^2)/30 - (44663*zeta[5])/40, 1402717457/30720 - (735281*Pi^4)/28800 - (8228*Pi^6)/2835 - (11345413*zeta[3])/960 + (4823*Pi^4*zeta[3])/900 + (79801*zeta[3]^2)/60 - (126059*zeta[5])/16 - (233503*zeta[7])/40, 19317333589/61440 - (11345413*Pi^4)/57600 - (46177*Pi^6)/2268 - (197851*Pi^8)/108000 - (32921605*zeta[3])/384 + (79801*Pi^4*zeta[3])/1800 + (247033*zeta[3]^2)/24 - (8762083*zeta[5])/160 + (56209*zeta[3]*zeta[5])/5 - (796709*zeta[7])/20 - 567*zeta[3, 5], 257298956201/122880 - (6584321*Pi^4)/4608 - (3193871*Pi^6)/22680 - (9492403*Pi^8)/756000 - (2283492541*zeta[3])/3840 + (247033*Pi^4*zeta[3])/720 + (81902*Pi^6*zeta[3])/2835 + (18206201*zeta[3]^2)/240 - (233356*zeta[3]^3)/45 - (119634239*zeta[5])/320 + (17596*Pi^4*zeta[5])/75 + (850403*zeta[3]*zeta[5])/10 - (4195843*zeta[7])/16 - (13936919*zeta[9])/72 - (15957*zeta[3, 5])/5, -71227352643489545081/261213880320 + (1531754800916827*Pi^4)/9674588160 + (66983980048187*Pi^6)/4232632320 + (29346861045809*Pi^8)/15676416000 - (19220882071*Pi^10)/1257379200 + (110477232960981647*zeta[3])/1612431360 - (390330999373*Pi^4*zeta[3])/12441600 - (154058452483*Pi^6*zeta[3])/29393280 - (156252578533891*zeta[3]^2)/22394880 - (106240073*Pi^4*zeta[3]^2)/129600 + (450738269033*zeta[3]^3)/466560 + (597186078682391*zeta[5])/14929920 - (155885448889*Pi^4*zeta[5])/3110400 - (334812676661*zeta[3]*zeta[5])/34560 + (3340277077*zeta[5]^2)/6720 + (26038781111*zeta[7])/720 + (14185744399*zeta[3]*zeta[7])/12096 + (73264851906133*zeta[9])/1866240 + (144727553*zeta[3, 5])/160 - (11377417*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/2240 - (15559*Int[28][7])/3456 - (281*Int[29][7])/36 - (367*Int[36][7])/144 + (763*Int[37][7])/144 + (1265*Int[39][5])/144 - (95*Int[47][7])/16 + (3757*Int[48][7])/24 - (203*Int[49][5])/48 - (11*Int[53][7])/2 + (2*Int[57][6])/3 + (241*Int[67][6])/9 + (27*Int[70][6])/32 - 2*Int[71][5] - (5*Int[74][6])/36 + (57*Int[75][5])/16 - (87*Int[78][5])/32 - (31*Int[79][4])/24 - (245*Int[81][6])/288 - (9*Int[86][2])/16 + (35*Int[110][3])/144 + (133*Int[117][4])/18 - (5*Int[137][3])/12 + Int[146][4] + Int[147][2]/2 + Int[151][5]/9 - (1355*Int[166][6])/864 - (1505*Int[167][5])/288 + (24385*Int[168][4])/2304 - 9*Int[169][2] + Int[170][1] - 7*Int[171][1] - (3751*Int[173][5])/144 - Int[174][2]/4 + (95*Int[175][4])/36 - 10*Int[176][1] - 7*Int[177][1] - (35*Int[179][1])/2 + (5*Int[185][1])/2 + (11*Int[186][3])/12 + Int[187][2]/12 + Int[188][3]/12 - Int[211][3]/12 + (21*Int[245][1])/4 + (7*Int[245][2])/4 + (7*Int[245][3])/48 - (7*Int[246][3])/48, Int[40][7]]];
pInt[41]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[5]], [v[2], v[3]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[4], v[5]], [v[2], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -7/30, -9/5, -367/30, -1187/15 + (239*zeta[3])/15, -15031/30 + (239*Pi^4)/900 + (576*zeta[3])/5, -47099/15 + (48*Pi^4)/25 + (11759*zeta[3])/15 + (2217*zeta[5])/5, -586879/30 + (11759*Pi^4)/900 + (458*Pi^6)/405 + (78008*zeta[3])/15 - (8623*zeta[3]^2)/15 + (15714*zeta[5])/5, -364087/3 + (19502*Pi^4)/225 + (841*Pi^6)/105 + (509807*zeta[3])/15 - (8623*Pi^4*zeta[3])/450 - (20322*zeta[3]^2)/5 + (105537*zeta[5])/5 + (57922*zeta[7])/5, -22503559/30 + (509807*Pi^4)/900 + (152426*Pi^6)/2835 + (1375373*Pi^8)/378000 + (3293216*zeta[3])/15 - (3387*Pi^4*zeta[3])/25 - (419383*zeta[3]^2)/15 + (692994*zeta[5])/5 - (153858*zeta[3]*zeta[5])/5 + (407619*zeta[7])/5 + (1944*zeta[3, 5])/5, -69303851/15 + (823304*Pi^4)/225 + (1000487*Pi^6)/2835 + (25587*Pi^8)/1000 + (21056783*zeta[3])/15 - (419383*Pi^4*zeta[3])/450 - (222164*Pi^6*zeta[3])/2835 - (2845126*zeta[3]^2)/15 + (659182*zeta[3]^3)/45 + (4490121*zeta[5])/5 - (27263*Pi^4*zeta[5])/50 - (1081296*zeta[3]*zeta[5])/5 + (2725342*zeta[7])/5 + (2813407*zeta[9])/9 + (13608*zeta[3, 5])/5, Int[41][6]]];
pInt[42]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[6]], [v[2], v[3]], [v[3], v[4]], [v[3], v[10]], [v[4], v[6]], [v[4], v[10]], [v[3], v[6]], [v[3], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/30, 11/60, 1, 59/12 - (10*zeta[3])/3, 323/15 - Pi^4/18 - (25*zeta[3])/3, 4607/60 - (5*Pi^4)/36 - 8*zeta[3] - (188*zeta[5])/5, 1937/15 - (2*Pi^4)/15 - (257*Pi^6)/2835 + (607*zeta[3])/3 - (226*zeta[3]^2)/3 - (769*zeta[5])/5 - (441*zeta[7])/4, -15509/12 + (607*Pi^4)/180 - (1091*Pi^6)/2835 - (2063*Pi^8)/42000 + (8012*zeta[3])/3 - (113*Pi^4*zeta[3])/45 - (1846*zeta[3]^2)/3 - 462*zeta[5] + 360*zeta[3]*zeta[5] + (3427*zeta[7])/4 + (162*zeta[3, 5])/5, -308257/15 + (2003*Pi^4)/45 - (227*Pi^6)/189 + (4933*Pi^8)/14000 + (73715*zeta[3])/3 - (923*Pi^4*zeta[3])/45 + (20*Pi^6*zeta[3])/21 - 4886*zeta[3]^2 + 752*zeta[3]^3 + 1251*zeta[5] + (33*Pi^4*zeta[5])/10 - 9216*zeta[3]*zeta[5] + (5737*zeta[7])/4 - (252833*zeta[9])/36 - (486*zeta[3, 5])/5, Int[42][4]]];
pInt[43]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[5]], [v[2], v[3]], [v[3], v[4]], [v[3], v[10]], [v[4], v[10]], [v[4], v[5]], [v[3], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/40, 2/15, 5/8, 7/3 - (3*zeta[3])/5, 763/120 - Pi^4/100 + (59*zeta[3])/30, 28/3 + (59*Pi^4)/1800 + 18*zeta[3] - (247*zeta[5])/5, 2683/120 + (3*Pi^4)/10 - (122*Pi^6)/945 + (91*zeta[3])/6 + (1057*zeta[3]^2)/10 + (97*zeta[5])/10 + (441*zeta[7])/4, 2497/3 + (91*Pi^4)/360 + (58*Pi^6)/2835 + (2063*Pi^8)/42000 - (19094*zeta[3])/15 + (1057*Pi^4*zeta[3])/300 + (11927*zeta[3]^2)/30 + 922*zeta[5] - 342*zeta[3]*zeta[5] - (51133*zeta[7])/20 - (162*zeta[3, 5])/5, 1718203/120 - (9547*Pi^4)/450 + (452*Pi^6)/189 - (20969*Pi^8)/36000 - (121181*zeta[3])/6 + (11927*Pi^4*zeta[3])/900 - (19*Pi^6*zeta[3])/21 + (6263*zeta[3]^2)/2 - 702*zeta[3]^3 + (14353*zeta[5])/2 - 3*Pi^4*zeta[5] + (38983*zeta[3]*zeta[5])/5 - (83681*zeta[7])/20 + 6764*zeta[9] - 1134*zeta[3, 5], 54560039661397051069/22986821468160 - (4358758628706233*Pi^4)/85136375808 - (2151521650057*Pi^6)/16930529280 + (1405398396849341*Pi^8)/3448811520000 - (443751391123*Pi^10)/15807052800 - (1269995177072033857*zeta[3])/70946979840 + (799968533503*Pi^4*zeta[3])/60825600 - (26861588563*Pi^6*zeta[3])/117573120 + (2360990175247321*zeta[3]^2)/985374720 - (541637281*Pi^4*zeta[3]^2)/414720 - (1719832905611*zeta[3]^3)/20528640 + (212269531337197*zeta[5])/394149888 + (22665673453*Pi^4*zeta[5])/2488320 - (434237525239*zeta[3]*zeta[5])/4561920 + (432876983*zeta[5]^2)/512 + (222166760879519*zeta[7])/54743040 + (404064730319*zeta[3]*zeta[7])/190080 + (184434740851553*zeta[9])/82114560 - (64427897867*zeta[3, 5])/70400 - (121660883*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/14080 - (15869*Int[28][7])/1728 - (2639*Int[29][7])/144 + (38321*Int[36][7])/1584 - (3431*Int[37][7])/576 + (5915*Int[39][5])/576 - (51791*Int[47][7])/1056 + (61*Int[48][7])/6 - (187*Int[49][5])/64 + (10091*Int[53][7])/88 - (2633*Int[57][6])/66 - (11101*Int[67][6])/528 - (1777*Int[70][6])/128 + (91303*Int[71][5])/3168 - (65*Int[74][6])/144 + (483*Int[75][5])/32 - (381*Int[78][5])/128 - (163*Int[79][4])/96 + (1235*Int[81][6])/264 + (33*Int[86][2])/64 + (5*Int[110][3])/4 + (38*Int[117][4])/9 + (235*Int[137][3])/48 + (13*Int[146][4])/4 + (13*Int[147][2])/8 - (65*Int[149][3])/66 - (7537*Int[151][5])/396 + (166*Int[153][5])/33 + (30*Int[155][2])/11 - (40*Int[156][3])/33 + (895*Int[166][6])/3456 + (235*Int[167][5])/288 + (1145*Int[168][4])/288 + (9*Int[169][2])/2 - (47*Int[170][1])/4 - 4*Int[171][1] - (6533*Int[173][5])/1056 + (27*Int[174][2])/16 + (1195*Int[175][4])/288 + (85*Int[176][1])/2 - 4*Int[177][1] - 10*Int[179][1] + (65*Int[185][1])/8 + (143*Int[186][3])/48 + (13*Int[187][2])/48 + (13*Int[188][3])/48 + (23*Int[189][4])/6 + (95*Int[190][2])/3 + 10*Int[191][1] - 8*Int[192][1] - 2*Int[192][2] + Int[193][3] + (97*Int[199][3])/12 + (47*Int[211][3])/48 + 3*Int[245][1] + Int[245][2] + Int[245][3]/12 - Int[246][3]/12]];
pInt[44]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[2], v[7]], [v[2], v[5]], [v[3], v[5]], [v[1], v[3]], [v[3], v[4]], [v[1], v[4]], [v[4], v[5]], [v[5], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [1/120, 1/12, 17/24, 65/12 - (17*zeta[3])/6, 4661/120 - (17*Pi^4)/360 - (49*zeta[3])/3, 16009/60 - (49*Pi^4)/180 - (581*zeta[3])/6 - (989*zeta[5])/10 - (441*zeta[7])/8, 42673/24 - (581*Pi^4)/360 - (1441*Pi^6)/5670 - (2063*Pi^8)/84000 - (1601*zeta[3])/3 + (326*zeta[3]^2)/3 - 630*zeta[5] + 162*zeta[3]*zeta[5] + (1323*zeta[7])/8 + (81*zeta[3, 5])/5, 139049/12 - (1601*Pi^4)/180 - (263*Pi^6)/162 + (2063*Pi^8)/28000 - (16741*zeta[3])/6 + (163*Pi^4*zeta[3])/45 + (3*Pi^6*zeta[3])/7 + (1565*zeta[3]^2)/3 + 342*zeta[3]^3 - (8197*zeta[5])/2 + (27*Pi^4*zeta[5])/20 - 486*zeta[3]*zeta[5] - (5819*zeta[7])/2 - (72389*zeta[9])/24 - (243*zeta[3, 5])/5, Int[44][3]]];
pInt[45]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[1], v[10]], [v[2], v[5]], [v[2], v[8]], [v[3], v[8]], [v[3], v[10]], [v[3], v[4]], [v[4], v[10]], [v[4], v[5]], [v[5], v[8]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, (441*zeta[7])/8, (2063*Pi^8)/84000 - 189*zeta[3]*zeta[5] - (1323*zeta[7])/4 - (81*zeta[3, 5])/5, (-2063*Pi^8)/14000 - (Pi^6*zeta[3])/2 - 417*zeta[3]^3 - (9*Pi^4*zeta[5])/5 + 1134*zeta[3]*zeta[5] + (1323*zeta[7])/2 + (40859*zeta[9])/12 + (486*zeta[3, 5])/5]];
pInt[46]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[5], v[9]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, zeta[5], Pi^6/378 + zeta[3]^2 - 15*zeta[5], (-5*Pi^6)/126 + (Pi^4*zeta[3])/30 - 15*zeta[3]^2 + 117*zeta[5] + 19*zeta[7], (13*Pi^6)/42 + (23*Pi^8)/3600 - (Pi^4*zeta[3])/2 + 117*zeta[3]^2 + 32*zeta[3]^3 - 671*zeta[5] + 320*zeta[3]*zeta[5] - 285*zeta[7] + (8284*zeta[9])/9]];
pInt[47]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[6]], [v[2], v[3]], [v[1], v[3]], [v[1], v[6]], [v[1], v[3]], [v[3], v[6]], [v[3], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, 1/80, 59/720, 611/1728, 21611/25920 + zeta[3]/12, -1113449/311040 + Pi^4/720 + (53*zeta[3])/36, -67331689/933120 + (53*Pi^4)/2160 + (7861*zeta[3])/432 + (1069*zeta[5])/60, -8001330449/11197440 + (7861*Pi^4)/25920 + (19*Pi^6)/405 + (232229*zeta[3])/1296 - (47*zeta[3]^2)/2 + (28157*zeta[5])/180, -194782257709/33592320 + (232229*Pi^4)/77760 + (6973*Pi^6)/17010 + (23779885*zeta[3])/15552 - (47*Pi^4*zeta[3])/60 - (1231*zeta[3]^2)/6 + (499277*zeta[5])/432 + (8279*zeta[7])/12, -17221846986617/403107840 + (4755977*Pi^4)/186624 + (61427*Pi^6)/20412 + (10207*Pi^8)/47250 + (554288681*zeta[3])/46656 - (1231*Pi^4*zeta[3])/180 - (112699*zeta[3]^2)/72 + (52930733*zeta[5])/6480 - (5105*zeta[3]*zeta[5])/3 + (209527*zeta[7])/36 + (324*zeta[3, 5])/5, -359640664980721/1209323520 + (554288681*Pi^4)/2799360 + (12942397*Pi^6)/612360 + (518347*Pi^8)/283500 + (48476124085*zeta[3])/559872 - (112699*Pi^4*zeta[3])/2160 - (2482*Pi^6*zeta[3])/567 - (2506319*zeta[3]^2)/216 + (8050*zeta[3]^3)/9 + (4384602073*zeta[5])/77760 - (6077*Pi^4*zeta[5])/180 - (128125*zeta[3]*zeta[5])/9 + (17526155*zeta[7])/432 + (823295*zeta[9])/36 + (2484*zeta[3, 5])/5, Int[47][7], Int[47][8]]];
pInt[48]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[4]], [v[2], v[3]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, -7/1440, -13/360, -2617/17280, -97/648 - (25*zeta[3])/72, 2873471/622080 - (5*Pi^4)/864 - (37*zeta[3])/18, 28894153/466560 - (37*Pi^4)/1080 - (13159*zeta[3])/864 - (2867*zeta[5])/120, 12716391047/22394880 - (13159*Pi^4)/51840 - (2119*Pi^6)/34020 - (43003*zeta[3])/324 + (1009*zeta[3]^2)/36 - (4603*zeta[5])/30, 7530207151/1679616 - (43003*Pi^4)/19440 - (3406*Pi^6)/8505 - (35165599*zeta[3])/31104 + (1009*Pi^4*zeta[3])/1080 + (1600*zeta[3]^2)/9 - (443759*zeta[5])/480 - (6761*zeta[7])/8, 26315645346383/806215680 - (35165599*Pi^4)/1866240 - (140287*Pi^6)/58320 - (283891*Pi^8)/1134000 - (209594243*zeta[3])/23328 + (160*Pi^4*zeta[3])/27 + (497647*zeta[3]^2)/432 - (71519*zeta[5])/12 + (10903*zeta[3]*zeta[5])/6 - (32911*zeta[7])/6 - (648*zeta[3, 5])/5, 136602006177811/604661760 - (209594243*Pi^4)/1399680 - (944005*Pi^6)/61236 - (367739*Pi^8)/226800 - (75043227175*zeta[3])/1119744 + (497647*Pi^4*zeta[3])/12960 + (7925*Pi^6*zeta[3])/1701 + (2699021*zeta[3]^2)/324 - (25951*zeta[3]^3)/27 - (231816781*zeta[5])/5760 + (14791*Pi^4*zeta[5])/360 + (35116*zeta[3]*zeta[5])/3 - (9230021*zeta[7])/288 - (5772007*zeta[9])/216 - 864*zeta[3, 5], Int[48][7], Int[48][8]]];
pInt[49]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[3]], [v[1], v[3]], [v[3], v[4]], [v[2], v[4]], [v[1], v[4]], [v[3], v[7]], [v[2], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -1/60, -13/60, -31/15, -511/30 + (43*zeta[3])/15, -7727/60 + (43*Pi^4)/900 + (101*zeta[3])/3 + 4*zeta[5], -55199/60 + (101*Pi^4)/180 + (2*Pi^6)/189 + (4522*zeta[3])/15 - (34*zeta[3]^2)/5 + (406*zeta[5])/5, -189481/30 + (2261*Pi^4)/450 + (235*Pi^6)/1134 + (7126*zeta[3])/3 - (17*Pi^4*zeta[3])/75 - (3449*zeta[3]^2)/15 + (4257*zeta[5])/5 + (2977*zeta[7])/40, -631844/15 + (3563*Pi^4)/90 + (6133*Pi^6)/2835 - (5441*Pi^8)/180000 + (260441*zeta[3])/15 - (3449*Pi^4*zeta[3])/450 - (36074*zeta[3]^2)/15 + (36729*zeta[5])/5 - (686*zeta[3]*zeta[5])/5 + (12999*zeta[7])/8 + (5103*zeta[3, 5])/25, -16492709/60 + (260441*Pi^4)/900 + (3019*Pi^6)/162 + (91873*Pi^8)/540000 + (1812659*zeta[3])/15 - (18037*Pi^4*zeta[3])/225 - (103*Pi^6*zeta[3])/315 - (304901*zeta[3]^2)/15 + (13034*zeta[3]^3)/15 + (285118*zeta[5])/5 - (5789*Pi^4*zeta[5])/300 - 8966*zeta[3]*zeta[5] + (701209*zeta[7])/40 + (73537*zeta[9])/120 + (28917*zeta[3, 5])/25, Int[49][5], Int[49][6]]];
pInt[50]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[1], v[4]], [v[2], v[5]], [v[2], v[3]], [v[3], v[4]], [v[3], v[4]], [v[4], v[5]], [v[2], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -3/20, -29/40, -41/16, -569/160 - (19*zeta[3])/10, 15027/320 - (19*Pi^4)/600 - (317*zeta[3])/20, 418079/640 - (317*Pi^4)/1200 - (1289*zeta[3])/8 - (2201*zeta[5])/10, 7523291/1280 - (1289*Pi^4)/480 - (1091*Pi^6)/1890 - (116697*zeta[3])/80 + (2733*zeta[3]^2)/10 - (26983*zeta[5])/20, 116235207/2560 - (38899*Pi^4)/1600 - (13333*Pi^6)/3780 - (1888109*zeta[3])/160 + (911*Pi^4*zeta[3])/100 + (32979*zeta[3]^2)/20 - (71755*zeta[5])/8 - (83231*zeta[7])/10, 1660772323/5120 - (1888109*Pi^4)/9600 - (35233*Pi^6)/1512 - (131351*Pi^8)/50400 - (28220033*zeta[3])/320 + (10993*Pi^4*zeta[3])/200 + (90375*zeta[3]^2)/8 - (4896763*zeta[5])/80 + (95287*zeta[3]*zeta[5])/5 - (991393*zeta[7])/20 - (3888*zeta[3, 5])/5, 4527202787/2048 - (28220033*Pi^4)/19200 - (2390033*Pi^6)/15120 - (7850189*Pi^8)/504000 - (399303237*zeta[3])/640 + (6025*Pi^4*zeta[3])/16 + (6611*Pi^6*zeta[3])/135 + (6443639*zeta[3]^2)/80 - (135971*zeta[3]^3)/15 - (66546551*zeta[5])/160 + (114727*Pi^4*zeta[5])/300 + (1123001*zeta[3]*zeta[5])/10 - (2476093*zeta[7])/8 - (1648507*zeta[9])/6 - (21384*zeta[3, 5])/5, Int[50][6]]];
pInt[51]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[2], v[6]], [v[2], v[3]], [v[1], v[3]], [v[3], v[4]], [v[4], v[6]], [v[1], v[4]], [v[3], v[6]], [v[3], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -29/240, -61/96, -2473/960, -4527/640 + zeta[3]/12, 20527/3840 + Pi^4/720 - (143*zeta[3])/24, 2201579/7680 - (143*Pi^4)/1440 - (4279*zeta[3])/48 - (1329*zeta[5])/20, 46674007/15360 - (4279*Pi^4)/2880 - (499*Pi^6)/2835 - (28321*zeta[3])/32 + (719*zeta[3]^2)/6 - (4977*zeta[5])/8, 767664563/30720 - (28321*Pi^4)/1920 - (3697*Pi^6)/2268 - (1420127*zeta[3])/192 + (719*Pi^4*zeta[3])/180 + (11951*zeta[3]^2)/12 - (397773*zeta[5])/80 - (10023*zeta[7])/4, 2266475699/12288 - (1420127*Pi^4)/11520 - (292981*Pi^6)/22680 - (148069*Pi^8)/189000 - (21584155*zeta[3])/384 + (11951*Pi^4*zeta[3])/360 + (181687*zeta[3]^2)/24 - (5880641*zeta[5])/160 + 8225*zeta[3]*zeta[5] - (174125*zeta[7])/8 - (972*zeta[3, 5])/5, 157637942651/122880 - (4316831*Pi^4)/4608 - (478253*Pi^6)/5040 - (169297*Pi^8)/25200 - (309040199*zeta[3])/768 + (181687*Pi^4*zeta[3])/720 + (11978*Pi^6*zeta[3])/567 + (884705*zeta[3]^2)/16 - (37810*zeta[3]^3)/9 - (82906133*zeta[5])/320 + (9197*Pi^4*zeta[5])/60 + (129361*zeta[3]*zeta[5])/2 - (2600477*zeta[7])/16 - (2966549*zeta[9])/36 - 1944*zeta[3, 5], Int[51][6]]];
pInt[52]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[1], v[3]], [v[3], v[10]], [v[1], v[4]], [v[4], v[10]], [v[3], v[4]], [v[3], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, zeta[3]/10, Pi^4/600 + (7*zeta[3])/10, (7*Pi^4)/600 + (11*zeta[3])/2 + (7*zeta[5])/10, (11*Pi^4)/120 + Pi^6/630 + (79*zeta[3])/2 - (157*zeta[3]^2)/10 + (49*zeta[5])/10 - (441*zeta[7])/8, (79*Pi^4)/120 + Pi^6/90 - (2063*Pi^8)/84000 + (2711*zeta[3])/10 - (157*Pi^4*zeta[3])/300 - (1099*zeta[3]^2)/10 + (77*zeta[5])/2 + 144*zeta[3]*zeta[5] + (392*zeta[7])/5 + (81*zeta[3, 5])/5, (2711*Pi^4)/600 + (11*Pi^6)/126 + (10259*Pi^8)/252000 + (3607*zeta[3])/2 - (1099*Pi^4*zeta[3])/300 + (8*Pi^6*zeta[3])/21 - (1727*zeta[3]^2)/2 + 276*zeta[3]^3 + (553*zeta[5])/2 + (21*Pi^4*zeta[5])/20 - (5183*zeta[3]*zeta[5])/5 + (4361*zeta[7])/20 - (66463*zeta[9])/24 - (324*zeta[3, 5])/5, 1290854483244948581/3869835264 - (169419243825823*Pi^4)/895795200 - (54031892353*Pi^6)/2799360 - (483947255251*Pi^8)/207360000 + (2429757181*Pi^10)/279417600 - (7343052019557889*zeta[3])/89579520 + (75748877351*Pi^4*zeta[3])/2073600 + (5234307683*Pi^6*zeta[3])/816480 + (3347822674097*zeta[3]^2)/414720 + (7201135*Pi^4*zeta[3]^2)/6912 - (30047334281*zeta[3]^3)/25920 - (13419292316141*zeta[5])/276480 + (10598425297*Pi^4*zeta[5])/172800 + (22475775407*zeta[3]*zeta[5])/1920 - (1948467587*zeta[5]^2)/4480 - (2065350412339*zeta[7])/46080 - (452319761*zeta[3]*zeta[7])/448 - (5079260330029*zeta[9])/103680 - (1808401329*zeta[3, 5])/1600 + (1092699*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/224 + (1529*Int[28][7])/384 + (21*Int[29][7])/2 + (93*Int[36][7])/16 - (41*Int[37][7])/8 - (99*Int[39][5])/8 + (135*Int[47][7])/16 - (1473*Int[48][7])/8 + (39*Int[49][5])/8 - (135*Int[67][6])/4 + (15*Int[71][5])/8 - (53*Int[75][5])/16 + (45*Int[78][5])/16 + (35*Int[81][6])/32 + (9*Int[86][2])/8 - (5*Int[110][3])/16 - (19*Int[117][4])/2 + (85*Int[166][6])/48 + (203*Int[167][5])/32 - (3367*Int[168][4])/256 + 9*Int[169][2] + 9*Int[171][1] + (503*Int[173][5])/16 - (25*Int[175][4])/8 + 9*Int[177][1] + (45*Int[179][1])/2 - (27*Int[245][1])/4 - (9*Int[245][2])/4 - (3*Int[245][3])/16 + (3*Int[246][3])/16, Int[52][4]]];
pInt[53]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[1], v[4]], [v[2], v[4]], [v[2], v[3]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, 1/1080, 7/1080, 149/7776, -4831/38880 + (7*zeta[3])/54, -751519/279936 + (7*Pi^4)/3240 + (49*zeta[3])/54, -13784131/466560 + (49*Pi^4)/3240 + (13567*zeta[3])/1944 + (287*zeta[5])/30, -13242607919/50388480 + (13567*Pi^4)/116640 + (91*Pi^6)/3645 + (116831*zeta[3])/1944 - (295*zeta[3]^2)/27 + (2009*zeta[5])/30, -105492807107/50388480 + (116831*Pi^4)/116640 + (637*Pi^6)/3645 + (36143155*zeta[3])/69984 - (59*Pi^4*zeta[3])/162 - (2065*zeta[3]^2)/27 + (91019*zeta[5])/216 + (6671*zeta[7])/18, -28251737841539/1813985280 + (7228631*Pi^4)/839808 + (201401*Pi^6)/183708 + (9109*Pi^8)/85050 + (32843641*zeta[3])/7776 - (413*Pi^4*zeta[3])/162 - (512095*zeta[3]^2)/972 + (8896669*zeta[5])/3240 - (2222*zeta[3]*zeta[5])/3 + (46697*zeta[7])/18 + 72*zeta[3, 5], -200589466950589/1813985280 + (32843641*Pi^4)/466560 + (6526463*Pi^6)/918540 + (9109*Pi^8)/12150 + (82428484471*zeta[3])/2519424 - (102419*Pi^4*zeta[3])/5832 - (9704*Pi^6*zeta[3])/5103 - (3847535*zeta[3]^2)/972 + (34300*zeta[3]^3)/81 + (48371669*zeta[5])/2592 - (1651*Pi^4*zeta[5])/90 - (15554*zeta[3]*zeta[5])/3 + (10205207*zeta[7])/648 + (2021773*zeta[9])/162 + 504*zeta[3, 5], Int[53][7]]];
pInt[54]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[2], v[4]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]], [v[2], v[3]], [v[1], v[3]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, -1/360, -17/720, -21/160, -33/64 - zeta[3]/45, -493/640 - Pi^4/2700 - (17*zeta[3])/90, 14099/1280 - (17*Pi^4)/5400 - (21*zeta[3])/5 - (109*zeta[5])/30, 411067/2560 - (7*Pi^4)/100 - (65*Pi^6)/6804 - (465*zeta[3])/8 + (482*zeta[3]^2)/45 - (1853*zeta[5])/60, 7684731/5120 - (31*Pi^4)/32 - (1105*Pi^6)/13608 - (2989*zeta[3])/5 + (241*Pi^4*zeta[3])/675 + (4097*zeta[3]^2)/45 - (10899*zeta[5])/40 - (5017*zeta[7])/60, 122372067/10240 - (2989*Pi^4)/300 - (511*Pi^6)/720 - (9281*Pi^8)/567000 - (831973*zeta[3])/160 + (4097*Pi^4*zeta[3])/1350 + (3822*zeta[3]^2)/5 - (38439*zeta[5])/16 + (9932*zeta[3]*zeta[5])/15 - (85289*zeta[7])/120 - (162*zeta[3, 5])/5, 1790780131/20480 - (831973*Pi^4)/9600 - (12503*Pi^6)/2016 - (157777*Pi^8)/1134000 - (1631773*zeta[3])/40 + (637*Pi^4*zeta[3])/25 + (14416*Pi^6*zeta[3])/8505 + (25665*zeta[3]^2)/4 - (75848*zeta[3]^3)/135 - (638079*zeta[5])/32 + (6181*Pi^4*zeta[5])/450 + (84422*zeta[3]*zeta[5])/15 - (505449*zeta[7])/80 - (32726*zeta[9])/27 - (1377*zeta[3, 5])/5, 4975147663/8192 - (1631773*Pi^4)/2400 - (3094747*Pi^6)/60480 - (16819*Pi^8)/12000 + (102143*Pi^10)/4365900 - (38266065*zeta[3])/128 + (1711*Pi^4*zeta[3])/8 + (122536*Pi^6*zeta[3])/8505 + (257423*zeta[3]^2)/5 - (18962*Pi^4*zeta[3]^2)/675 - (644708*zeta[3]^3)/135 - (9907647*zeta[5])/64 + (105077*Pi^4*zeta[5])/900 + (222516*zeta[3]*zeta[5])/5 + (143513*zeta[5]^2)/14 - (1795275*zeta[7])/32 + (3196643*zeta[3]*zeta[7])/210 - (278171*zeta[9])/27 - (18711*zeta[3, 5])/10 + (4779*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/14]];
pInt[55]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[1], v[2]], [v[1], v[3]], [v[3], v[4]], [v[2], v[4]], [v[3], v[4]], [v[2], v[4]], [v[3], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, 1/30, 1/4, 37/24, 729/80 - (9*zeta[3])/5, 8571/160 - (3*Pi^4)/100 - (27*zeta[3])/2, 101169/320 - (9*Pi^4)/40 - (333*zeta[3])/4 - (231*zeta[5])/5, 1200339/640 - (111*Pi^4)/80 - (37*Pi^6)/315 - (19683*zeta[3])/40 + (243*zeta[3]^2)/5 - (693*zeta[5])/2, 14300793/1280 - (6561*Pi^4)/800 - (37*Pi^6)/42 - (231417*zeta[3])/80 + (81*Pi^4*zeta[3])/50 + (729*zeta[3]^2)/2 - (8547*zeta[5])/4 - (6321*zeta[7])/5, 34172847/512 - (77139*Pi^4)/1600 - (1369*Pi^6)/252 - (7451*Pi^8)/18000 - (2731563*zeta[3])/160 + (243*Pi^4*zeta[3])/20 + (8991*zeta[3]^2)/4 - (505197*zeta[5])/40 + (12474*zeta[3]*zeta[5])/5 - (18963*zeta[7])/2, 2045148993/5120 - (910521*Pi^4)/3200 - (8991*Pi^6)/280 - (7451*Pi^8)/2400 - (32409153*zeta[3])/320 + (2997*Pi^4*zeta[3])/40 + (222*Pi^6*zeta[3])/35 + (531441*zeta[3]^2)/40 - (4374*zeta[3]^3)/5 - (5939703*zeta[5])/80 + (2079*Pi^4*zeta[5])/50 + 18711*zeta[3]*zeta[5] - (233877*zeta[7])/4 - 36423*zeta[9], 24505967043/10240 - (10803051*Pi^4)/6400 - (105709*Pi^6)/560 - (275687*Pi^8)/14400 - (144709*Pi^10)/103950 - (386121411*zeta[3])/640 + (177147*Pi^4*zeta[3])/400 + (333*Pi^6*zeta[3])/7 + (6248259*zeta[3]^2)/80 - (2187*Pi^4*zeta[3]^2)/50 - 6561*zeta[3]^3 - (70110117*zeta[5])/160 + (6237*Pi^4*zeta[5])/20 + (230769*zeta[3]*zeta[5])/2 + (160083*zeta[5]^2)/5 - (13824027*zeta[7])/40 + (341334*zeta[3]*zeta[7])/5 - (546345*zeta[9])/2]];
pInt[56]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[2], v[5]], [v[1], v[2]], [v[2], v[4]], [v[1], v[4]], [v[4], v[5]], [v[2], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, 2/45, 2/5, 14/5, 18 - (128*zeta[3])/45, 558/5 - (32*Pi^4)/675 - (128*zeta[3])/5, 3402/5 - (32*Pi^4)/75 - (896*zeta[3])/5 - (1024*zeta[5])/15, 20574/5 - (224*Pi^4)/75 - (1472*Pi^6)/8505 - 1152*zeta[3] + (4096*zeta[3]^2)/45 - (3072*zeta[5])/5, 24786 - (96*Pi^4)/5 - (1472*Pi^6)/945 - (35712*zeta[3])/5 + (2048*Pi^4*zeta[3])/675 + (4096*zeta[3]^2)/5 - (21504*zeta[5])/5 - (26624*zeta[7])/15, 745038/5 - (2976*Pi^4)/25 - (1472*Pi^6)/135 - (5792*Pi^8)/10125 - (217728*zeta[3])/5 + (2048*Pi^4*zeta[3])/75 + (28672*zeta[3]^2)/5 - 27648*zeta[5] + (65536*zeta[3]*zeta[5])/15 - (79872*zeta[7])/5, 4474602/5 - (18144*Pi^4)/25 - (1472*Pi^6)/21 - (5792*Pi^8)/1125 - (1316736*zeta[3])/5 + (14336*Pi^4*zeta[3])/75 + (94208*Pi^6*zeta[3])/8505 + 36864*zeta[3]^2 - (262144*zeta[3]^3)/135 - (857088*zeta[5])/5 + (16384*Pi^4*zeta[5])/225 + (196608*zeta[3]*zeta[5])/5 - (559104*zeta[7])/5 - (1343488*zeta[9])/27, 26860734/5 - (109728*Pi^4)/25 - (45632*Pi^6)/105 - (40544*Pi^8)/1125 - (289088*Pi^10)/155925 - 1586304*zeta[3] + (6144*Pi^4*zeta[3])/5 + (94208*Pi^6*zeta[3])/945 + (1142784*zeta[3]^2)/5 - (65536*Pi^4*zeta[3]^2)/675 - (262144*zeta[3]^3)/15 - (5225472*zeta[5])/5 + (16384*Pi^4*zeta[5])/25 + (1376256*zeta[3]*zeta[5])/5 + (262144*zeta[5]^2)/5 - 718848*zeta[7] + (1703936*zeta[3]*zeta[7])/15 - (1343488*zeta[9])/3, 32240754 - (132192*Pi^4)/5 - (13248*Pi^6)/5 - (5792*Pi^8)/25 - (289088*Pi^10)/17325 - (47682432*zeta[3])/5 + (190464*Pi^4*zeta[3])/25 + (94208*Pi^6*zeta[3])/135 + (370688*Pi^8*zeta[3])/10125 + (6967296*zeta[3]^2)/5 - (65536*Pi^4*zeta[3]^2)/75 - (1835008*zeta[3]^3)/15 - (31601664*zeta[5])/5 + (114688*Pi^4*zeta[5])/25 + (753664*Pi^6*zeta[5])/2835 + 1769472*zeta[3]*zeta[5] - (2097152*zeta[3]^2*zeta[5])/15 + (2359296*zeta[5]^2)/5 - (22284288*zeta[7])/5 + (425984*Pi^4*zeta[7])/225 + (5111808*zeta[3]*zeta[7])/5 - (9404416*zeta[9])/3 - (21987328*zeta[11])/15]];
pInt[57]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[1], v[4]], [v[2], v[5]], [v[2], v[3]], [v[3], v[4]], [v[3], v[4]], [v[4], v[5]], [v[3], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, 1/120, 1/12, 19/48, 23/96 + (131*zeta[3])/120, -16927/960 + (131*Pi^4)/7200 + (299*zeta[3])/48, -464597/1920 + (299*Pi^4)/2880 + (5383*zeta[3])/96 + (3573*zeta[5])/40, -1785287/768 + (5383*Pi^4)/5760 + (2647*Pi^6)/11340 + (104747*zeta[3])/192 - (12817*zeta[3]^2)/120 + (8685*zeta[5])/16, -29484397/1536 + (104747*Pi^4)/11520 + (6439*Pi^6)/4536 + (9424811*zeta[3])/1920 - (12817*Pi^4*zeta[3])/3600 - (32053*zeta[3]^2)/48 + (115809*zeta[5])/32 + (286841*zeta[7])/80, -2234219647/15360 + (9424811*Pi^4)/115200 + (85511*Pi^6)/9072 + (3247397*Pi^8)/3024000 + (155474191*zeta[3])/3840 - (32053*Pi^4*zeta[3])/1440 - (476849*zeta[3]^2)/96 + (1637709*zeta[5])/64 - (153111*zeta[3]*zeta[5])/20 + (692693*zeta[7])/32 + (5589*zeta[3, 5])/10, -32029087997/30720 + (155474191*Pi^4)/230400 + (1202095*Pi^6)/18144 + (39276133*Pi^8)/6048000 + (478641031*zeta[3])/1536 - (476849*Pi^4*zeta[3])/2880 - (15947*Pi^6*zeta[3])/810 - (7522237*zeta[3]^2)/192 + (767369*zeta[3]^3)/180 + (117656253*zeta[5])/640 - (69667*Pi^4*zeta[5])/400 - (382323*zeta[3]*zeta[5])/8 + (8697769*zeta[7])/64 + (8886715*zeta[9])/72 + (65853*zeta[3, 5])/20, Int[57][6]]];
pInt[58]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[3], v[4]], [v[1], v[3]], [v[3], v[4]], [v[1], v[4]], [v[3], v[7]], [v[2], v[4]], [v[2], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -1/10, -13/15, -61/10, -589/15 + (29*zeta[3])/5, -7271/30 + (29*Pi^4)/300 + (676*zeta[3])/15, -22033/15 + (169*Pi^4)/225 + (1529*zeta[3])/5 + (807*zeta[5])/5, -265559/30 + (1529*Pi^4)/300 + (389*Pi^6)/945 + (29692*zeta[3])/15 - (763*zeta[3]^2)/5 + (5872*zeta[5])/5, -160145/3 + (7423*Pi^4)/225 + (242*Pi^6)/81 + (189451*zeta[3])/15 - (763*Pi^4*zeta[3])/150 - (16352*zeta[3]^2)/15 + (38547*zeta[5])/5 + (22746*zeta[7])/5, -9688583/30 + (189451*Pi^4)/900 + (18509*Pi^6)/945 + (19601*Pi^8)/14000 + (1206052*zeta[3])/15 - (8176*Pi^4*zeta[3])/225 - (36583*zeta[3]^2)/5 + (246352*zeta[5])/5 - (41274*zeta[3]*zeta[5])/5 + (162003*zeta[7])/5 + (1944*zeta[3, 5])/5, -29412313/15 + (301513*Pi^4)/225 + (354682*Pi^6)/2835 + (26903*Pi^8)/2700 + (1536623*zeta[3])/3 - (36583*Pi^4*zeta[3])/150 - (19874*Pi^6*zeta[3])/945 - (739664*zeta[3]^2)/15 + (37522*zeta[3]^3)/15 + (1571707*zeta[5])/5 - (8499*Pi^4*zeta[5])/50 - (288592*zeta[3]*zeta[5])/5 + (1048506*zeta[7])/5 + 127795*zeta[9] + (13608*zeta[3, 5])/5, Int[58][6]]];
pInt[59]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[2]], [v[2], v[6]], [v[3], v[6]], [v[1], v[3]], [v[1], v[3]], [v[1], v[6]], [v[2], v[3]], [v[2], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7, 8], [0, 0, 1/30, 11/30, 3, 131/6 - (44*zeta[3])/15, 1795/12 - (11*Pi^4)/225 - (159*zeta[3])/5, 118657/120 - (53*Pi^4)/100 - (7771*zeta[3])/30 - (1042*zeta[5])/15, 306541/48 - (7771*Pi^4)/1800 - (499*Pi^6)/2835 - (113159*zeta[3])/60 + (648*zeta[3]^2)/5 - (3766*zeta[5])/5, 19480597/480 - (113159*Pi^4)/3600 - (3607*Pi^6)/1890 - (310871*zeta[3])/24 + (108*Pi^4*zeta[3])/25 + (6954*zeta[3]^2)/5 - (30642*zeta[5])/5 - (50789*zeta[7])/30, 244687049/960 - (310871*Pi^4)/1440 - (176081*Pi^6)/11340 - (497683*Pi^8)/945000 - (20612687*zeta[3])/240 + (1159*Pi^4*zeta[3])/25 + (169513*zeta[3]^2)/15 - (222729*zeta[5])/5 + (91528*zeta[3]*zeta[5])/15 - (368263*zeta[7])/20 - (324*zeta[3, 5])/25, 3045985933/1920 - (20612687*Pi^4)/14400 - (2559589*Pi^6)/22680 - (516283*Pi^8)/90000 - (267046891*zeta[3])/480 + (169513*Pi^4*zeta[3])/450 + (1252*Pi^6*zeta[3])/81 + (2471357*zeta[3]^2)/30 - (172808*zeta[3]^3)/45 - (610801*zeta[5])/2 + (925*Pi^4*zeta[5])/9 + (327488*zeta[3]*zeta[5])/5 - (5998679*zeta[7])/40 - (4006907*zeta[9])/90 - (3402*zeta[3, 5])/25, 37654849793/3840 - (267046891*Pi^4)/28800 - (7018741*Pi^6)/9072 - (176683439*Pi^8)/3780000 - (13423771*Pi^10)/8731800 - (3403013399*zeta[3])/960 + (2471357*Pi^4*zeta[3])/900 + (31358*Pi^6*zeta[3])/189 + (6807533*zeta[3]^2)/12 - (43202*Pi^4*zeta[3]^2)/225 - (613828*zeta[3]^3)/15 - (40432893*zeta[5])/20 + (33089*Pi^4*zeta[5])/30 + (2657812*zeta[3]*zeta[5])/5 + (10112957*zeta[5]^2)/140 - (87203251*zeta[7])/80 + (62374201*zeta[3]*zeta[7])/420 - (29143169*zeta[9])/60 - (26973*zeta[3, 5])/25 + (13617*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/140, 462939084037/7680 - (3403013399*Pi^4)/57600 - (464582029*Pi^6)/90720 - (2568304171*Pi^8)/7560000 - (3817427*Pi^10)/226800 - (8567429399*zeta[3])/384 + (6807533*Pi^4*zeta[3])/360 + (109063*Pi^6*zeta[3])/81 + (2428501*Pi^8*zeta[3])/52500 + (452745941*zeta[3]^2)/120 - (153457*Pi^4*zeta[3]^2)/75 - (14946766*zeta[3]^3)/45 - (523066361*zeta[5])/40 + (536957*Pi^4*zeta[5])/60 + (5211083*Pi^6*zeta[5])/14175 + (19339794*zeta[3]*zeta[5])/5 - (4044332*zeta[3]^2*zeta[5])/15 + (31018599*zeta[5]^2)/40 - (239030819*zeta[7])/32 + (179657*Pi^4*zeta[7])/72 + (63903001*zeta[3]*zeta[7])/40 - (1425880291*zeta[9])/360 - (1813*Pi^2*zeta[9])/5 - (596974361*zeta[11])/480 - (383697*zeta[3, 5])/50 + (27744*zeta[3]*zeta[3, 5])/25 + (40851*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/40 - (588*((247*Pi^8*zeta[3])/567000 + (43*Pi^6*zeta[5])/11340 - zeta[3]^2*zeta[5] - (113*Pi^4*zeta[7])/1800 - (109*Pi^2*zeta[9])/12 + (10709*zeta[11])/120 + (2*zeta[3]*zeta[3, 5])/5 - (4*zeta[3, 3, 5])/5))/5]];
pInt[60]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[1], v[3]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]], [v[3], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -1/480, -1/96, -13/384, 53/384 - (29*zeta[3])/120, 29179/7680 - (29*Pi^4)/7200 - (29*zeta[3])/24, 342067/7680 - (29*Pi^4)/1440 - (917*zeta[3])/96 - (967*zeta[5])/40, 2523323/6144 - (917*Pi^4)/5760 - (359*Pi^6)/5670 - (8237*zeta[3])/96 + (386*zeta[3]^2)/15 - (967*zeta[5])/8, 20579849/6144 - (8237*Pi^4)/5760 - (359*Pi^6)/1134 - (1427209*zeta[3])/1920 + (193*Pi^4*zeta[3])/225 + (386*zeta[3]^2)/3 - (22951*zeta[5])/32 - (42257*zeta[7])/40, 3111298579/122880 - (1427209*Pi^4)/115200 - (2123*Pi^6)/1134 - (509767*Pi^8)/1512000 - (11580157*zeta[3])/1920 + (193*Pi^4*zeta[3])/45 + (20179*zeta[3]^2)/24 - (149971*zeta[5])/32 + (10331*zeta[3]*zeta[5])/5 - (42257*zeta[7])/8 - (486*zeta[3, 5])/5, 22333358407/122880 - (11580157*Pi^4)/115200 - (110419*Pi^6)/9072 - (509767*Pi^8)/302400 - (70850597*zeta[3])/1536 + (20179*Pi^4*zeta[3])/720 + (30221*Pi^6*zeta[3])/5670 + (291767*zeta[3]^2)/48 - (93373*zeta[3]^3)/90 - (20444027*zeta[5])/640 + (12761*Pi^4*zeta[5])/300 + 10331*zeta[3]*zeta[5] - (952697*zeta[7])/32 - (2770339*zeta[9])/72 - 486*zeta[3, 5], Int[60][6]]];
pInt[61]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[3]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[4], v[5]], [v[4], v[6]], [v[3], v[4]], [v[2], v[6]], [v[2], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, (3*zeta[3])/10, Pi^4/200 + (3*zeta[3])/2, Pi^4/40 + (111*zeta[3])/10 - (109*zeta[5])/10, (37*Pi^4)/200 - (4*Pi^6)/135 + (747*zeta[3])/10 - zeta[3]^2/10 - (109*zeta[5])/2, (249*Pi^4)/200 - (4*Pi^6)/27 + (4887*zeta[3])/10 - (Pi^4*zeta[3])/300 - zeta[3]^2/2 - (4033*zeta[5])/10 - (2511*zeta[7])/20, (1629*Pi^4)/200 - (148*Pi^6)/135 - (33557*Pi^8)/756000 + (31347*zeta[3])/10 - (Pi^4*zeta[3])/60 - (37*zeta[3]^2)/10 - (27141*zeta[5])/10 + (2121*zeta[3]*zeta[5])/5 - (2511*zeta[7])/4 + (162*zeta[3, 5])/5, (10449*Pi^4)/200 - (332*Pi^6)/45 - (33557*Pi^8)/151200 + (198207*zeta[3])/10 - (37*Pi^4*zeta[3])/300 + (1061*Pi^6*zeta[3])/945 - (249*zeta[3]^2)/10 - (7453*zeta[3]^3)/15 - (177561*zeta[5])/10 + (437*Pi^4*zeta[5])/100 + 2121*zeta[3]*zeta[5] - (92907*zeta[7])/20 + (71*zeta[9])/12 + 162*zeta[3, 5], Int[61][4]]];
pInt[62]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[8]], [v[1], v[3]], [v[2], v[5]], [v[2], v[8]], [v[3], v[4]], [v[3], v[8]], [v[4], v[5]], [v[3], v[4]], [v[4], v[5]], [v[5], v[8]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/30, 1/6, 17/30, -31/30 + (61*zeta[3])/15, -1231/30 + (61*Pi^4)/900 + (61*zeta[3])/3, -14671/30 + (61*Pi^4)/180 + (2117*zeta[3])/15 + (1941*zeta[5])/5, -135391/30 + (2117*Pi^4)/900 + (2881*Pi^6)/2835 + (15389*zeta[3])/15 - (5819*zeta[3]^2)/15 + 1941*zeta[5], -1106431/30 + (15389*Pi^4)/900 + (2881*Pi^6)/567 + (113909*zeta[3])/15 - (5819*Pi^4*zeta[3])/450 - (5819*zeta[3]^2)/3 + (59517*zeta[5])/5 + (84563*zeta[7])/5, -8405551/30 + (113909*Pi^4)/900 + (88217*Pi^6)/2835 + (2042533*Pi^8)/378000 + (839549*zeta[3])/15 - (5819*Pi^4*zeta[3])/90 - (177043*zeta[3]^2)/15 + (364149*zeta[5])/5 - (152838*zeta[3]*zeta[5])/5 + 84563*zeta[7] + (7776*zeta[3, 5])/5, -60791791/30 + (839549*Pi^4)/900 + (538529*Pi^6)/2835 + (2042533*Pi^8)/75600 + (6088949*zeta[3])/15 - (177043*Pi^4*zeta[3])/450 - (223438*Pi^6*zeta[3])/2835 - (1069531*zeta[3]^2)/15 + (639002*zeta[3]^3)/45 + (2251629*zeta[5])/5 - (31953*Pi^4*zeta[5])/50 - 152838*zeta[3]*zeta[5] + (2541211*zeta[7])/5 + (5541317*zeta[9])/9 + 7776*zeta[3, 5]]];
pInt[63]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[2]], [v[2], v[3]], [v[3], v[4]], [v[3], v[4]], [v[2], v[4]], [v[1], v[3]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, 1/60, 23/120, 379/240, 5431/480 - (16*zeta[3])/15, 72323/960 - (4*Pi^4)/225 - (184*zeta[3])/15, 923503/1920 - (46*Pi^4)/225 - (1498*zeta[3])/15 - (128*zeta[5])/5, 11501867/3840 - (749*Pi^4)/450 - (184*Pi^6)/2835 - (10529*zeta[3])/15 + (431*zeta[3]^2)/15 - (1472*zeta[5])/5, 141116887/7680 - (10529*Pi^4)/900 - (2116*Pi^6)/2835 - (136933*zeta[3])/30 + (431*Pi^4*zeta[3])/450 + (9913*zeta[3]^2)/30 - (12026*zeta[5])/5 - (7097*zeta[7])/10, 1715780147/15360 - (136933*Pi^4)/1800 - (494*Pi^6)/81 - (445409*Pi^8)/1890000 - (340693*zeta[3])/12 + (9913*Pi^4*zeta[3])/900 + (156797*zeta[3]^2)/60 - (85009*zeta[5])/5 + (7274*zeta[3]*zeta[5])/5 - (163231*zeta[7])/20 + (324*zeta[3, 5])/25, 4149730355/6144 - (340693*Pi^4)/720 - (122249*Pi^6)/2835 - (10244407*Pi^8)/3780000 - (20651773*zeta[3])/120 + (156797*Pi^4*zeta[3])/1800 + (2096*Pi^6*zeta[3])/567 + (2098337*zeta[3]^2)/120 - (12842*zeta[3]^3)/45 - (1113461*zeta[5])/10 + (139*Pi^4*zeta[5])/6 + (83651*zeta[3]*zeta[5])/5 - (2678459*zeta[7])/40 - (917224*zeta[9])/45 + (3726*zeta[3, 5])/25, 250102757627/61440 - (20651773*Pi^4)/7200 - (320345*Pi^6)/1134 - (168430883*Pi^8)/7560000 - (1142731*Pi^10)/1455300 - (246736433*zeta[3])/240 + (2098337*Pi^4*zeta[3])/3600 + (24104*Pi^6*zeta[3])/567 + (25556149*zeta[3]^2)/240 - (6421*Pi^4*zeta[3]^2)/450 - (147683*zeta[3]^3)/45 - (13962649*zeta[5])/20 + (3197*Pi^4*zeta[5])/12 + (1335919*zeta[3]*zeta[5])/10 + (1245711*zeta[5]^2)/70 - (38125559*zeta[7])/80 + (3007169*zeta[3]*zeta[7])/70 - (10548076*zeta[9])/45 + (31347*zeta[3, 5])/25 - (5751*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/70]];
pInt[64]:=[[[v[1], e[1]], [v[2], e[2]], [v[2], v[5]], [v[1], v[2]], [v[1], v[2]], [v[1], v[4]], [v[1], v[4]], [v[4], v[5]], [v[2], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, 1/20, 21/40, 333/80, 4737/160 - (39*zeta[3])/10, 12753/64 - (13*Pi^4)/200 - (819*zeta[3])/20, 831081/640 - (273*Pi^4)/400 - (12987*zeta[3])/40 - (957*zeta[5])/10, 10610253/1280 - (4329*Pi^4)/800 - (17*Pi^6)/70 - (184743*zeta[3])/80 + (1521*zeta[3]^2)/10 - (20097*zeta[5])/20, 133556097/2560 - (61581*Pi^4)/1600 - (51*Pi^6)/20 - (497367*zeta[3])/32 + (507*Pi^4*zeta[3])/100 + (31941*zeta[3]^2)/20 - (318681*zeta[5])/40 - (24231*zeta[7])/10, 332823681/1024 - (165789*Pi^4)/640 - (5661*Pi^6)/280 - (9251*Pi^8)/12000 - (32412159*zeta[3])/320 + (10647*Pi^4*zeta[3])/200 + (506493*zeta[3]^2)/40 - (4533309*zeta[5])/80 + (37323*zeta[3]*zeta[5])/5 - (508851*zeta[7])/20, 20578326681/10240 - (10804053*Pi^4)/6400 - (80529*Pi^6)/560 - (64757*Pi^8)/8000 - (413799867*zeta[3])/640 + (168831*Pi^4*zeta[3])/400 + (663*Pi^6*zeta[3])/35 + (7204977*zeta[3]^2)/80 - (19773*zeta[3]^3)/5 - (12204621*zeta[5])/32 + (12441*Pi^4*zeta[5])/100 + (783783*zeta[3]*zeta[5])/10 - (8068923*zeta[7])/40 - (130533*zeta[9])/2, 252994526973/20480 - (137933289*Pi^4)/12800 - (216801*Pi^6)/224 - (1026861*Pi^8)/16000 - (97337*Pi^10)/41580 - (5208687783*zeta[3])/1280 + (2401659*Pi^4*zeta[3])/800 + (1989*Pi^6*zeta[3])/10 + (19397313*zeta[3]^2)/32 - (19773*Pi^4*zeta[3]^2)/100 - (415233*zeta[3]^3)/10 - (795344517*zeta[5])/320 + (261261*Pi^4*zeta[5])/200 + (12428559*zeta[3]*zeta[5])/20 + (915849*zeta[5]^2)/10 - (114782247*zeta[7])/80 + (945009*zeta[3]*zeta[7])/5 - (2741193*zeta[9])/4]];
pInt[65]:=[[[v[1], e[1]], [v[2], e[2]], [v[2], v[3]], [v[1], v[3]], [v[1], v[3]], [v[1], v[4]], [v[1], v[4]], [v[2], v[4]], [v[2], v[3]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, 1/15, 7/10, 337/60, 1623/40 - (88*zeta[3])/15, 66553/240 - (22*Pi^4)/225 - (308*zeta[3])/5, 293087/160 - (77*Pi^4)/75 - (7414*zeta[3])/15 - (688*zeta[5])/5, 11354257/960 - (3707*Pi^4)/450 - (988*Pi^6)/2835 - (17853*zeta[3])/5 + (3872*zeta[3]^2)/15 - (7224*zeta[5])/5, 48088903/640 - (5951*Pi^4)/100 - (494*Pi^6)/135 - (732083*zeta[3])/30 + (1936*Pi^4*zeta[3])/225 + (13552*zeta[3]^2)/5 - (57964*zeta[5])/5 - (16824*zeta[7])/5, 1811278633/3840 - (732083*Pi^4)/1800 - (83239*Pi^6)/2835 - (3556*Pi^8)/3375 - (3223957*zeta[3])/20 + (6776*Pi^4*zeta[3])/75 + (326216*zeta[3]^2)/15 - (418734*zeta[5])/5 + (60544*zeta[3]*zeta[5])/5 - (176652*zeta[7])/5, 7511911407/2560 - (3223957*Pi^4)/1200 - (133627*Pi^6)/630 - (12446*Pi^8)/1125 - (124896827*zeta[3])/120 + (163108*Pi^4*zeta[3])/225 + (86944*Pi^6*zeta[3])/2835 + (785532*zeta[3]^2)/5 - (340736*zeta[3]^3)/45 - (2861779*zeta[5])/5 + (15136*Pi^4*zeta[5])/75 + (635712*zeta[3]*zeta[5])/5 - (1417422*zeta[7])/5 - (799328*zeta[9])/9, 278430763777/15360 - (124896827*Pi^4)/7200 - (16438591*Pi^6)/11340 - (299593*Pi^8)/3375 - (32156*Pi^10)/10395 - (528977933*zeta[3])/80 + (130922*Pi^4*zeta[3])/25 + (43472*Pi^6*zeta[3])/135 + (16105826*zeta[3]^2)/15 - (85184*Pi^4*zeta[3]^2)/225 - (1192576*zeta[3]^3)/15 - (37808223*zeta[5])/10 + (52976*Pi^4*zeta[5])/25 + (5100832*zeta[3]*zeta[5])/5 + (710016*zeta[5]^2)/5 - (10239507*zeta[7])/5 + (1480512*zeta[3]*zeta[7])/5 - (2797648*zeta[9])/3]];
pInt[66]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[1], v[4]], [v[2], v[6]], [v[2], v[5]], [v[3], v[6]], [v[3], v[4]], [v[4], v[5]], [v[4], v[5]], [v[5], v[6]], [v[3], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/30, 1/6, 17/30, -31/30 + (61*zeta[3])/15, -1231/30 + (61*Pi^4)/900 + (61*zeta[3])/3, -14671/30 + (61*Pi^4)/180 + (2477*zeta[3])/15 + (1761*zeta[5])/5, -135391/30 + (2477*Pi^4)/900 + (373*Pi^6)/405 + (21149*zeta[3])/15 - (7799*zeta[3]^2)/15 + 1761*zeta[5], -1106431/30 + (21149*Pi^4)/900 + (373*Pi^6)/81 + (176909*zeta[3])/15 - (7799*Pi^4*zeta[3])/450 - (7799*zeta[3]^2)/3 + (56097*zeta[5])/5 + (67913*zeta[7])/5, -8405551/30 + (176909*Pi^4)/900 + (82907*Pi^6)/2835 + (299981*Pi^8)/75600 + (1417709*zeta[3])/15 - (7799*Pi^4*zeta[3])/90 - (264343*zeta[3]^2)/15 + (363969*zeta[5])/5 - (186198*zeta[3]*zeta[5])/5 + 67913*zeta[7] + (11664*zeta[3, 5])/5, -60791791/30 + (1417709*Pi^4)/900 + (535379*Pi^6)/2835 + (299981*Pi^8)/15120 + (10871549*zeta[3])/15 - (264343*Pi^4*zeta[3])/450 - (271498*Pi^6*zeta[3])/2835 - (1866391*zeta[3]^2)/15 + (1075322*zeta[3]^3)/45 + (2410209*zeta[5])/5 - (40753*Pi^4*zeta[5])/50 - 186198*zeta[3]*zeta[5] + (2082481*zeta[7])/5 + (4051133*zeta[9])/9 + 11664*zeta[3, 5]]];
pInt[67]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[1], v[3]], [v[3], v[4]], [v[1], v[4]], [v[3], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -7/240, -71/480, -271/960, 6149/1920 - (32*zeta[3])/15, 193897/3840 - (8*Pi^4)/225 - (46*zeta[3])/3, 3702221/7680 - (23*Pi^4)/90 - (3379*zeta[3])/30 - (741*zeta[5])/5, 59236417/15360 - (3379*Pi^4)/1800 - (313*Pi^6)/810 - (10061*zeta[3])/12 + (8491*zeta[3]^2)/60 - (9849*zeta[5])/10, 864409157/30720 - (10061*Pi^4)/720 - (29087*Pi^6)/11340 - (147385*zeta[3])/24 + (8491*Pi^4*zeta[3])/1800 + (21247*zeta[3]^2)/24 - (119671*zeta[5])/20 - (218633*zeta[7])/40, 2385653573/12288 - (29477*Pi^4)/288 - (70451*Pi^6)/4536 - (2528177*Pi^8)/1512000 - (10476481*zeta[3])/240 + (21247*Pi^4*zeta[3])/720 + (1277179*zeta[3]^2)/240 - (1435359*zeta[5])/40 + (93333*zeta[3]*zeta[5])/10 - (581469*zeta[7])/16 - (3483*zeta[3, 5])/5, 158662027709/122880 - (10476481*Pi^4)/14400 - (600781*Pi^6)/6480 - (33826577*Pi^8)/3024000 - (144312053*zeta[3])/480 + (1277179*Pi^4*zeta[3])/7200 + (67877*Pi^6*zeta[3])/2835 + (3159515*zeta[3]^2)/96 - (353357*zeta[3]^3)/90 - (17393467*zeta[5])/80 + (42721*Pi^4*zeta[5])/200 + (231937*zeta[3]*zeta[5])/4 - (34604817*zeta[7])/160 - (6465019*zeta[9])/36 - (44307*zeta[3, 5])/10, Int[67][6]]];
pInt[68]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[4]], [v[3], v[10]], [v[4], v[10]], [v[3], v[4]], [v[3], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [1/20, 1/5, 17/20, 17/5 - zeta[3], 273/20 - Pi^4/60 - 4*zeta[3], 57 - Pi^4/15 - 3*zeta[3] + (53*zeta[5])/5 - (441*zeta[7])/8, 4641/20 - Pi^4/20 + (29*Pi^6)/945 - (2063*Pi^8)/84000 + 184*zeta[3] - 168*zeta[3]^2 - (1453*zeta[5])/5 + 198*zeta[3]*zeta[5] + (1323*zeta[7])/8 + (81*zeta[3, 5])/5, 3273/5 + (46*Pi^4)/15 - (1433*Pi^6)/1890 + (2063*Pi^8)/28000 + 2777*zeta[3] - (28*Pi^4*zeta[3])/5 + (11*Pi^6*zeta[3])/21 - 573*zeta[3]^2 + 426*zeta[3]^3 - (11974*zeta[5])/5 + (39*Pi^4*zeta[5])/20 - 594*zeta[3]*zeta[5] + (16433*zeta[7])/8 - (87809*zeta[9])/24 - (243*zeta[3, 5])/5, Int[68][3]]];
pInt[69]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[3]], [v[3], v[5]], [v[1], v[3]], [v[3], v[5]], [v[1], v[3]], [v[5], v[7]], [v[5], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, -7/120, -3/16, 203/480, 12559/960 - (271*zeta[3])/60, 272507/1920 - (271*Pi^4)/3600 - (267*zeta[3])/8, 4645831/3840 - (89*Pi^4)/160 - (65581*zeta[3])/240 - (5783*zeta[5])/20, 70724003/7680 - (65581*Pi^4)/14400 - (8539*Pi^6)/11340 - (1051913*zeta[3])/480 + (18617*zeta[3]^2)/60 - (14361*zeta[5])/8, 1007864239/15360 - (1051913*Pi^4)/28800 - (261*Pi^6)/56 - (16031869*zeta[3])/960 + (18617*Pi^4*zeta[3])/1800 + (15837*zeta[3]^2)/8 - (936773*zeta[5])/80 - (203173*zeta[7])/20, 13759722347/30720 - (16031869*Pi^4)/57600 - (1372369*Pi^6)/45360 - (4559959*Pi^8)/1512000 - (232711697*zeta[3])/1920 + (5279*Pi^4*zeta[3])/80 + (3343787*zeta[3]^2)/240 - (12548929*zeta[5])/160 + (198961*zeta[3]*zeta[5])/10 - (489579*zeta[7])/8 - (7776*zeta[3, 5])/5, 182346921751/61440 - (232711697*Pi^4)/115200 - (18297437*Pi^6)/90720 - (6149909*Pi^8)/336000 - (3246309781*zeta[3])/3840 + (3343787*Pi^4*zeta[3])/7200 + (289133*Pi^6*zeta[3])/5670 + (48561391*zeta[3]^2)/480 - (863359*zeta[3]^3)/90 - (168793877*zeta[5])/320 + (276721*Pi^4*zeta[5])/600 + (490143*zeta[3]*zeta[5])/4 - (30334063*zeta[7])/80 - (11548487*zeta[9])/36 - (42768*zeta[3, 5])/5]];
pInt[70]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[6]], [v[3], v[6]], [v[1], v[3]], [v[1], v[3]], [v[1], v[6]], [v[3], v[7]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 0, 1/40, 7/16, 799/160 + (3*zeta[3])/20, 14923/320 + Pi^4/400 - (173*zeta[3])/40, 247463/640 - (173*Pi^4)/2400 - (1169*zeta[3])/16 - (99*zeta[5])/20, 3793507/1280 - (1169*Pi^4)/960 - (17*Pi^6)/1260 - (122393*zeta[3])/160 + (117*zeta[3]^2)/20 - (6459*zeta[5])/40, 55025519/2560 - (122393*Pi^4)/9600 - (449*Pi^6)/1080 - (2111117*zeta[3])/320 + (39*Pi^4*zeta[3])/200 + (16873*zeta[3]^2)/40 - (34439*zeta[5])/16 - (3421*zeta[7])/20, 766472491/5120 - (2111117*Pi^4)/19200 - (5545*Pi^6)/1008 - (530969*Pi^8)/7560000 - (32710273*zeta[3])/640 + (16873*Pi^4*zeta[3])/1200 + (88133*zeta[3]^2)/16 - (3388863*zeta[5])/160 + (8447*zeta[3]*zeta[5])/10 - (167549*zeta[7])/40 + (1296*zeta[3, 5])/25, 10355557079/10240 - (32710273*Pi^4)/38400 - (326647*Pi^6)/6048 - (22403701*Pi^8)/15120000 - (473684933*zeta[3])/1280 + (88133*Pi^4*zeta[3])/480 + (119*Pi^6*zeta[3])/54 + (8287213*zeta[3]^2)/160 - (26407*zeta[3]^3)/30 - (57001003*zeta[5])/320 + (1171*Pi^4*zeta[5])/120 + (496363*zeta[3]*zeta[5])/20 - (864705*zeta[7])/16 - (831259*zeta[9])/180 + (18792*zeta[3, 5])/25, Int[70][6], Int[70][7]]];
pInt[71]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[3]], [v[3], v[5]], [v[1], v[3]], [v[1], v[5]], [v[1], v[3]], [v[5], v[7]], [v[3], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, 0, 1/40, 31/80 - (3*zeta[3])/40, 651/160 - Pi^4/800 - (37*zeta[3])/80, 11431/320 - (37*Pi^4)/4800 - (1101*zeta[3])/160 + (109*zeta[5])/40, 180787/640 - (367*Pi^4)/3200 + Pi^6/135 - (22937*zeta[3])/320 - (119*zeta[3]^2)/40 + (1571*zeta[5])/80, 2670303/1280 - (22937*Pi^4)/19200 + (67*Pi^6)/1260 - (397069*zeta[3])/640 - (119*Pi^4*zeta[3])/1200 - (761*zeta[3]^2)/80 + (3931*zeta[5])/160 + (6641*zeta[7])/80, 37605083/2560 - (397069*Pi^4)/38400 + (629*Pi^6)/7560 + (751*Pi^8)/22400 - (6169377*zeta[3])/1280 - (761*Pi^4*zeta[3])/2400 + (16207*zeta[3]^2)/160 - (191921*zeta[5])/320 - (8651*zeta[3]*zeta[5])/20 + (109279*zeta[7])/160 - (243*zeta[3, 5])/10, 511529543/5120 - (2056459*Pi^4)/25600 - (2347*Pi^6)/1680 + (560909*Pi^8)/2016000 - (89467109*zeta[3])/2560 + (16207*Pi^4*zeta[3])/4800 - (79*Pi^6*zeta[3])/70 + (544979*zeta[3]^2)/320 + (29543*zeta[3]^3)/60 - (1065473*zeta[5])/128 - (6221*Pi^4*zeta[5])/1200 - (89269*zeta[3]*zeta[5])/40 + (556967*zeta[7])/320 + (50419*zeta[9])/24 - (729*zeta[3, 5])/4, Int[71][5]]];
pInt[72]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[3]], [v[2], v[5]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[4], v[5]], [v[4], v[6]], [v[3], v[4]], [v[5], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, zeta[3]/5, Pi^4/300 + (3*zeta[3])/5, Pi^4/100 + (7*zeta[3])/5 - (3*zeta[5])/5, (7*Pi^4)/300 - (2*Pi^6)/945 - 13*zeta[3] + (73*zeta[3]^2)/5 + (91*zeta[5])/5, (-13*Pi^4)/60 + (44*Pi^6)/945 - (1169*zeta[3])/5 + (73*Pi^4*zeta[3])/150 + (319*zeta[3]^2)/5 + (1179*zeta[5])/5 - (2067*zeta[7])/10, (-1169*Pi^4)/300 + (586*Pi^6)/945 - (89*Pi^8)/1008 - (12209*zeta[3])/5 + (319*Pi^4*zeta[3])/150 + (1711*zeta[3]^2)/5 + 2339*zeta[5] + (6714*zeta[3]*zeta[5])/5 - (5761*zeta[7])/10 + (324*zeta[3, 5])/5, (-12209*Pi^4)/300 + (56*Pi^6)/9 - (2197*Pi^8)/8400 - (106049*zeta[3])/5 + (1711*Pi^4*zeta[3])/150 + (3284*Pi^6*zeta[3])/945 + 1351*zeta[3]^2 - (11122*zeta[3]^3)/15 + (100507*zeta[5])/5 + (849*Pi^4*zeta[5])/50 + (22982*zeta[3]*zeta[5])/5 - (9189*zeta[7])/10 - (32851*zeta[9])/3 + (972*zeta[3, 5])/5, -523591249104090791/31926140928 + (11633208291757*Pi^4)/1847577600 + (8900201977*Pi^6)/7348320 + (293370527533*Pi^8)/1496880000 + (23551237*Pi^10)/32016600 + (6512217060017*zeta[3])/2566080 - (1202614003*Pi^4*zeta[3])/712800 - (261152*Pi^6*zeta[3])/567 - (11434592753*zeta[3]^2)/53460 - (626*Pi^4*zeta[3]^2)/25 + (93031243*zeta[3]^3)/990 + (209416128199*zeta[5])/85536 - (7580941*Pi^4*zeta[5])/1800 - (418629914*zeta[3]*zeta[5])/495 - (5162277*zeta[5]^2)/140 + (160416102917*zeta[7])/47520 - (2597503*zeta[3]*zeta[7])/1540 + (1239884689*zeta[9])/330 + (46632087*zeta[3, 5])/550 + (1847691*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/1540 - (50*Int[36][7])/11 + (57*Int[47][7])/11 - (252*Int[53][7])/11 + (28*Int[57][6])/11 + (76*Int[67][6])/11 - (74*Int[71][5])/11 - (19*Int[81][6])/11 + Int[110][3] + (15*Int[149][3])/11 + (6*Int[151][5])/11 - (3*Int[153][5])/11 + (27*Int[155][2])/11 - (12*Int[156][3])/11 - (19*Int[173][5])/11]];
pInt[73]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[2], v[3]], [v[3], v[5]], [v[3], v[4]], [v[4], v[5]], [v[3], v[4]], [v[2], v[5]], [v[1], v[5]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, -1/30, -1/3, -73/30, -223/15 - zeta[3]/15, -2357/30 - Pi^4/900 - (2*zeta[3])/3, -5269/15 - Pi^4/90 - (361*zeta[3])/15 - (241*zeta[5])/5, -34721/30 - (361*Pi^4)/900 - (361*Pi^6)/2835 - (5918*zeta[3])/15 + (1871*zeta[3]^2)/15 - 482*zeta[5], -6763/15 - (2959*Pi^4)/450 - (722*Pi^6)/567 - (68597*zeta[3])/15 + (1871*Pi^4*zeta[3])/450 + (3742*zeta[3]^2)/3 - 4229*zeta[5] - (6231*zeta[7])/5, 1144819/30 - (68597*Pi^4)/900 - (31537*Pi^6)/2835 - (572309*Pi^8)/1890000 - (658538*zeta[3])/15 + (1871*Pi^4*zeta[3])/45 + (161063*zeta[3]^2)/15 - (174974*zeta[5])/5 + (42334*zeta[3]*zeta[5])/5 - 12462*zeta[7] - (7776*zeta[3, 5])/25, 7091807/15 - (329269*Pi^4)/450 - (259502*Pi^6)/2835 - (572309*Pi^8)/189000 - (5618177*zeta[3])/15 + (161063*Pi^4*zeta[3])/450 + (12326*Pi^6*zeta[3])/567 + (1299586*zeta[3]^2)/15 - (312482*zeta[3]^3)/45 - (1384997*zeta[5])/5 + (5011*Pi^4*zeta[5])/30 + 84668*zeta[3]*zeta[5] - 108603*zeta[7] - (983869*zeta[9])/45 - (15552*zeta[3, 5])/5]];
pInt[74]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[3]], [v[2], v[5]], [v[2], v[3]], [v[3], v[4]], [v[4], v[5]], [v[3], v[4]], [v[4], v[5]], [v[3], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, 1/60, 11/120, 31/240, -1561/480 + (73*zeta[3])/30, -47033/960 + (73*Pi^4)/1800 + (803*zeta[3])/60, -933049/1920 + (803*Pi^4)/3600 + (12343*zeta[3])/120 + (1729*zeta[5])/10, -15696137/3840 + (12343*Pi^4)/7200 + (2557*Pi^6)/5670 + (214367*zeta[3])/240 - (5471*zeta[3]^2)/30 + (19019*zeta[5])/20, -241073161/7680 + (214367*Pi^4)/14400 + (28127*Pi^6)/11340 + (3635551*zeta[3])/480 - (5471*Pi^4*zeta[3])/900 - (60181*zeta[3]^2)/60 + (228319*zeta[5])/40 + (66759*zeta[7])/10, -3493747193/15360 + (3635551*Pi^4)/28800 + (336307*Pi^6)/22680 + (1461409*Pi^8)/756000 + (58178303*zeta[3])/960 - (60181*Pi^4*zeta[3])/1800 - (814721*zeta[3]^2)/120 + (2991911*zeta[5])/80 - (60983*zeta[3]*zeta[5])/5 + (734349*zeta[7])/20 + 1296*zeta[3, 5], -48640173529/30720 + (58178303*Pi^4)/57600 + (4380683*Pi^6)/45360 + (16075499*Pi^8)/1512000 + (881343439*zeta[3])/1920 - (814721*Pi^4*zeta[3])/3600 - (12677*Pi^6*zeta[3])/405 - (12472249*zeta[3]^2)/240 + (291817*zeta[3]^3)/45 + (41208583*zeta[5])/160 - (93383*Pi^4*zeta[5])/300 - (670813*zeta[3]*zeta[5])/10 + (8388009*zeta[7])/40 + (4044185*zeta[9])/18 + 7128*zeta[3, 5], Int[74][6]]];
pInt[75]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[4]], [v[2], v[3]], [v[1], v[3]], [v[3], v[10]], [v[1], v[4]], [v[4], v[10]], [v[3], v[4]], [v[3], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -11/240, -167/480, -1927/960 + (3*zeta[3])/40, -6129/640 + Pi^4/800 + (491*zeta[3])/240, -139343/3840 + (491*Pi^4)/14400 + (3923*zeta[3])/480 - (129*zeta[5])/40, -116687/1536 + (3923*Pi^4)/28800 - (11*Pi^6)/1260 + (1303*zeta[3])/960 + (339*zeta[3]^2)/40 + (361*zeta[5])/16, 6048649/15360 + (1303*Pi^4)/57600 + (1231*Pi^6)/22680 - (208671*zeta[3])/640 + (113*Pi^4*zeta[3])/400 + (9383*zeta[3]^2)/240 - (4891*zeta[5])/160 - (11181*zeta[7])/80, 219642029/30720 - (69557*Pi^4)/12800 - (4649*Pi^6)/45360 - (8761*Pi^8)/144000 - (15102577*zeta[3])/3840 + (9383*Pi^4*zeta[3])/7200 + (351359*zeta[3]^2)/480 - (560831*zeta[5])/320 + (16191*zeta[3]*zeta[5])/20 + (71901*zeta[7])/160 + (567*zeta[3, 5])/10, 4230829153/61440 - (15102577*Pi^4)/230400 - (420949*Pi^6)/90720 - (6973*Pi^8)/864000 - (263714933*zeta[3])/7680 + (351359*Pi^4*zeta[3])/14400 + (1321*Pi^6*zeta[3])/630 + (7344259*zeta[3]^2)/960 - (16001*zeta[3]^3)/20 - (2668719*zeta[5])/128 + (3507*Pi^4*zeta[5])/400 + (196769*zeta[3]*zeta[5])/40 - (539547*zeta[7])/320 - (104219*zeta[9])/24 + (13041*zeta[3, 5])/20, Int[75][5], Int[75][6]]];
pInt[76]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[2], v[6]], [v[3], v[6]], [v[1], v[3]], [v[3], v[4]], [v[4], v[6]], [v[1], v[4]], [v[3], v[9]], [v[2], v[6]], [v[2], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 4*zeta[5], (2*Pi^6)/189 - (34*zeta[3]^2)/5, (-17*Pi^4*zeta[3])/75 + 48*zeta[5] + (1857*zeta[7])/40, (8*Pi^6)/63 - (21923*Pi^8)/540000 - (408*zeta[3]^2)/5 + 256*zeta[5] - (186*zeta[3]*zeta[5])/5 + (5103*zeta[3, 5])/25, (128*Pi^6)/189 - (68*Pi^4*zeta[3])/25 - (59*Pi^6*zeta[3])/945 - (2176*zeta[3]^2)/5 + (12934*zeta[3]^3)/15 + 1536*zeta[5] - (1763*Pi^4*zeta[5])/100 + (5571*zeta[7])/10 - (10741*zeta[9])/40, Int[76][3]]];
pInt[77]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[2], v[6]], [v[3], v[6]], [v[3], v[4]], [v[3], v[4]], [v[4], v[6]], [v[1], v[3]], [v[2], v[6]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -2/15, -16/15, -106/15, -216/5 + (68*zeta[3])/15, -3818/15 + (17*Pi^4)/225 + (544*zeta[3])/15, -4432/3 + (136*Pi^4)/225 + (692*zeta[3])/3 + (644*zeta[5])/5, -128186/15 + (173*Pi^4)/45 + (932*Pi^6)/2835 + (6624*zeta[3])/5 - (508*zeta[3]^2)/15 + (5152*zeta[5])/5, -743432/15 + (552*Pi^4)/25 + (7456*Pi^6)/2835 + (21700*zeta[3])/3 - (254*Pi^4*zeta[3])/225 - (4064*zeta[3]^2)/15 + (33316*zeta[5])/5 + (21168*zeta[7])/5, -4334042/15 + (1085*Pi^4)/9 + (6892*Pi^6)/405 + (694993*Pi^8)/472500 + (115840*zeta[3])/3 - (2032*Pi^4*zeta[3])/225 - (3628*zeta[3]^2)/3 + (196416*zeta[5])/5 - (14552*zeta[3]*zeta[5])/5 + (169344*zeta[7])/5 - (2592*zeta[3, 5])/25, -25413488/15 + (5792*Pi^4)/9 + (10544*Pi^6)/105 + (1389986*Pi^8)/118125 + (3076868*zeta[3])/15 - (1814*Pi^4*zeta[3])/45 - (4264*Pi^6*zeta[3])/567 - (10944*zeta[3]^2)/5 - (61784*zeta[3]^3)/45 + (1108628*zeta[5])/5 - (598*Pi^4*zeta[5])/15 - (116416*zeta[3]*zeta[5])/5 + 222120*zeta[7] + (6049172*zeta[9])/45 - (20736*zeta[3, 5])/25, -149821898/15 + (769217*Pi^4)/225 + (1608692*Pi^6)/2835 + (7321453*Pi^8)/94500 + (2934857*Pi^10)/519750 + (16453376*zeta[3])/15 - (1824*Pi^4*zeta[3])/25 - (34112*Pi^6*zeta[3])/567 + (66052*zeta[3]^2)/3 - (15446*Pi^4*zeta[3]^2)/225 - (494272*zeta[3]^3)/45 + 1229632*zeta[5] - (4784*Pi^4*zeta[5])/15 - 130616*zeta[3]*zeta[5] - 49920*zeta[5]^2 + (6688872*zeta[7])/5 - 128196*zeta[3]*zeta[7] + (48393376*zeta[9])/45 - (28512*zeta[3, 5])/5 - (11502*((601*Pi^10)/13097700 - (8*zeta[5]^2)/7 - 2*zeta[3]*zeta[7] + (2*zeta[3, 7])/7))/5]];
pInt[78]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[2], v[7]], [v[2], v[3]], [v[3], v[4]], [v[3], v[4]], [v[2], v[4]], [v[3], v[7]], [v[1], v[3]], [v[1], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, -1/30, -13/30, -59/15, -451/15 + (122*zeta[3])/15, -1243/6 + (61*Pi^4)/450 + (842*zeta[3])/15 - 4*zeta[5], -39923/30 + (421*Pi^4)/450 - (2*Pi^6)/189 + (4508*zeta[3])/15 + 8*zeta[3]^2 + (1506*zeta[5])/5, -121906/15 + (1127*Pi^4)/225 + (314*Pi^6)/405 + (19588*zeta[3])/15 + (4*Pi^4*zeta[3])/15 - (2404*zeta[3]^2)/15 + (10442*zeta[5])/5 - 90*zeta[7], -716722/15 + (4897*Pi^4)/225 + (15242*Pi^6)/2835 + (1837*Pi^8)/47250 + (60214*zeta[3])/15 - (1202*Pi^4*zeta[3])/225 - (5404*zeta[3]^2)/15 + (55296*zeta[5])/5 + 96*zeta[3]*zeta[5] + (52421*zeta[7])/5 - (1296*zeta[3, 5])/5, -8183213/30 + (30107*Pi^4)/450 + (16138*Pi^6)/567 + (5701*Pi^8)/1500 - (1906*zeta[3])/3 - (2702*Pi^4*zeta[3])/225 + (40*Pi^6*zeta[3])/189 + (68384*zeta[3]^2)/15 - (3536*zeta[3]^3)/3 + (235088*zeta[5])/5 + (116*Pi^4*zeta[5])/5 - (55864*zeta[3]*zeta[5])/5 + (379656*zeta[7])/5 - (6233*zeta[9])/9 - (4536*zeta[3, 5])/5, Int[78][5]]];
pInt[79]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[2], v[5]], [v[3], v[5]], [v[2], v[3]], [v[1], v[3]], [v[4], v[5]], [v[2], v[4]], [v[1], v[4]], [v[2], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, -1/30, -11/30, -46/15, -113/5 + (56*zeta[3])/15 - 2*zeta[5], -4651/30 + (14*Pi^4)/225 - Pi^6/189 + (496*zeta[3])/15 + 4*zeta[3]^2 - 4*zeta[5], -30517/30 + (124*Pi^4)/225 - (2*Pi^6)/189 + (3664*zeta[3])/15 + (2*Pi^4*zeta[3])/15 + 8*zeta[3]^2 + (372*zeta[5])/5 - 38*zeta[7], -97259/15 + (916*Pi^4)/225 + (106*Pi^6)/567 + (347*Pi^8)/15750 + (8368*zeta[3])/5 + (4*Pi^4*zeta[3])/15 - (472*zeta[3]^2)/15 + (3262*zeta[5])/5 + 32*zeta[3]*zeta[5] - 76*zeta[7] - (648*zeta[3, 5])/5, -121612/3 + (2092*Pi^4)/75 + (929*Pi^6)/567 + (347*Pi^8)/7875 + (165752*zeta[3])/15 - (236*Pi^4*zeta[3])/225 + (4*Pi^6*zeta[3])/63 - (7172*zeta[3]^2)/15 - (1784*zeta[3]^3)/3 + (22302*zeta[5])/5 + (34*Pi^4*zeta[5])/3 + 64*zeta[3]*zeta[5] + (13018*zeta[7])/5 - (442*zeta[9])/3 - (1296*zeta[3, 5])/5, Int[79][4], Int[79][5]]];
pInt[80]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[6]], [v[3], v[6]], [v[1], v[3]], [v[3], v[4]], [v[4], v[6]], [v[1], v[4]], [v[3], v[7]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, 0, zeta[5], Pi^6/378 - zeta[3]^2/5 + 3*zeta[5], Pi^6/126 - (Pi^4*zeta[3])/150 - (3*zeta[3]^2)/5 + 27*zeta[5] - (761*zeta[7])/20, Pi^6/14 - (15811*Pi^8)/945000 - (Pi^4*zeta[3])/50 - (27*zeta[3]^2)/5 + 175*zeta[5] + (746*zeta[3]*zeta[5])/5 - (2283*zeta[7])/20 + (162*zeta[3, 5])/25, (25*Pi^6)/54 - (15811*Pi^8)/315000 - (9*Pi^4*zeta[3])/50 + (374*Pi^6*zeta[3])/945 - 35*zeta[3]^2 - (298*zeta[3]^3)/5 + 1131*zeta[5] + (146*Pi^4*zeta[5])/75 + (2238*zeta[3]*zeta[5])/5 - (20547*zeta[7])/20 - (108821*zeta[9])/60 + (486*zeta[3, 5])/25, 2634689396535169201351/5224277606400 - (139275779662207661*Pi^4)/483729408000 - (1240397385222923*Pi^6)/42326323200 - (548835235002923*Pi^8)/156764160000 + (70389163711*Pi^10)/2286144000 - (2010904096531971437*zeta[3])/16124313600 + (7016361004771*Pi^4*zeta[3])/124416000 + (409879405129*Pi^6*zeta[3])/41990400 + (560592401764553*zeta[3]^2)/44789760 + (8244963227*Pi^4*zeta[3]^2)/5184000 - (8199943857863*zeta[3]^3)/4665600 - (11020452417486233*zeta[5])/149299200 + (115331631391*Pi^4*zeta[5])/1244160 + (1234092011563*zeta[3]*zeta[5])/69120 - (132169190813*zeta[5]^2)/134400 - (93430496419811*zeta[7])/1382400 - (88203048953*zeta[3]*zeta[7])/37800 - (275146527399599*zeta[9])/3732480 - (5415201649*zeta[3, 5])/3200 + (46306559*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/4480 + (171893*Int[28][7])/17280 + (5783*Int[29][7])/360 + (1579*Int[36][7])/144 - (2213*Int[37][7])/288 - (25307*Int[39][5])/1440 + (73*Int[47][7])/8 - (6607*Int[48][7])/24 + (3553*Int[49][5])/480 + (55*Int[53][7])/4 - (5*Int[57][6])/3 - (3605*Int[67][6])/72 + (41*Int[70][6])/64 + (65*Int[71][5])/16 + (25*Int[74][6])/72 - (39*Int[75][5])/4 + (345*Int[78][5])/64 + (631*Int[79][4])/240 + (455*Int[81][6])/288 + (27*Int[86][2])/32 - (65*Int[110][3])/144 - (247*Int[117][4])/18 - (11*Int[137][3])/24 - (5*Int[146][4])/2 - (5*Int[147][2])/4 - (5*Int[151][5])/18 + (22769*Int[166][6])/8640 + (12661*Int[167][5])/1440 - (220703*Int[168][4])/11520 + (72*Int[169][2])/5 + (11*Int[170][1])/10 + 13*Int[171][1] + (3539*Int[173][5])/72 + (61*Int[174][2])/8 - (797*Int[175][4])/144 + 7*Int[176][1] + 13*Int[177][1] + (65*Int[179][1])/2 - (25*Int[185][1])/4 - (55*Int[186][3])/24 - (5*Int[187][2])/24 - (5*Int[188][3])/24 - (11*Int[211][3])/120 - (39*Int[245][1])/4 - (13*Int[245][2])/4 - (13*Int[245][3])/48 + (13*Int[246][3])/48, Int[80][4]]];
pInt[81]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[1], v[3]], [v[3], v[4]], [v[1], v[4]], [v[3], v[7]], [v[3], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, -7/120, -19/80, -61/480, 7951/960 - (137*zeta[3])/30, 39679/384 - (137*Pi^4)/1800 - (557*zeta[3])/20, 702299/768 - (557*Pi^4)/1200 - (23843*zeta[3])/120 - (591*zeta[5])/2, 54038627/7680 - (23843*Pi^4)/7200 - (2182*Pi^6)/2835 - (359023*zeta[3])/240 + (4097*zeta[3]^2)/15 - (33381*zeta[5])/20, 770667247/15360 - (359023*Pi^4)/14400 - (4103*Pi^6)/945 - (5322203*zeta[3])/480 + (4097*Pi^4*zeta[3])/450 + (14717*zeta[3]^2)/10 - (385113*zeta[5])/40 - (107161*zeta[7])/10, 10484788139/30720 - (5322203*Pi^4)/28800 - (141437*Pi^6)/5670 - (61613*Pi^8)/18900 - (76079143*zeta[3])/960 + (14717*Pi^4*zeta[3])/300 + (527123*zeta[3]^2)/60 - (4659261*zeta[5])/80 + (87702*zeta[3]*zeta[5])/5 - (1208253*zeta[7])/20 - (7128*zeta[3, 5])/5, 138229242967/61440 - (76079143*Pi^4)/57600 - (340469*Pi^6)/2268 - (116527*Pi^8)/6300 - (1048942403*zeta[3])/1920 + (527123*Pi^4*zeta[3])/1800 + (18208*Pi^6*zeta[3])/405 + (6888703*zeta[3]^2)/120 - (325988*zeta[3]^3)/45 - (58392897*zeta[5])/160 + (20557*Pi^4*zeta[5])/50 + (469893*zeta[3]*zeta[5])/5 - (13509529*zeta[7])/40 - (6287893*zeta[9])/18 - (38232*zeta[3, 5])/5, Int[81][6]]];
pInt[82]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[7]], [v[3], v[6]], [v[3], v[9]], [v[3], v[4]], [v[4], v[5]], [v[2], v[4]], [v[5], v[6]], [v[2], v[5]], [v[6], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, zeta[5], Pi^6/378 + zeta[3]^2 - 15*zeta[5], (-5*Pi^6)/126 + (Pi^4*zeta[3])/30 - 15*zeta[3]^2 + 117*zeta[5] - 37*zeta[7], (13*Pi^6)/42 - (31*Pi^8)/2160 - (Pi^4*zeta[3])/2 + 117*zeta[3]^2 - 671*zeta[5] + 148*zeta[3]*zeta[5] + 555*zeta[7], (-671*Pi^6)/378 + (31*Pi^8)/144 + (39*Pi^4*zeta[3])/10 + (73*Pi^6*zeta[3])/189 - 671*zeta[3]^2 + 184*zeta[3]^3 + 3309*zeta[5] + (37*Pi^4*zeta[5])/15 - 780*zeta[3]*zeta[5] - 4329*zeta[7] + (157639*zeta[9])/36]];
pInt[83]:=[[[v[1], e[1]], [v[2], e[2]], [v[2], v[3]], [v[3], v[5]], [v[1], v[3]], [v[4], v[5]], [v[3], v[4]], [v[1], v[4]], [v[2], v[5]], [v[1], v[5]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, 0, 0, -zeta[3]/5, -Pi^4/300 - 2*zeta[3], -Pi^4/30 - 17*zeta[3] + (23*zeta[5])/5, (-17*Pi^4)/60 + (4*Pi^6)/315 - 130*zeta[3] + (19*zeta[3]^2)/5 + 46*zeta[5], (-13*Pi^4)/6 + (8*Pi^6)/63 - (4661*zeta[3])/5 + (19*Pi^4*zeta[3])/150 + 38*zeta[3]^2 + 391*zeta[5] + (221*zeta[7])/2, (-4661*Pi^4)/300 + (68*Pi^6)/63 + (3321*Pi^8)/70000 - (32018*zeta[3])/5 + (19*Pi^4*zeta[3])/15 + 323*zeta[3]^2 + 2990*zeta[5] - (2066*zeta[3]*zeta[5])/5 + 1105*zeta[7] - (972*zeta[3, 5])/25, (-16009*Pi^4)/150 + (520*Pi^6)/63 + (3321*Pi^8)/7000 - 42673*zeta[3] + (323*Pi^4*zeta[3])/30 - (1052*Pi^6*zeta[3])/945 + 2470*zeta[3]^2 + (2174*zeta[3]^3)/5 + (107203*zeta[5])/5 - (547*Pi^4*zeta[5])/150 - 4132*zeta[3]*zeta[5] + (18785*zeta[7])/2 + (10288*zeta[9])/5 - (1944*zeta[3, 5])/5, (-42673*Pi^4)/60 + (18644*Pi^6)/315 + (56457*Pi^8)/14000 + (1321*Pi^10)/11550 - 278098*zeta[3] + (247*Pi^4*zeta[3])/3 - (2104*Pi^6*zeta[3])/189 + (88559*zeta[3]^2)/5 + (1087*Pi^4*zeta[3]^2)/50 + 4348*zeta[3]^3 + (736414*zeta[5])/5 - (547*Pi^4*zeta[5])/15 - 35122*zeta[3]*zeta[5] - (66147*zeta[5]^2)/5 + 71825*zeta[7] - (32249*zeta[3]*zeta[7])/5 + 20576*zeta[9] - (16524*zeta[3, 5])/5 + (2592*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/5, (-139049*Pi^4)/30 + (18296*Pi^6)/45 + (43173*Pi^8)/1400 + (1321*Pi^10)/1155 - (8910581*zeta[3])/5 + (88559*Pi^4*zeta[3])/150 - (17884*Pi^6*zeta[3])/189 - (192607*Pi^8*zeta[3])/63000 + (608342*zeta[3]^2)/5 + (1087*Pi^4*zeta[3]^2)/5 + 36958*zeta[3]^3 + 981479*zeta[5] - (9299*Pi^4*zeta[5])/30 - (598589*Pi^6*zeta[5])/9450 - 268580*zeta[3]*zeta[5] + (241108*zeta[3]^2*zeta[5])/5 - 132294*zeta[5]^2 + (1030081*zeta[7])/2 + (10277*Pi^4*zeta[7])/150 - 64498*zeta[3]*zeta[7] + 174896*zeta[9] + (39627*Pi^2*zeta[9])/10 - (12109*zeta[11])/80 - 25272*zeta[3, 5] + (18036*zeta[3]*zeta[3, 5])/5 + 5184*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]) + (6426*((247*Pi^8*zeta[3])/567000 + (43*Pi^6*zeta[5])/11340 - zeta[3]^2*zeta[5] - (113*Pi^4*zeta[7])/1800 - (109*Pi^2*zeta[9])/12 + (10709*zeta[11])/120 + (2*zeta[3]*zeta[3, 5])/5 - (4*zeta[3, 3, 5])/5))/5]];
pInt[84]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[5]], [v[2], v[3]], [v[1], v[3]], [v[3], v[10]], [v[1], v[4]], [v[4], v[10]], [v[4], v[5]], [v[3], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, (3*zeta[3])/10, Pi^4/200 + (3*zeta[3])/2, Pi^4/40 + (111*zeta[3])/10 - (129*zeta[5])/10, (37*Pi^4)/200 - (11*Pi^6)/315 + (747*zeta[3])/10 + (267*zeta[3]^2)/10 - (129*zeta[5])/2, (249*Pi^4)/200 - (11*Pi^6)/63 + (4887*zeta[3])/10 + (89*Pi^4*zeta[3])/100 + (267*zeta[3]^2)/2 - (4773*zeta[5])/10 - (9291*zeta[7])/20, (1629*Pi^4)/200 - (407*Pi^6)/315 - (9767*Pi^8)/50400 + (31347*zeta[3])/10 + (89*Pi^4*zeta[3])/20 + (9879*zeta[3]^2)/10 - (32121*zeta[5])/10 + (13347*zeta[3]*zeta[5])/5 - (9291*zeta[7])/4 + 162*zeta[3, 5], (10449*Pi^4)/200 - (913*Pi^6)/105 - (9767*Pi^8)/10080 + (198207*zeta[3])/10 + (3293*Pi^4*zeta[3])/100 + (436*Pi^6*zeta[3])/63 + (66483*zeta[3]^2)/10 - (15437*zeta[3]^3)/5 - (210141*zeta[5])/10 + (3099*Pi^4*zeta[5])/100 + 13347*zeta[3]*zeta[5] - (343767*zeta[7])/20 - (79069*zeta[9])/6 + 810*zeta[3, 5], Int[84][4]]];
pInt[85]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[1], v[4]], [v[2], v[6]], [v[2], v[5]], [v[3], v[5]], [v[3], v[4]], [v[4], v[6]], [v[3], v[4]], [v[5], v[6]], [v[5], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [2/15, 4/15, 11/30, -67/30 + (14*zeta[3])/3, -371/15 + (7*Pi^4)/90 + (28*zeta[3])/3, -2249/15 + (7*Pi^4)/45 + (100*zeta[3])/3 + (568*zeta[5])/5, -19639/30 + (5*Pi^4)/9 + (817*Pi^6)/2835 + (214*zeta[3])/3 + (68*zeta[3]^2)/3 + (1136*zeta[5])/5, -48721/30 + (107*Pi^4)/90 + (1634*Pi^6)/2835 - (1022*zeta[3])/3 + (34*Pi^4*zeta[3])/45 + (136*zeta[3]^2)/3 + (1422*zeta[5])/5 + 211*zeta[7], 91828/15 - (511*Pi^4)/90 + (269*Pi^6)/405 - (1811*Pi^8)/15750 - (19496*zeta[3])/3 + (68*Pi^4*zeta[3])/45 + (2680*zeta[3]^2)/3 - (20174*zeta[5])/5 + 8952*zeta[3]*zeta[5] + 422*zeta[7] + (1944*zeta[3, 5])/5, 1988608/15 - (4874*Pi^4)/45 - (30796*Pi^6)/2835 - (1811*Pi^8)/7875 - (190304*zeta[3])/3 + (268*Pi^4*zeta[3])/9 + (13360*Pi^6*zeta[3])/567 + (30196*zeta[3]^2)/3 - (39728*zeta[3]^3)/9 - (266444*zeta[5])/5 + (584*Pi^4*zeta[5])/5 + 17904*zeta[3]*zeta[5] - 18297*zeta[7] - (219230*zeta[9])/3 + (3888*zeta[3, 5])/5]];
pInt[86]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[7]], [v[3], v[5]], [v[2], v[3]], [v[4], v[5]], [v[2], v[4]], [v[3], v[4]], [v[5], v[7]], [v[1], v[5]], [v[1], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, (441*zeta[7])/40, (2063*Pi^8)/420000 - 36*zeta[3]*zeta[5] - (441*zeta[7])/20 - (81*zeta[3, 5])/25, (-2063*Pi^8)/210000 - (2*Pi^6*zeta[3])/21 - (472*zeta[3]^3)/5 - (33*Pi^4*zeta[5])/100 + 72*zeta[3]*zeta[5] + (1323*zeta[7])/10 + (166913*zeta[9])/360 + (162*zeta[3, 5])/25, Int[86][2]]];
pInt[87]:=[[[v[1], e[1]], [v[2], e[2]], [v[2], v[3]], [v[1], v[3]], [v[3], v[4]], [v[2], v[4]], [v[1], v[4]], [v[3], v[5]], [v[2], v[5]], [v[1], v[5]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, 0, 0, -2*zeta[5], -Pi^6/189 + (14*zeta[3]^2)/5 - 12*zeta[5], (-2*Pi^6)/63 + (7*Pi^4*zeta[3])/75 + (84*zeta[3]^2)/5 - 90*zeta[5] - (127*zeta[7])/5, (-5*Pi^6)/21 + (4129*Pi^8)/315000 + (14*Pi^4*zeta[3])/25 + 126*zeta[3]^2 - 620*zeta[5] + (436*zeta[3]*zeta[5])/5 - (762*zeta[7])/5 - (1944*zeta[3, 5])/25, (-310*Pi^6)/189 + (4129*Pi^8)/52500 + (21*Pi^4*zeta[3])/5 + (68*Pi^6*zeta[3])/315 + 868*zeta[3]^2 - (1100*zeta[3]^3)/3 - 4122*zeta[5] + (119*Pi^4*zeta[5])/15 + (2616*zeta[3]*zeta[5])/5 - 1143*zeta[7] - (692*zeta[9])/15 - (11664*zeta[3, 5])/25, (-229*Pi^6)/21 + (4129*Pi^8)/7000 + (29164*Pi^10)/363825 + (434*Pi^4*zeta[3])/15 + (136*Pi^6*zeta[3])/105 + (28854*zeta[3]^2)/5 - (55*Pi^4*zeta[3]^2)/3 - 2200*zeta[3]^3 - 26748*zeta[5] + (238*Pi^4*zeta[5])/5 + 3924*zeta[3]*zeta[5] + (159996*zeta[5]^2)/35 - 7874*zeta[7] - (20758*zeta[3]*zeta[7])/7 - (1384*zeta[9])/5 - (17496*zeta[3, 5])/5 + (23598*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/35]];
pInt[88]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[1], v[4]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]], [v[3], v[7]], [v[3], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, 1/80, 1/20, -3/64, -93/32 + (39*zeta[3])/20, -43779/1280 + (13*Pi^4)/400 + (39*zeta[3])/5, -6087/20 + (13*Pi^4)/100 + (891*zeta[3])/16 + (2631*zeta[5])/20, -12228807/5120 + (297*Pi^4)/320 + (12*Pi^6)/35 + (3825*zeta[3])/8 - (1179*zeta[3]^2)/10 + (2631*zeta[5])/5, -8930595/512 + (255*Pi^4)/32 + (48*Pi^6)/35 + (1269099*zeta[3])/320 - (393*Pi^4*zeta[3])/100 - (2358*zeta[3]^2)/5 + (44523*zeta[5])/16 + (100641*zeta[7])/20, -2490534219/20480 + (423033*Pi^4)/6400 + (101*Pi^6)/14 + (15359*Pi^8)/10500 + (615753*zeta[3])/20 - (393*Pi^4*zeta[3])/25 - (23679*zeta[3]^2)/8 + (142821*zeta[5])/8 - (37791*zeta[3]*zeta[5])/5 + (100641*zeta[7])/5 + 972*zeta[3, 5], -4203667767/5120 + (205251*Pi^4)/400 + (1287*Pi^6)/28 + (15359*Pi^8)/2625 + (289252287*zeta[3])/1280 - (7893*Pi^4*zeta[3])/80 - (678*Pi^6*zeta[3])/35 - (91557*zeta[3]^2)/4 + (17946*zeta[3]^3)/5 + (39594411*zeta[5])/320 - (20697*Pi^4*zeta[5])/100 - (151164*zeta[3]*zeta[5])/5 + (1593621*zeta[7])/16 + (675375*zeta[9])/4 + 3888*zeta[3, 5]]];
pInt[89]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[1], v[4]], [v[2], v[7]], [v[2], v[3]], [v[3], v[5]], [v[3], v[4]], [v[4], v[5]], [v[3], v[4]], [v[5], v[7]], [v[5], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/20, 1/5, 9/20, -18/5 + (37*zeta[3])/5, -1323/20 + (37*Pi^4)/300 + (148*zeta[3])/5, -3429/5 + (37*Pi^4)/75 + 213*zeta[3] + (2637*zeta[5])/5, -23571/4 + (71*Pi^4)/20 + (260*Pi^6)/189 + (8316*zeta[3])/5 - (2912*zeta[3]^2)/5 + (10548*zeta[5])/5, -229608/5 + (693*Pi^4)/25 + (1040*Pi^6)/189 + (65241*zeta[3])/5 - (1456*Pi^4*zeta[3])/75 - (11648*zeta[3]^2)/5 + (62177*zeta[5])/5 + (100006*zeta[7])/5, -6735123/20 + (21747*Pi^4)/100 + (30556*Pi^6)/945 + (781861*Pi^8)/135000 + (498276*zeta[3])/5 - (5824*Pi^4*zeta[3])/75 - 14996*zeta[3]^2 + (386796*zeta[5])/5 - (193744*zeta[3]*zeta[5])/5 + (400024*zeta[7])/5 + (95256*zeta[3, 5])/25, -11843739/5 + (41523*Pi^4)/25 + (12616*Pi^6)/63 + (781861*Pi^8)/33750 + (3678921*zeta[3])/5 - (7498*Pi^4*zeta[3])/15 - (696*Pi^6*zeta[3])/7 - (521916*zeta[3]^2)/5 + (307324*zeta[3]^3)/15 + (2508513*zeta[5])/5 - (2890*Pi^4*zeta[5])/3 - (774976*zeta[3]*zeta[5])/5 + 452140*zeta[7] + (9909583*zeta[9])/15 + (381024*zeta[3, 5])/25]];
pInt[90]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[5]], [v[3], v[4]], [v[2], v[3]], [v[4], v[5]], [v[3], v[4]], [v[4], v[5]], [v[1], v[5]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, -1/15, -3/5, -61/15, -349/15 - (14*zeta[3])/15, -1717/15 - (7*Pi^4)/450 - (42*zeta[3])/5, -6901/15 - (7*Pi^4)/50 - (1502*zeta[3])/15 - 90*zeta[5], -16909/15 - (751*Pi^4)/450 - (668*Pi^6)/2835 - (3310*zeta[3])/3 + (758*zeta[3]^2)/3 - 810*zeta[5], 56819/15 - (331*Pi^4)/18 - (668*Pi^6)/315 - (31894*zeta[3])/3 + (379*Pi^4*zeta[3])/45 + 2274*zeta[3]^2 - (34362*zeta[5])/5 - (10132*zeta[7])/5, 259807/3 - (15947*Pi^4)/90 - (7256*Pi^6)/405 - (15089*Pi^8)/37800 - (1378358*zeta[3])/15 + (379*Pi^4*zeta[3])/5 + (280438*zeta[3]^2)/15 - (281466*zeta[5])/5 + (76644*zeta[3]*zeta[5])/5 - (91188*zeta[7])/5 - (3888*zeta[3, 5])/5, 13347227/15 - (689179*Pi^4)/450 - (59132*Pi^6)/405 - (15089*Pi^8)/4200 - (2197798*zeta[3])/3 + (140219*Pi^4*zeta[3])/225 + (111176*Pi^6*zeta[3])/2835 + (2209174*zeta[3]^2)/15 - (537916*zeta[3]^3)/45 - (2217258*zeta[5])/5 + (8007*Pi^4*zeta[5])/25 + (689796*zeta[3]*zeta[5])/5 - (780376*zeta[7])/5 - (263086*zeta[9])/9 - (34992*zeta[3, 5])/5]];
pInt[91]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[3]], [v[3], v[5]], [v[1], v[3]], [v[4], v[5]], [v[3], v[4]], [v[1], v[4]], [v[5], v[7]], [v[5], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, (3*zeta[3])/10, Pi^4/200 + (3*zeta[3])/2, Pi^4/40 + (111*zeta[3])/10 - (139*zeta[5])/10, (37*Pi^4)/200 - (71*Pi^6)/1890 + (747*zeta[3])/10 + (73*zeta[3]^2)/2 - (139*zeta[5])/2, (249*Pi^4)/200 - (71*Pi^6)/378 + (4887*zeta[3])/10 + (73*Pi^4*zeta[3])/60 + (365*zeta[3]^2)/2 - (5143*zeta[5])/10 - (5469*zeta[7])/10, (1629*Pi^4)/200 - (2627*Pi^6)/1890 - (877873*Pi^8)/3780000 + (31347*zeta[3])/10 + (73*Pi^4*zeta[3])/12 + (2701*zeta[3]^2)/2 - (34611*zeta[5])/10 + (15783*zeta[3]*zeta[5])/5 - (5469*zeta[7])/2 + (5184*zeta[3, 5])/25, (10449*Pi^4)/200 - (5893*Pi^6)/630 - (877873*Pi^8)/756000 + (198207*zeta[3])/10 + (2701*Pi^4*zeta[3])/60 + (7709*Pi^6*zeta[3])/945 + (18177*zeta[3]^2)/2 - (47071*zeta[3]^3)/15 - (226431*zeta[5])/10 + (3533*Pi^4*zeta[5])/100 + 15783*zeta[3]*zeta[5] - (202353*zeta[7])/10 - (494701*zeta[9])/30 + (5184*zeta[3, 5])/5]];
pInt[92]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[2], v[4]], [v[1], v[5]], [v[6], v[7]], [v[7], v[10]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 0, 6*zeta[5], Pi^6/63 + 6*zeta[3]^2 - 78*zeta[5], (-13*Pi^6)/63 + (Pi^4*zeta[3])/5 - 78*zeta[3]^2 + 426*zeta[5] - (57*zeta[7])/10, (71*Pi^6)/63 + (69*Pi^8)/17500 - (13*Pi^4*zeta[3])/5 + (1698*zeta[3]^2)/5 - 774*zeta[5] - 1032*zeta[3]*zeta[5] - (6231*zeta[7])/10 - (972*zeta[3, 5])/25, (-43*Pi^6)/21 - (55007*Pi^8)/157500 + (283*Pi^4*zeta[3])/25 - (58*Pi^6*zeta[3])/21 + (6066*zeta[3]^2)/5 - 976*zeta[3]^3 - 7014*zeta[5] - (349*Pi^4*zeta[5])/25 + 10416*zeta[3]*zeta[5] + (124053*zeta[7])/10 - (21637*zeta[9])/5 + (16524*zeta[3, 5])/25]];
pInt[93]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[2], v[5]], [v[1], v[5]], [v[2], v[6]], [v[1], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 2*zeta[5], Pi^6/189 + 2*zeta[3]^2 - 20*zeta[5], (-10*Pi^6)/189 + (Pi^4*zeta[3])/15 - 20*zeta[3]^2 + 44*zeta[5] - 18*zeta[7], (22*Pi^6)/189 - (43*Pi^8)/5400 - (2*Pi^4*zeta[3])/3 + 44*zeta[3]^2 + 588*zeta[5] - 732*zeta[3]*zeta[5] + 180*zeta[7], (14*Pi^6)/9 + (43*Pi^8)/540 + (22*Pi^4*zeta[3])/15 - (368*Pi^6*zeta[3])/189 + 588*zeta[3]^2 - (1532*zeta[3]^3)/3 - 7812*zeta[5] - (61*Pi^4*zeta[5])/5 + 7320*zeta[3]*zeta[5] - 396*zeta[7] + (2980*zeta[9])/3]];
pInt[94]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[4], v[10]], [v[4], v[5]], [v[3], v[7]], [v[5], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, (441*zeta[7])/8, (2063*Pi^8)/84000 - 207*zeta[3]*zeta[5] - (1323*zeta[7])/4 - (81*zeta[3, 5])/5, (-2063*Pi^8)/14000 - (23*Pi^6*zeta[3])/42 - 451*zeta[3]^3 - (21*Pi^4*zeta[5])/10 + 1242*zeta[3]*zeta[5] + (1323*zeta[7])/2 + (66173*zeta[9])/18 + (486*zeta[3, 5])/5]];
pInt[95]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[4]], [v[3], v[5]], [v[1], v[3]], [v[4], v[5]], [v[2], v[4]], [v[4], v[5]], [v[3], v[5]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, -2/5, -14/5, -18, -558/5 + (96*zeta[3])/5, -3402/5 + (8*Pi^4)/25 + (672*zeta[3])/5, -20574/5 + (56*Pi^4)/25 + 864*zeta[3] + (2688*zeta[5])/5, -24786 + (72*Pi^4)/5 + (48*Pi^6)/35 + (26784*zeta[3])/5 - (2304*zeta[3]^2)/5 + (18816*zeta[5])/5, -745038/5 + (2232*Pi^4)/25 + (48*Pi^6)/5 + (163296*zeta[3])/5 - (384*Pi^4*zeta[3])/25 - (16128*zeta[3]^2)/5 + 24192*zeta[5] + (75264*zeta[7])/5, -4474602/5 + (13608*Pi^4)/25 + (432*Pi^6)/7 + (1864*Pi^8)/375 + (987552*zeta[3])/5 - (2688*Pi^4*zeta[3])/25 - 20736*zeta[3]^2 + (749952*zeta[5])/5 - (129024*zeta[3]*zeta[5])/5 + (526848*zeta[7])/5, -26860734/5 + (82296*Pi^4)/25 + (13392*Pi^6)/35 + (13048*Pi^8)/375 + 1189728*zeta[3] - (3456*Pi^4*zeta[3])/5 - (2304*Pi^6*zeta[3])/35 - (642816*zeta[3]^2)/5 + (36864*zeta[3]^3)/5 + (4572288*zeta[5])/5 - (10752*Pi^4*zeta[5])/25 - (903168*zeta[3]*zeta[5])/5 + 677376*zeta[7] + 436224*zeta[9]]];
pInt[96]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[1], v[4]], [v[2], v[7]], [v[2], v[6]], [v[3], v[6]], [v[3], v[4]], [v[3], v[4]], [v[4], v[6]], [v[3], v[7]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [1/60, 1/10, 5/12, 1/6 + (26*zeta[3])/15, -1139/60 + (13*Pi^4)/450 + 11*zeta[3], -7813/30 + (11*Pi^4)/60 + (1262*zeta[3])/15 + 192*zeta[5], -152927/60 + (631*Pi^4)/450 + (1427*Pi^6)/2835 + (9809*zeta[3])/15 - (3301*zeta[3]^2)/15 + (5661*zeta[5])/5, -129443/6 + (9809*Pi^4)/900 + (2803*Pi^6)/945 + (75974*zeta[3])/15 - (3301*Pi^4*zeta[3])/450 - 1297*zeta[3]^2 + (35868*zeta[5])/5 + (43391*zeta[7])/5, -10075979/60 + (37987*Pi^4)/450 + (53171*Pi^6)/2835 + (587621*Pi^8)/210000 + (577649*zeta[3])/15 - (1297*Pi^4*zeta[3])/30 - (123097*zeta[3]^2)/15 + (220761*zeta[5])/5 - (88954*zeta[3]*zeta[5])/5 + 51385*zeta[7] + (17496*zeta[3, 5])/25, -37104313/30 + (577649*Pi^4)/900 + (326237*Pi^6)/2835 + (6240113*Pi^8)/378000 + (4283054*zeta[3])/15 - (123097*Pi^4*zeta[3])/450 - (3718*Pi^6*zeta[3])/81 - (756079*zeta[3]^2)/15 + (396682*zeta[3]^3)/45 + (1353492*zeta[5])/5 - (2129*Pi^4*zeta[5])/6 - 103366*zeta[3]*zeta[5] + (1606997*zeta[7])/5 + (4848998*zeta[9])/15 + (22032*zeta[3, 5])/5, Int[96][5]]];
pInt[97]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[8]], [v[1], v[3]], [v[2], v[8]], [v[2], v[3]], [v[3], v[4]], [v[3], v[5]], [v[4], v[5]], [v[4], v[8]], [v[4], v[5]], [v[5], v[8]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/30, 2/15, 7/30, -47/15 + (88*zeta[3])/15, -1471/30 + (22*Pi^4)/225 + (352*zeta[3])/15, -7172/15 + (88*Pi^4)/225 + (2092*zeta[3])/15 + (1824*zeta[5])/5, -117829/30 + (523*Pi^4)/225 + (2692*Pi^6)/2835 + (13724*zeta[3])/15 - (3218*zeta[3]^2)/15 + (7296*zeta[5])/5, -441641/15 + (3431*Pi^4)/225 + (10768*Pi^6)/2835 + (94976*zeta[3])/15 - (1609*Pi^4*zeta[3])/225 - (12872*zeta[3]^2)/15 + (37932*zeta[5])/5 + (68123*zeta[7])/5, -1250735/6 + (23744*Pi^4)/225 + (55852*Pi^6)/2835 + (3766591*Pi^8)/945000 + (664232*zeta[3])/15 - (6436*Pi^4*zeta[3])/225 - (66122*zeta[3]^2)/15 + (205188*zeta[5])/5 - (55212*zeta[3]*zeta[5])/5 + (272492*zeta[7])/5 + (65448*zeta[3, 5])/25, -21294878/15 + (166058*Pi^4)/225 + (60184*Pi^6)/567 + (3766591*Pi^8)/236250 + (917572*zeta[3])/3 - (33061*Pi^4*zeta[3])/225 - (15920*Pi^6*zeta[3])/567 - (372904*zeta[3]^2)/15 + (119756*zeta[3]^3)/45 + (1175832*zeta[5])/5 - (2011*Pi^4*zeta[5])/5 - (220848*zeta[3]*zeta[5])/5 + (1382327*zeta[7])/5 + (20387992*zeta[9])/45 + (261792*zeta[3, 5])/25]];
pInt[98]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[5]], [v[2], v[4]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[10]], [v[5], v[6]], [v[5], v[9]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, 120*zeta[3]*zeta[5], (20*Pi^6*zeta[3])/63 + 168*zeta[3]^3 + 2*Pi^4*zeta[5] - 1440*zeta[3]*zeta[5] + (4730*zeta[9])/3]];
pInt[99]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[1], v[8]], [v[2], v[7]], [v[2], v[8]], [v[3], v[8]], [v[3], v[8]], [v[3], v[4]], [v[4], v[7]], [v[3], v[4]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/10, 3/10, 3/10, -93/10 + (81*zeta[3])/5, -1293/10 + (27*Pi^4)/100 + (243*zeta[3])/5, -12333/10 + (81*Pi^4)/100 + (1683*zeta[3])/5 + (5283*zeta[5])/5, -101373/10 + (561*Pi^4)/100 + (289*Pi^6)/105 + (12627*zeta[3])/5 - (4239*zeta[3]^2)/5 + (15849*zeta[5])/5, -767613/10 + (4209*Pi^4)/100 + (289*Pi^6)/35 + (95427*zeta[3])/5 - (1413*Pi^4*zeta[3])/50 - (12717*zeta[3]^2)/5 + (90729*zeta[5])/5 + (201429*zeta[7])/5, -5515053/10 + (31809*Pi^4)/100 + (1649*Pi^6)/35 + (492923*Pi^8)/42000 + (705987*zeta[3])/5 - (4239*Pi^4*zeta[3])/50 - (81837*zeta[3]^2)/5 + (557001*zeta[5])/5 - (267354*zeta[3]*zeta[5])/5 + (604287*zeta[7])/5 + 7776*zeta[3, 5], -38199693/10 + (235329*Pi^4)/100 + (10081*Pi^6)/35 + (492923*Pi^8)/14000 + (5078547*zeta[3])/5 - (27279*Pi^4*zeta[3])/50 - (4794*Pi^6*zeta[3])/35 - (573453*zeta[3]^2)/5 + (116694*zeta[3]^3)/5 + (3577401*zeta[5])/5 - (76959*Pi^4*zeta[5])/50 - (802062*zeta[3]*zeta[5])/5 + (3312207*zeta[7])/5 + 1350963*zeta[9] + 23328*zeta[3, 5]]];
pInt[100]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[7]], [v[2], v[5]], [v[3], v[6]], [v[3], v[9]], [v[3], v[4]], [v[4], v[5]], [v[4], v[5]], [v[5], v[6]], [v[6], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 11*zeta[3]^2 + 45*zeta[5], (5*Pi^6)/42 - (11*Pi^4*zeta[3])/30 + 99*zeta[3]^2 - 195*zeta[5] + (243*zeta[7])/4, (-65*Pi^6)/126 + (1156*Pi^8)/23625 + (33*Pi^4*zeta[3])/10 - 429*zeta[3]^2 + 625*zeta[5] + 816*zeta[3]*zeta[5] - (2187*zeta[7])/4 - (486*zeta[3, 5])/5, (625*Pi^6)/378 - (1156*Pi^8)/2625 - (143*Pi^4*zeta[3])/10 + (419*Pi^6*zeta[3])/189 + 1375*zeta[3]^2 + (6812*zeta[3]^3)/3 - 1875*zeta[5] + (217*Pi^4*zeta[5])/10 - 7344*zeta[3]*zeta[5] + (9477*zeta[7])/4 + (50891*zeta[9])/9 + (4374*zeta[3, 5])/5]];
pInt[101]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[9]], [v[3], v[10]], [v[3], v[4]], [v[4], v[8]], [v[3], v[4]], [v[4], v[7]], [v[7], v[10]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 36*zeta[3]^2, (6*Pi^4*zeta[3])/5 - 324*zeta[3]^2 + (945*zeta[7])/2, (15*Pi^8)/56 - (54*Pi^4*zeta[3])/5 + 1404*zeta[3]^2 + 1764*zeta[3]*zeta[5] - (8505*zeta[7])/2 - 324*zeta[3, 5], (-135*Pi^8)/56 + (234*Pi^4*zeta[3])/5 + (94*Pi^6*zeta[3])/21 - 4500*zeta[3]^2 - 7308*zeta[3]^3 + (282*Pi^4*zeta[5])/5 - 15876*zeta[3]*zeta[5] + (36855*zeta[7])/2 + 30895*zeta[9] + 2916*zeta[3, 5]]];
pInt[102]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[8]], [v[5], v[9]], [v[6], v[7]], [v[7], v[10]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 6*zeta[5], Pi^6/63 + 6*zeta[3]^2 - 7*zeta[5] + 14*zeta[7], -Pi^6/54 + (7*Pi^8)/1350 + (Pi^4*zeta[3])/5 - 7*zeta[3]^2 - 444*zeta[5] + 40*zeta[3]*zeta[5] - (4*zeta[7])/5, (-74*Pi^6)/63 + (2309*Pi^8)/945000 - (7*Pi^4*zeta[3])/30 + (20*Pi^6*zeta[3])/189 - (2568*zeta[3]^2)/5 + (512*zeta[3]^3)/15 + 3502*zeta[5] + (2*Pi^4*zeta[5])/3 - 2080*zeta[3]*zeta[5] - (11823*zeta[7])/10 + (785*zeta[9])/18 - (648*zeta[3, 5])/25]];
pInt[103]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[7]], [v[3], v[10]], [v[4], v[6]], [v[4], v[8]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[5], v[8]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 2*zeta[5], Pi^6/189 + 2*zeta[3]^2 - 42*zeta[5] - (721*zeta[7])/20, -Pi^6/9 - (28367*Pi^8)/1890000 + (Pi^4*zeta[3])/15 - (138*zeta[3]^2)/5 + 462*zeta[5] - 160*zeta[3]*zeta[5] + (1653*zeta[7])/5 + (162*zeta[3, 5])/25, (11*Pi^6)/9 + (133277*Pi^8)/945000 - (23*Pi^4*zeta[3])/25 - (80*Pi^6*zeta[3])/189 + (1014*zeta[3]^2)/5 - (472*zeta[3]^3)/3 - 3634*zeta[5] - (481*Pi^4*zeta[5])/150 + 2076*zeta[3]*zeta[5] - (2163*zeta[7])/10 + (58367*zeta[9])/180 - (1944*zeta[3, 5])/25]];
pInt[104]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[2]], [v[3], v[9]], [v[1], v[3]], [v[3], v[4]], [v[2], v[4]], [v[4], v[5]], [v[3], v[5]], [v[2], v[5]], [v[4], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, (441*zeta[7])/40, (2063*Pi^8)/420000 - 27*zeta[3]*zeta[5] - (441*zeta[7])/20 - (81*zeta[3, 5])/25, (-2063*Pi^8)/210000 - (Pi^6*zeta[3])/14 - (267*zeta[3]^3)/5 - (9*Pi^4*zeta[5])/50 + 54*zeta[3]*zeta[5] + (1323*zeta[7])/10 + (4583*zeta[9])/10 + (162*zeta[3, 5])/25, (2063*Pi^8)/35000 + (29443*Pi^10)/1164240 + (Pi^6*zeta[3])/7 - (267*Pi^4*zeta[3]^2)/100 + (534*zeta[3]^3)/5 + (9*Pi^4*zeta[5])/25 - 324*zeta[3]*zeta[5] - (502287*zeta[5]^2)/280 + 441*zeta[7] - (155907*zeta[3]*zeta[7])/280 - (4583*zeta[9])/5 - (972*zeta[3, 5])/25 + (18441*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/280]];
pInt[105]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[1], v[10]], [v[2], v[7]], [v[2], v[5]], [v[3], v[5]], [v[3], v[10]], [v[3], v[4]], [v[4], v[10]], [v[4], v[5]], [v[5], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, 0, 168*zeta[9]]];
pInt[106]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[5]], [v[2], v[4]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[4], v[9]], [v[5], v[10]], [v[3], v[5]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, 120*zeta[3]*zeta[5], (20*Pi^6*zeta[3])/63 - 72*zeta[3]^3 + 2*Pi^4*zeta[5] - (4730*zeta[9])/3]];
pInt[107]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[3]], [v[2], v[7]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[4], v[5]], [v[4], v[6]], [v[3], v[4]], [v[6], v[7]], [v[5], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[107][1]]];
pInt[108]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[3]], [v[2], v[5]], [v[2], v[3]], [v[3], v[4]], [v[3], v[7]], [v[4], v[7]], [v[4], v[9]], [v[4], v[5]], [v[5], v[7]], [v[5], v[9]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9]];
pInt[109]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[3]], [v[1], v[3]], [v[3], v[10]], [v[1], v[4]], [v[4], v[10]], [v[4], v[5]], [v[2], v[5]], [v[3], v[5]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 0, (36*zeta[3]^2)/5, (6*Pi^4*zeta[3])/25 + 36*zeta[3]^2 - (189*zeta[7])/2, (-347*Pi^8)/7000 + (6*Pi^4*zeta[3])/5 + (1692*zeta[3]^2)/5 + (2304*zeta[3]*zeta[5])/5 - (945*zeta[7])/2 + (324*zeta[3, 5])/5, (-347*Pi^8)/1400 + (282*Pi^4*zeta[3])/25 + (124*Pi^6*zeta[3])/105 + (13284*zeta[3]^2)/5 - (2064*zeta[3]^3)/5 + (57*Pi^4*zeta[5])/25 + 2304*zeta[3]*zeta[5] - (8883*zeta[7])/2 - (17825*zeta[9])/6 + 324*zeta[3, 5], Int[109][3]]];
pInt[110]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[2], v[5]], [v[2], v[3]], [v[3], v[6]], [v[3], v[4]], [v[4], v[5]], [v[4], v[6]], [v[5], v[6]], [v[1], v[5]], [v[1], v[3]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, zeta[5], Pi^6/378 - (7*zeta[3]^2)/5 + 3*zeta[5], Pi^6/126 - (7*Pi^4*zeta[3])/150 - (21*zeta[3]^2)/5 + 27*zeta[5] - (153*zeta[7])/10, Pi^6/14 - (31987*Pi^8)/1890000 - (7*Pi^4*zeta[3])/50 - (189*zeta[3]^2)/5 + 175*zeta[5] + (462*zeta[3]*zeta[5])/5 - (459*zeta[7])/10 + (972*zeta[3, 5])/25, (25*Pi^6)/54 - (31987*Pi^8)/630000 - (63*Pi^4*zeta[3])/50 + (34*Pi^6*zeta[3])/135 - 245*zeta[3]^2 + (110*zeta[3]^3)/3 + 1131*zeta[5] - (17*Pi^4*zeta[5])/10 + (1386*zeta[3]*zeta[5])/5 - (4131*zeta[7])/10 - (43847*zeta[9])/45 + (2916*zeta[3, 5])/25, Int[110][3]]];
pInt[111]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[5]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[10]], [v[4], v[5]], [v[5], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, (441*zeta[7])/8, (2063*Pi^8)/84000 + 225*zeta[3]*zeta[5] - (1323*zeta[7])/4 - (81*zeta[3, 5])/5, (-2063*Pi^8)/14000 + (25*Pi^6*zeta[3])/42 - 115*zeta[3]^3 + (51*Pi^4*zeta[5])/10 - 1350*zeta[3]*zeta[5] + (1323*zeta[7])/2 + (49787*zeta[9])/18 + (486*zeta[3, 5])/5]];
pInt[112]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[8]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[5], v[8]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 2*zeta[5] - 28*zeta[7], Pi^6/189 - (7*Pi^8)/675 + 2*zeta[3]^2 - 42*zeta[5] - 68*zeta[3]*zeta[5] + (1519*zeta[7])/20, -Pi^6/9 + (50033*Pi^8)/1890000 + (Pi^4*zeta[3])/15 - (34*Pi^6*zeta[3])/189 - (138*zeta[3]^2)/5 - (412*zeta[3]^3)/15 + 462*zeta[5] - (17*Pi^4*zeta[5])/15 - 32*zeta[3]*zeta[5] + (5993*zeta[7])/5 - (379*zeta[9])/18 + (162*zeta[3, 5])/25]];
pInt[113]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[2], v[5]], [v[3], v[4]], [v[2], v[3]], [v[1], v[3]], [v[4], v[5]], [v[1], v[4]], [v[4], v[5]], [v[5], v[9]], [v[2], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 4*zeta[5], (2*Pi^6)/189 - (46*zeta[3]^2)/5, (-23*Pi^4*zeta[3])/75 + 48*zeta[5] + (3341*zeta[7])/40, (8*Pi^6)/63 - (216793*Pi^8)/3780000 - (552*zeta[3]^2)/5 + 256*zeta[5] + (56*zeta[3]*zeta[5])/5 + (8019*zeta[3, 5])/25, (128*Pi^6)/189 - (92*Pi^4*zeta[3])/25 + (74*Pi^6*zeta[3])/945 - (2944*zeta[3]^2)/5 + 1604*zeta[3]^3 + 1536*zeta[5] - (7963*Pi^4*zeta[5])/300 + (10023*zeta[7])/10 - (883*zeta[9])/40]];
pInt[114]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[3], v[5]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[2], v[4]], [v[4], v[10]], [v[2], v[5]], [v[5], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, 0, 168*zeta[9]]];
pInt[115]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[7]], [v[2], v[8]], [v[3], v[5]], [v[3], v[9]], [v[3], v[4]], [v[4], v[5]], [v[4], v[8]], [v[5], v[8]], [v[5], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9]];
pInt[116]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[2], v[4]], [v[2], v[4]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, -1/120, -17/240, -223/480, -497/192 + (73*zeta[3])/30 - 5*zeta[5], -23759/1920 + (73*Pi^4)/1800 - (5*Pi^6)/378 + (1241*zeta[3])/60 + zeta[3]^2 - (25*zeta[5])/2, -182221/3840 + (1241*Pi^4)/3600 - (25*Pi^6)/756 + (18871*zeta[3])/120 + (Pi^4*zeta[3])/30 + (5*zeta[3]^2)/2 - (1773*zeta[5])/20 - (723*zeta[7])/4, -745511/7680 + (18871*Pi^4)/7200 - (1093*Pi^6)/4536 - (28951*Pi^8)/189000 + (54425*zeta[3])/48 + (Pi^4*zeta[3])/12 + (1553*zeta[3]^2)/60 - (29531*zeta[5])/40 + 1164*zeta[3]*zeta[5] - (3615*zeta[7])/8 + (1782*zeta[3, 5])/5, 9365003/15360 + (10885*Pi^4)/576 - (18215*Pi^6)/9072 - (28951*Pi^8)/75600 + (3800231*zeta[3])/480 + (1553*Pi^4*zeta[3])/1800 + (83*Pi^6*zeta[3])/27 + (12211*zeta[3]^2)/120 - (376*zeta[3]^3)/3 - (462073*zeta[5])/80 - (103*Pi^4*zeta[5])/10 + 2910*zeta[3]*zeta[5] - (268973*zeta[7])/80 - (108029*zeta[9])/18 + 891*zeta[3, 5], Int[116][4]]];
pInt[117]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[2], v[4]], [v[3], v[4]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/60, 7/60, 43/60, 227/60 - (13*zeta[3])/15, 1019/60 - (13*Pi^4)/900 - (91*zeta[3])/15, 3467/60 - (91*Pi^4)/900 - (667*zeta[3])/15 - 18*zeta[3]^2 + (179*zeta[5])/5, 3107/60 - (667*Pi^4)/900 + (55*Pi^6)/567 - (4769*zeta[3])/15 - (3*Pi^4*zeta[3])/5 + (221*zeta[3]^2)/15 + (1208*zeta[5])/5 + (945*zeta[7])/4, -90637/60 - (4769*Pi^4)/900 + (743*Pi^6)/1134 + (2663*Pi^8)/14000 - (33686*zeta[3])/15 + (221*Pi^4*zeta[3])/450 - (731*zeta[3]^2)/30 + (3701*zeta[5])/2 - 2088*zeta[3]*zeta[5] + (96123*zeta[7])/40 - (2106*zeta[3, 5])/5, -1185397/60 - (16843*Pi^4)/450 + (56849*Pi^6)/11340 + (158653*Pi^8)/108000 - (470527*zeta[3])/30 - (731*Pi^4*zeta[3])/900 - (38*Pi^6*zeta[3])/7 - (19489*zeta[3]^2)/60 + 840*zeta[3]^3 + (270409*zeta[5])/20 + (3*Pi^4*zeta[5])/10 - (43184*zeta[3]*zeta[5])/5 + (1385697*zeta[7])/80 + (146057*zeta[9])/12 - (11907*zeta[3, 5])/5, Int[117][4]]];
pInt[118]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[2], v[4]], [v[2], v[3]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/30, 1/5, 17/15, 83/15 - (23*zeta[3])/15, 67/3 - (23*Pi^4)/900 - (46*zeta[3])/5, 175/3 - (23*Pi^4)/150 - (998*zeta[3])/15 + 73*zeta[5], -1897/15 - (499*Pi^4)/450 + (559*Pi^6)/2835 - (7058*zeta[3])/15 + (221*zeta[3]^2)/3 + 438*zeta[5], -53773/15 - (3529*Pi^4)/450 + (1118*Pi^6)/945 - (9778*zeta[3])/3 + (221*Pi^4*zeta[3])/90 + 442*zeta[3]^2 + (14606*zeta[5])/5 + (39287*zeta[7])/10, -564289/15 - (4889*Pi^4)/90 + (22408*Pi^6)/2835 + (94729*Pi^8)/54000 - (332066*zeta[3])/15 + (221*Pi^4*zeta[3])/15 + (56686*zeta[3]^2)/15 + 18706*zeta[5] - (34982*zeta[3]*zeta[5])/5 + (117861*zeta[7])/5 - (6804*zeta[3, 5])/5, -4725061/15 - (166033*Pi^4)/450 + (143824*Pi^6)/2835 + (94729*Pi^8)/9000 - (2215082*zeta[3])/15 + (28343*Pi^4*zeta[3])/225 - (7654*Pi^6*zeta[3])/405 + (94034*zeta[3]^2)/3 - (179422*zeta[3]^3)/45 + 116986*zeta[5] - (481*Pi^4*zeta[5])/150 - (209892*zeta[3]*zeta[5])/5 + (778651*zeta[7])/5 + (1311767*zeta[9])/9 - (40824*zeta[3, 5])/5]];
pInt[119]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[4], v[5]], [v[2], v[5]], [v[3], v[5]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (-116*Pi^8)/2625 + (2*Pi^6*zeta[3])/3 + 852*zeta[3]^3 - 3*Pi^4*zeta[5] + 504*zeta[3]*zeta[5] - (7928*zeta[9])/3 + (864*zeta[3, 5])/5]];
pInt[120]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[9]], [v[4], v[10]], [v[2], v[5]], [v[3], v[5]], [v[2], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 10*zeta[5], (5*Pi^6)/189 - 2*zeta[3]^2 - 30*zeta[5], (-5*Pi^6)/63 - (Pi^4*zeta[3])/15 + 6*zeta[3]^2 + 30*zeta[5] + (695*zeta[7])/2, (5*Pi^6)/63 + (6007*Pi^8)/31500 + (Pi^4*zeta[3])/5 - 6*zeta[3]^2 + 10*zeta[5] - 1528*zeta[3]*zeta[5] - (2085*zeta[7])/2 - (1404*zeta[3, 5])/5, (5*Pi^6)/189 - (6007*Pi^8)/10500 - (Pi^4*zeta[3])/5 - (254*Pi^6*zeta[3])/63 - 2*zeta[3]^2 - (1232*zeta[3]^3)/3 + 30*zeta[5] - (31*Pi^4*zeta[5])/15 + 4584*zeta[3]*zeta[5] + (2085*zeta[7])/2 + 12572*zeta[9] + (4212*zeta[3, 5])/5]];
pInt[121]:=[[[v[1], e[1]], [v[2], e[2]], [v[5], e[3]], [v[-5], e[4]], [v[1], v[9]], [v[1], v[10]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[2], v[5]], [v[2], v[5]], [v[2], v[5]], [v[-5], v[3]], [v[-5], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 17*zeta[3]^2 + (15*zeta[5])/2, (5*Pi^6)/252 - (17*Pi^4*zeta[3])/30 + (51*zeta[3]^2)/2 - (15*zeta[5])/4 - (225*zeta[7])/2, (-5*Pi^6)/504 - (8519*Pi^8)/54000 + (17*Pi^4*zeta[3])/20 - (51*zeta[3]^2)/4 - (85*zeta[5])/8 + 642*zeta[3]*zeta[5] + (675*zeta[7])/4 + (2268*zeta[3, 5])/5, (-85*Pi^6)/3024 + (8519*Pi^8)/36000 - (17*Pi^4*zeta[3])/40 + (338*Pi^6*zeta[3])/189 - (289*zeta[3]^2)/8 + (1466*zeta[3]^3)/3 - (495*zeta[5])/16 - (271*Pi^4*zeta[5])/10 - 963*zeta[3]*zeta[5] - (675*zeta[7])/8 - (22009*zeta[9])/9 - (3402*zeta[3, 5])/5]];
pInt[122]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[5]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[4], v[5]], [v[2], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 20*zeta[5], (10*Pi^6)/189 - 4*zeta[3]^2 - 80*zeta[5], (-40*Pi^6)/189 - (2*Pi^4*zeta[3])/15 + 16*zeta[3]^2 + 80*zeta[5] + 723*zeta[7], (40*Pi^6)/189 + (28951*Pi^8)/47250 + (8*Pi^4*zeta[3])/15 - 16*zeta[3]^2 - 4536*zeta[3]*zeta[5] - 2892*zeta[7] - (7128*zeta[3, 5])/5, (-57902*Pi^8)/23625 - (8*Pi^4*zeta[3])/15 - (2264*Pi^6*zeta[3])/189 + (1432*zeta[3]^3)/3 + (216*Pi^4*zeta[5])/5 + 18144*zeta[3]*zeta[5] + 2892*zeta[7] + (216058*zeta[9])/9 + (28512*zeta[3, 5])/5]];
pInt[123]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[5]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[4], v[5]], [v[3], v[5]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 36*zeta[3]^2, (6*Pi^4*zeta[3])/5 + 72*zeta[3]^2 - 567*zeta[7], (-10*Pi^8)/21 + (12*Pi^4*zeta[3])/5 + 1008*zeta[3]^2 + 5292*zeta[3]*zeta[5] - 1134*zeta[7] + 1080*zeta[3, 5], (-20*Pi^8)/21 + (168*Pi^4*zeta[3])/5 + (290*Pi^6*zeta[3])/21 + 7776*zeta[3]^2 - 2796*zeta[3]^3 - (9*Pi^4*zeta[5])/5 + 10584*zeta[3]*zeta[5] - 15876*zeta[7] - (92863*zeta[9])/3 + 2160*zeta[3, 5]]];
pInt[124]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[4]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[3], v[4]], [v[3], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/15, 1/4, 11/10, 289/60 - (37*zeta[3])/15, 22 - (37*Pi^4)/900 - 9*zeta[3], 6331/60 - (3*Pi^4)/20 - 41*zeta[3] + 6*zeta[3]^2 - (179*zeta[5])/5, 45733/90 - (41*Pi^4)/60 - (50*Pi^6)/567 - (373*zeta[3])/3 + (Pi^4*zeta[3])/5 + (389*zeta[3]^2)/15 - 197*zeta[5] - (189*zeta[7])/2, 1205389/540 - (373*Pi^4)/180 - (94*Pi^6)/189 - (218*Pi^8)/2625 + (15409*zeta[3])/45 + (389*Pi^4*zeta[3])/450 + (212*zeta[3]^2)/3 - (7889*zeta[5])/5 + 924*zeta[3]*zeta[5] - (1651*zeta[7])/5 + (972*zeta[3, 5])/5, 2852039/405 + (15409*Pi^4)/2700 - (3842*Pi^6)/945 - (1559*Pi^8)/3024 + (1477061*zeta[3])/135 + (106*Pi^4*zeta[3])/45 + (152*Pi^6*zeta[3])/63 + (6019*zeta[3]^2)/9 - 324*zeta[3]^3 - (157253*zeta[5])/15 - (4*Pi^4*zeta[5])/5 + (13414*zeta[3]*zeta[5])/5 - (11707*zeta[7])/2 - 5596*zeta[9] + (8424*zeta[3, 5])/5, Int[124][4]]];
pInt[125]:=[[[v[1], e[1]], [v[2], e[2]], [v[5], e[3]], [v[-5], e[4]], [v[1], v[9]], [v[1], v[10]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[3], v[5]], [v[4], v[5]], [v[4], v[5]], [v[-5], v[2]], [v[-5], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 20*zeta[5], (10*Pi^6)/189 + 8*zeta[3]^2 - 80*zeta[5], (-40*Pi^6)/189 + (4*Pi^4*zeta[3])/15 - 32*zeta[3]^2 + 80*zeta[5] + 520*zeta[7], (40*Pi^6)/189 + (7297*Pi^8)/23625 - (16*Pi^4*zeta[3])/15 + 32*zeta[3]^2 - 1528*zeta[3]*zeta[5] - 2080*zeta[7] - (2592*zeta[3, 5])/5, (-29188*Pi^8)/23625 + (16*Pi^4*zeta[3])/15 - (772*Pi^6*zeta[3])/189 - 320*zeta[3]^3 + (266*Pi^4*zeta[5])/15 + 6112*zeta[3]*zeta[5] + 2080*zeta[7] + (23753*zeta[9])/2 + (10368*zeta[3, 5])/5]];
pInt[126]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[5]], [v[3], v[5]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[4], v[5]], [v[5], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (116*Pi^8)/525 + (2*Pi^6*zeta[3])/3 - 156*zeta[3]^3 - 3*Pi^4*zeta[5] - 2520*zeta[3]*zeta[5] + (3010*zeta[9])/3 - 864*zeta[3, 5]]];
pInt[127]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[6]], [v[2], v[5]], [v[3], v[5]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[9]], [v[4], v[10]], [v[5], v[6]], [v[5], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 10*zeta[5], (5*Pi^6)/189 + 34*zeta[3]^2 - 30*zeta[5], (-5*Pi^6)/63 + (17*Pi^4*zeta[3])/15 - 102*zeta[3]^2 + 30*zeta[5] + 211*zeta[7], (5*Pi^6)/63 + (93*Pi^8)/200 - (17*Pi^4*zeta[3])/5 + 102*zeta[3]^2 + 10*zeta[5] - 2428*zeta[3]*zeta[5] - 633*zeta[7] - 1512*zeta[3, 5], (5*Pi^6)/189 - (279*Pi^8)/200 + (17*Pi^4*zeta[3])/5 - (416*Pi^6*zeta[3])/63 + 34*zeta[3]^2 - (1532*zeta[3]^3)/3 + 30*zeta[5] + (1283*Pi^4*zeta[5])/15 + 7284*zeta[3]*zeta[5] + 633*zeta[7] + (12496*zeta[9])/3 + 4536*zeta[3, 5]]];
pInt[128]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[10]], [v[1], v[5]], [v[2], v[6]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -4*zeta[5], (-2*Pi^6)/189 - (68*zeta[3]^2)/5 + 40*zeta[5], (20*Pi^6)/189 - (34*Pi^4*zeta[3])/75 + 136*zeta[3]^2 - 208*zeta[5] - 90*zeta[7], (-104*Pi^6)/189 - (8519*Pi^8)/67500 + (68*Pi^4*zeta[3])/15 - (3536*zeta[3]^2)/5 + 864*zeta[5] + (3408*zeta[3]*zeta[5])/5 + 900*zeta[7] + (9072*zeta[3, 5])/25, (16*Pi^6)/7 + (8519*Pi^8)/6750 - (1768*Pi^4*zeta[3])/75 + (1772*Pi^6*zeta[3])/945 + (14688*zeta[3]^2)/5 + (14432*zeta[3]^3)/15 - 3456*zeta[5] - (472*Pi^4*zeta[5])/25 - 6816*zeta[3]*zeta[5] - 4680*zeta[7] - (88036*zeta[9])/45 - (18144*zeta[3, 5])/5]];
pInt[129]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[1], v[2]], [v[3], v[5]], [v[2], v[3]], [v[3], v[10]], [v[4], v[5]], [v[2], v[4]], [v[4], v[10]], [v[1], v[5]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -zeta[5], -Pi^6/378 - (17*zeta[3]^2)/5 + 5*zeta[5], (5*Pi^6)/378 - (17*Pi^4*zeta[3])/150 + 17*zeta[3]^2 - 27*zeta[5] - (45*zeta[7])/2, -Pi^6/14 - (8519*Pi^8)/270000 + (17*Pi^4*zeta[3])/30 - (459*zeta[3]^2)/5 + 41*zeta[5] + (1002*zeta[3]*zeta[5])/5 + (225*zeta[7])/2 + (2268*zeta[3, 5])/25, (41*Pi^6)/378 + (8519*Pi^8)/54000 - (153*Pi^4*zeta[3])/50 + (74*Pi^6*zeta[3])/135 + (697*zeta[3]^2)/5 + (5138*zeta[3]^3)/15 - 379*zeta[5] - (211*Pi^4*zeta[5])/50 - 1002*zeta[3]*zeta[5] - (1215*zeta[7])/2 - (22009*zeta[9])/45 - (2268*zeta[3, 5])/5]];
pInt[130]:=[[[v[1], e[1]], [v[2], e[2]], [v[6], e[3]], [v[-6], e[4]], [v[1], v[10]], [v[3], v[5]], [v[3], v[10]], [v[4], v[5]], [v[4], v[10]], [v[1], v[5]], [v[3], v[6]], [v[4], v[6]], [v[1], v[6]], [v[-6], v[2]], [v[-6], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 17*zeta[3]^2 + 45*zeta[5], (5*Pi^6)/42 - (17*Pi^4*zeta[3])/30 + 153*zeta[3]^2 - 195*zeta[5] - (225*zeta[7])/2, (-65*Pi^6)/126 - (8519*Pi^8)/54000 + (51*Pi^4*zeta[3])/10 - 663*zeta[3]^2 + 625*zeta[5] + 762*zeta[3]*zeta[5] + (2025*zeta[7])/2 + (2268*zeta[3, 5])/5, (625*Pi^6)/378 + (8519*Pi^8)/6000 - (221*Pi^4*zeta[3])/10 + (398*Pi^6*zeta[3])/189 + 2125*zeta[3]^2 + (2690*zeta[3]^3)/3 - 1875*zeta[5] - (251*Pi^4*zeta[5])/10 - 6858*zeta[3]*zeta[5] - (8775*zeta[7])/2 - (22009*zeta[9])/9 - (20412*zeta[3, 5])/5]];
pInt[131]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[1], v[3]], [v[4], v[5]], [v[4], v[6]], [v[1], v[4]], [v[2], v[6]], [v[2], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 4*zeta[5], (2*Pi^6)/189 - 8*zeta[3]^2, (-4*Pi^4*zeta[3])/15 + 48*zeta[5] + 62*zeta[7], (8*Pi^6)/63 - (883*Pi^8)/9450 - 96*zeta[3]^2 + 256*zeta[5] + 328*zeta[3]*zeta[5] + 432*zeta[3, 5], (128*Pi^6)/189 - (16*Pi^4*zeta[3])/5 + (172*Pi^6*zeta[3])/189 - 512*zeta[3]^2 + 832*zeta[3]^3 + 1536*zeta[5] - (458*Pi^4*zeta[5])/15 + 744*zeta[7] + (1871*zeta[9])/6, Int[131][3]]];
pInt[132]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[2]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[1], v[3]], [v[4], v[5]], [v[4], v[6]], [v[1], v[4]], [v[2], v[5]], [v[2], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 4*zeta[5], (2*Pi^6)/189 + (8*zeta[3]^2)/5, (4*Pi^4*zeta[3])/75 + 48*zeta[5] + 104*zeta[7], (8*Pi^6)/63 + (7297*Pi^8)/118125 + (96*zeta[3]^2)/5 + 256*zeta[5] - (2488*zeta[3]*zeta[5])/5 - (2592*zeta[3, 5])/25, (128*Pi^6)/189 + (16*Pi^4*zeta[3])/25 - (1252*Pi^6*zeta[3])/945 + (512*zeta[3]^2)/5 - (704*zeta[3]^3)/5 + 1536*zeta[5] + (26*Pi^4*zeta[5])/75 + 1248*zeta[7] + (23753*zeta[9])/10]];
pInt[133]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[3], v[5]], [v[3], v[6]], [v[1], v[3]], [v[4], v[5]], [v[4], v[6]], [v[1], v[4]], [v[5], v[7]], [v[2], v[6]], [v[2], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 17*zeta[3]^2 + 45*zeta[5], (5*Pi^6)/42 - (17*Pi^4*zeta[3])/30 + 153*zeta[3]^2 - 195*zeta[5] - (253*zeta[7])/2, (-65*Pi^6)/126 - (17747*Pi^8)/126000 + (51*Pi^4*zeta[3])/10 - 663*zeta[3]^2 + 625*zeta[5] + 698*zeta[3]*zeta[5] + (2277*zeta[7])/2 + (1836*zeta[3, 5])/5, (625*Pi^6)/378 + (17747*Pi^8)/14000 - (221*Pi^4*zeta[3])/10 + (122*Pi^6*zeta[3])/63 + 2125*zeta[3]^2 + (2866*zeta[3]^3)/3 - 1875*zeta[5] - (569*Pi^4*zeta[5])/30 - 6282*zeta[3]*zeta[5] - (9867*zeta[7])/2 - (7049*zeta[9])/3 - (16524*zeta[3, 5])/5]];
pInt[134]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[2], v[5]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[1], v[3]], [v[4], v[5]], [v[4], v[6]], [v[1], v[4]], [v[5], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, zeta[5], Pi^6/378 + zeta[3]^2 + 3*zeta[5], Pi^6/126 + (Pi^4*zeta[3])/30 - 33*zeta[3]^2 + 27*zeta[5] + (3*zeta[7])/2, Pi^6/14 + (6257*Pi^8)/75600 - (11*Pi^4*zeta[3])/10 - 297*zeta[3]^2 + 175*zeta[5] - 522*zeta[3]*zeta[5] + (765*zeta[7])/2 - 324*zeta[3, 5], (25*Pi^6)/54 + (64369*Pi^8)/126000 - (99*Pi^4*zeta[3])/10 - (262*Pi^6*zeta[3])/189 - 2741*zeta[3]^2 + (398*zeta[3]^3)/3 + 1131*zeta[5] + (183*Pi^4*zeta[5])/10 - 4518*zeta[3]*zeta[5] + (6885*zeta[7])/2 - (1309*zeta[9])/3 - (7452*zeta[3, 5])/5, Int[134][3]]];
pInt[135]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[1], v[3]], [v[4], v[5]], [v[4], v[6]], [v[1], v[4]], [v[5], v[7]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (116*Pi^8)/525 + (2*Pi^6*zeta[3])/3 - 156*zeta[3]^3 - 3*Pi^4*zeta[5] - 2520*zeta[3]*zeta[5] + (3010*zeta[9])/3 - 864*zeta[3, 5]]];
pInt[136]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[10]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[10]], [v[2], v[6]], [v[2], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 36*zeta[3]^2, (6*Pi^4*zeta[3])/5 - 144*zeta[3]^2, (1033*Pi^8)/10500 - (24*Pi^4*zeta[3])/5 + 144*zeta[3]^2 + 1116*zeta[3]*zeta[5] - (1728*zeta[3, 5])/5, (-1033*Pi^8)/2625 + (24*Pi^4*zeta[3])/5 + (58*Pi^6*zeta[3])/21 - 1692*zeta[3]^3 + (237*Pi^4*zeta[5])/5 - 4464*zeta[3]*zeta[5] - 912*zeta[9] + (6912*zeta[3, 5])/5]];
pInt[137]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[10]], [v[2], v[5]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[10]], [v[2], v[6]], [v[2], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 5*zeta[3]^2 + 45*zeta[5], (5*Pi^6)/42 - (Pi^4*zeta[3])/6 + 9*zeta[3]^2 - 195*zeta[5] - (225*zeta[7])/2, (-65*Pi^6)/126 + (3359*Pi^8)/75600 + (3*Pi^4*zeta[3])/10 + 57*zeta[3]^2 + 625*zeta[5] - 294*zeta[3]*zeta[5] + (2025*zeta[7])/2 - 324*zeta[3, 5], (625*Pi^6)/378 - (25567*Pi^8)/42000 + (19*Pi^4*zeta[3])/10 - (142*Pi^6*zeta[3])/189 - 275*zeta[3]^2 - (622*zeta[3]^3)/3 - 1875*zeta[5] + (221*Pi^4*zeta[5])/10 + 2430*zeta[3]*zeta[5] - (8775*zeta[7])/2 - (10435*zeta[9])/9 + (18468*zeta[3, 5])/5, Int[137][3], Int[137][4]]];
pInt[138]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[10]], [v[2], v[7]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[10]], [v[6], v[7]], [v[5], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (116*Pi^8)/525 + (2*Pi^6*zeta[3])/3 + 1380*zeta[3]^3 - 3*Pi^4*zeta[5] - 2520*zeta[3]*zeta[5] - (4030*zeta[9])/3 - 864*zeta[3, 5]]];
pInt[139]:=[[[v[1], e[1]], [v[2], e[2]], [v[7], e[3]], [v[-7], e[4]], [v[1], v[5]], [v[1], v[10]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[10]], [v[6], v[7]], [v[5], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 17*zeta[3]^2 + 45*zeta[5], (5*Pi^6)/42 - (17*Pi^4*zeta[3])/30 + 153*zeta[3]^2 - 195*zeta[5] - (85*zeta[7])/2, (-65*Pi^6)/126 + (17663*Pi^8)/42000 + (51*Pi^4*zeta[3])/10 - 663*zeta[3]^2 + 625*zeta[5] - 3118*zeta[3]*zeta[5] + (765*zeta[7])/2 - (8532*zeta[3, 5])/5, (625*Pi^6)/378 - (52989*Pi^8)/14000 - (221*Pi^4*zeta[3])/10 - (514*Pi^6*zeta[3])/63 + 2125*zeta[3]^2 - (4310*zeta[3]^3)/3 - 1875*zeta[5] + (2707*Pi^4*zeta[5])/30 + 28062*zeta[3]*zeta[5] - (3315*zeta[7])/2 + (16232*zeta[9])/3 + (76788*zeta[3, 5])/5]];
pInt[140]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[1], v[10]], [v[2], v[7]], [v[2], v[6]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[10]], [v[5], v[7]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, zeta[5], Pi^6/378 + (17*zeta[3]^2)/5 - 15*zeta[5], (-5*Pi^6)/126 + (17*Pi^4*zeta[3])/150 - 51*zeta[3]^2 + 117*zeta[5] + (17*zeta[7])/2, (13*Pi^6)/42 - (17663*Pi^8)/210000 - (17*Pi^4*zeta[3])/10 + (1989*zeta[3]^2)/5 - 671*zeta[5] + (4078*zeta[3]*zeta[5])/5 - (255*zeta[7])/2 + (8532*zeta[3, 5])/25, (-671*Pi^6)/378 + (8383*Pi^8)/14000 + (663*Pi^4*zeta[3])/50 + (674*Pi^6*zeta[3])/315 - (11407*zeta[3]^2)/5 - (20458*zeta[3]^3)/15 + 3309*zeta[5] - (2227*Pi^4*zeta[5])/150 - 4674*zeta[3]*zeta[5] + (1989*zeta[7])/2 + (27568*zeta[9])/15 - (12636*zeta[3, 5])/5]];
pInt[141]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[8]], [v[3], v[5]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[2], v[5]], [v[1], v[5]], [v[1], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, zeta[5], Pi^6/378 + (17*zeta[3]^2)/5 - 15*zeta[5], (-5*Pi^6)/126 + (17*Pi^4*zeta[3])/150 - 51*zeta[3]^2 + 117*zeta[5] + (17*zeta[7])/2, (13*Pi^6)/42 - (17663*Pi^8)/210000 - (17*Pi^4*zeta[3])/10 + (1989*zeta[3]^2)/5 - 671*zeta[5] + (2878*zeta[3]*zeta[5])/5 - (255*zeta[7])/2 + (8532*zeta[3, 5])/25, (-671*Pi^6)/378 + (17663*Pi^8)/14000 + (663*Pi^4*zeta[3])/50 + (158*Pi^6*zeta[3])/105 - (11407*zeta[3]^2)/5 + (1862*zeta[3]^3)/15 + 3309*zeta[5] - (2827*Pi^4*zeta[5])/150 - 8634*zeta[3]*zeta[5] + (1989*zeta[7])/2 - (16232*zeta[9])/15 - (25596*zeta[3, 5])/5]];
pInt[142]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[3], v[5]], [v[2], v[3]], [v[3], v[10]], [v[4], v[5]], [v[2], v[4]], [v[4], v[10]], [v[5], v[7]], [v[1], v[5]], [v[1], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (116*Pi^8)/525 + (2*Pi^6*zeta[3])/3 + 612*zeta[3]^3 - 3*Pi^4*zeta[5] - 2520*zeta[3]*zeta[5] - 170*zeta[9] - 864*zeta[3, 5]]];
pInt[143]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[3], v[5]], [v[2], v[3]], [v[1], v[3]], [v[4], v[5]], [v[2], v[4]], [v[1], v[4]], [v[5], v[7]], [v[5], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 4*zeta[5], (2*Pi^6)/189 - (52*zeta[3]^2)/5, (-26*Pi^4*zeta[3])/75 + 48*zeta[5] + 97*zeta[7], (8*Pi^6)/63 - (1732*Pi^8)/13125 - (624*zeta[3]^2)/5 + 256*zeta[5] + (2752*zeta[3]*zeta[5])/5 + (15768*zeta[3, 5])/25, (128*Pi^6)/189 - (104*Pi^4*zeta[3])/25 + (68*Pi^6*zeta[3])/45 - (3328*zeta[3]^2)/5 + (27728*zeta[3]^3)/15 + 1536*zeta[5] - (3254*Pi^4*zeta[5])/75 + 1164*zeta[7] - (3844*zeta[9])/45]];
pInt[144]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[5]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[5], v[7]], [v[5], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -4*zeta[5], (-2*Pi^6)/189 - (68*zeta[3]^2)/5 + 40*zeta[5], (20*Pi^6)/189 - (34*Pi^4*zeta[3])/75 + 136*zeta[3]^2 - 208*zeta[5] - 6*zeta[7], (-104*Pi^6)/189 + (56221*Pi^8)/67500 + (68*Pi^4*zeta[3])/15 - (3536*zeta[3]^2)/5 + 864*zeta[5] - (29472*zeta[3]*zeta[5])/5 + 60*zeta[7] - (81648*zeta[3, 5])/25, (16*Pi^6)/7 - (56221*Pi^8)/6750 - (1768*Pi^4*zeta[3])/75 - (14668*Pi^6*zeta[3])/945 + (14688*zeta[3]^2)/5 - (37648*zeta[3]^3)/15 - 3456*zeta[5] + (4348*Pi^4*zeta[5])/25 + 58944*zeta[3]*zeta[5] - 312*zeta[7] + (473054*zeta[9])/45 + (163296*zeta[3, 5])/5]];
pInt[145]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[2], v[7]], [v[2], v[8]], [v[3], v[8]], [v[1], v[3]], [v[3], v[4]], [v[1], v[4]], [v[3], v[4]], [v[4], v[7]], [v[7], v[9]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 10*zeta[5], (5*Pi^6)/189 - 2*zeta[3]^2 - 30*zeta[5], (-5*Pi^6)/63 - (Pi^4*zeta[3])/15 + 6*zeta[3]^2 + 30*zeta[5] + (695*zeta[7])/2, (5*Pi^6)/63 + (14359*Pi^8)/31500 + (Pi^4*zeta[3])/5 - 6*zeta[3]^2 + 10*zeta[5] - 3448*zeta[3]*zeta[5] - (2085*zeta[7])/2 - (6588*zeta[3, 5])/5, (5*Pi^6)/189 - (14359*Pi^8)/10500 - (Pi^4*zeta[3])/5 - (82*Pi^6*zeta[3])/9 - 2*zeta[3]^2 + (1504*zeta[3]^3)/3 + 30*zeta[5] + (157*Pi^4*zeta[5])/3 + 10344*zeta[3]*zeta[5] + (2085*zeta[7])/2 + (34090*zeta[9])/3 + (19764*zeta[3, 5])/5]];
pInt[146]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[2], v[5]], [v[2], v[8]], [v[3], v[8]], [v[1], v[3]], [v[3], v[5]], [v[1], v[3]], [v[3], v[5]], [v[5], v[9]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/60, 3/20, 73/60, 541/60 - (37*zeta[3])/15, 3793/60 - (37*Pi^4)/900 - (123*zeta[3])/5 - 20*zeta[5], 25621/60 - (41*Pi^4)/100 - (10*Pi^6)/189 - (3097*zeta[3])/15 + 28*zeta[3]^2 - (57*zeta[5])/5, 168553/60 - (3097*Pi^4)/900 - (67*Pi^6)/2835 - (23437*zeta[3])/15 + (14*Pi^4*zeta[3])/15 + (1604*zeta[3]^2)/15 - (1427*zeta[5])/5 - 772*zeta[7], 1087501/60 - (23437*Pi^4)/900 - (652*Pi^6)/945 + (1357*Pi^8)/18900 - (166657*zeta[3])/15 + (802*Pi^4*zeta[3])/225 + (5986*zeta[3]^2)/5 - 2283*zeta[5] + 148*zeta[3]*zeta[5] + (12461*zeta[7])/20 - 1296*zeta[3, 5], 6914113/60 - (166657*Pi^4)/900 - (15574*Pi^6)/2835 + (97487*Pi^8)/126000 - (1137157*zeta[3])/15 + (2993*Pi^4*zeta[3])/75 + (46*Pi^6*zeta[3])/189 + (144074*zeta[3]^2)/15 - 1612*zeta[3]^3 - (86067*zeta[5])/5 + (1657*Pi^4*zeta[5])/15 - (13876*zeta[3]*zeta[5])/5 - (8157*zeta[7])/5 - (143489*zeta[9])/6 - (9882*zeta[3, 5])/5, Int[146][4]]];
pInt[147]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[2], v[5]], [v[2], v[8]], [v[3], v[8]], [v[1], v[3]], [v[4], v[5]], [v[3], v[4]], [v[1], v[4]], [v[3], v[5]], [v[5], v[9]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (232*Pi^8)/2625 + (2*Pi^6*zeta[3])/3 - 420*zeta[3]^3 - 3*Pi^4*zeta[5] - 1008*zeta[3]*zeta[5] + (1061*zeta[9])/3 - (1728*zeta[3, 5])/5, Int[147][2]]];
pInt[148]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[2], v[5]], [v[2], v[3]], [v[3], v[4]], [v[1], v[3]], [v[4], v[5]], [v[1], v[4]], [v[4], v[5]], [v[5], v[9]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, (3*zeta[3])/10, Pi^4/200 + (3*zeta[3])/2, Pi^4/40 + (111*zeta[3])/10 - (139*zeta[5])/10, (37*Pi^4)/200 - (71*Pi^6)/1890 + (747*zeta[3])/10 + (73*zeta[3]^2)/2 - (139*zeta[5])/2, (249*Pi^4)/200 - (71*Pi^6)/378 + (4887*zeta[3])/10 + (73*Pi^4*zeta[3])/60 + (365*zeta[3]^2)/2 - (5143*zeta[5])/10 - (5609*zeta[7])/10, (1629*Pi^4)/200 - (2627*Pi^6)/1890 - (1315073*Pi^8)/3780000 + (31347*zeta[3])/10 + (73*Pi^4*zeta[3])/12 + (2701*zeta[3]^2)/2 - (34611*zeta[5])/10 + (20563*zeta[3]*zeta[5])/5 - (5609*zeta[7])/2 + (15984*zeta[3, 5])/25, (10449*Pi^4)/200 - (5893*Pi^6)/630 - (1315073*Pi^8)/756000 + (198207*zeta[3])/10 + (2701*Pi^4*zeta[3])/60 + (10099*Pi^6*zeta[3])/945 + (18177*zeta[3]^2)/2 - (14377*zeta[3]^3)/5 - (226431*zeta[5])/10 + (4579*Pi^4*zeta[5])/300 + 20563*zeta[3]*zeta[5] - (207533*zeta[7])/10 - (825469*zeta[9])/45 + (15984*zeta[3, 5])/5, Int[148][4]]];
pInt[149]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[2], v[5]], [v[2], v[3]], [v[3], v[6]], [v[1], v[3]], [v[1], v[5]], [v[1], v[6]], [v[5], v[6]], [v[5], v[9]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, zeta[5], Pi^6/378 - (7*zeta[3]^2)/5 + 3*zeta[5], Pi^6/126 - (7*Pi^4*zeta[3])/150 - (21*zeta[3]^2)/5 + 27*zeta[5] - (13*zeta[7])/10, Pi^6/14 + (103093*Pi^8)/1890000 - (7*Pi^4*zeta[3])/50 - (189*zeta[3]^2)/5 + 175*zeta[5] - (2578*zeta[3]*zeta[5])/5 - (39*zeta[7])/10 - (5508*zeta[3, 5])/25, (25*Pi^6)/54 + (103093*Pi^8)/630000 - (63*Pi^4*zeta[3])/50 - (1282*Pi^6*zeta[3])/945 - 245*zeta[3]^2 + 234*zeta[3]^3 + 1131*zeta[5] + (293*Pi^4*zeta[5])/30 - (7734*zeta[3]*zeta[5])/5 - (351*zeta[7])/10 - (3809*zeta[9])/15 - (16524*zeta[3, 5])/25, Int[149][3]]];
pInt[150]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[7]], [v[2], v[3]], [v[3], v[4]], [v[3], v[4]], [v[3], v[4]], [v[4], v[7]], [v[7], v[9]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, -1/60, -13/120, -163/240, -827/160 - (29*zeta[3])/15 + 5*zeta[5], -3021/64 - (29*Pi^4)/900 + (5*Pi^6)/378 + (631*zeta[3])/30 - 10*zeta[3]^2 + (25*zeta[5])/2, -287843/640 + (631*Pi^4)/1800 + (25*Pi^6)/756 + (24793*zeta[3])/60 - (Pi^4*zeta[3])/3 - 25*zeta[3]^2 - (5473*zeta[5])/20 + 228*zeta[7], -1054741/256 + (24793*Pi^4)/3600 - (2329*Pi^6)/3240 - (4973*Pi^8)/47250 + (183233*zeta[3])/40 - (5*Pi^4*zeta[3])/6 - (3589*zeta[3]^2)/30 - (57251*zeta[5])/40 + 426*zeta[3]*zeta[5] + 570*zeta[7] + (3564*zeta[3, 5])/5, -91011771/2560 + (183233*Pi^4)/2400 - (174277*Pi^6)/45360 - (4973*Pi^8)/18900 + (3326451*zeta[3])/80 - (3589*Pi^4*zeta[3])/900 + (223*Pi^6*zeta[3])/189 - (184399*zeta[3]^2)/60 + (2338*zeta[3]^3)/3 - (263529*zeta[5])/80 - (523*Pi^4*zeta[5])/10 + 1065*zeta[3]*zeta[5] - (66287*zeta[7])/5 + (135659*zeta[9])/18 + 1782*zeta[3, 5], Int[150][4]]];
pInt[151]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[5]], [v[2], v[3]], [v[3], v[4]], [v[4], v[5]], [v[3], v[4]], [v[3], v[5]], [v[5], v[9]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [1/40, 2/15, 5/8, 7/3 - (7*zeta[3])/10, 763/120 - (7*Pi^4)/600 + (5*zeta[3])/3, 28/3 + Pi^4/36 + (161*zeta[3])/10 - (391*zeta[5])/10, 2683/120 + (161*Pi^4)/600 - (32*Pi^6)/315 + (73*zeta[3])/15 + (362*zeta[3]^2)/5 + (443*zeta[5])/5, 2497/3 + (73*Pi^4)/900 + (652*Pi^6)/2835 - (39109*zeta[3])/30 + (181*Pi^4*zeta[3])/75 + (335*zeta[3]^2)/3 + (13837*zeta[5])/10 - (21233*zeta[7])/10, 1718203/120 - (39109*Pi^4)/1800 + (3419*Pi^6)/945 - (88349*Pi^8)/378000 - (300317*zeta[3])/15 + (67*Pi^4*zeta[3])/18 + (3399*zeta[3]^2)/5 + (47732*zeta[5])/5 + (16336*zeta[3]*zeta[5])/5 + (645*zeta[7])/4 - 1944*zeta[3, 5], 506086/3 - (300317*Pi^4)/900 + (143123*Pi^6)/5670 + (207899*Pi^8)/63000 - (6417619*zeta[3])/30 + (1133*Pi^4*zeta[3])/50 + (2602*Pi^6*zeta[3])/315 + (347183*zeta[3]^2)/30 - (47338*zeta[3]^3)/15 + (204026*zeta[5])/5 + (16234*Pi^4*zeta[5])/75 - 7784*zeta[3]*zeta[5] + (1802481*zeta[7])/40 - (1514543*zeta[9])/18 - (64314*zeta[3, 5])/5, Int[151][5]]];
pInt[152]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[5]], [v[2], v[8]], [v[3], v[8]], [v[3], v[4]], [v[4], v[5]], [v[3], v[4]], [v[3], v[5]], [v[5], v[9]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 10*zeta[5], (5*Pi^6)/189 - 20*zeta[3]^2 - 30*zeta[5], (-5*Pi^6)/63 - (2*Pi^4*zeta[3])/3 + 60*zeta[3]^2 + 30*zeta[5] + 442*zeta[7], (5*Pi^6)/63 - (3049*Pi^8)/15750 + 2*Pi^4*zeta[3] - 60*zeta[3]^2 + 10*zeta[5] + 704*zeta[3]*zeta[5] - 1326*zeta[7] + (6696*zeta[3, 5])/5, (5*Pi^6)/189 + (3049*Pi^8)/5250 - 2*Pi^4*zeta[3] + (124*Pi^6*zeta[3])/63 - 20*zeta[3]^2 + (5176*zeta[3]^3)/3 + 30*zeta[5] - (1498*Pi^4*zeta[5])/15 - 2112*zeta[3]*zeta[5] + 1326*zeta[7] + (42917*zeta[9])/3 - (20088*zeta[3, 5])/5]];
pInt[153]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[5]], [v[2], v[3]], [v[3], v[4]], [v[3], v[4]], [v[4], v[5]], [v[4], v[5]], [v[5], v[9]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [1/20, 13/60, 53/60, 161/60 - (4*zeta[3])/5, 49/12 - Pi^4/75 + (113*zeta[3])/15, -679/60 + (113*Pi^4)/900 + (757*zeta[3])/15 - 90*zeta[5], -407/12 + (757*Pi^4)/900 - (223*Pi^6)/945 + (281*zeta[3])/3 + (773*zeta[3]^2)/5 + 171*zeta[5], 87761/60 + (281*Pi^4)/180 + (1226*Pi^6)/2835 - (6043*zeta[3])/3 + (773*Pi^4*zeta[3])/150 + (1484*zeta[3]^2)/15 + (11871*zeta[5])/5 - (46017*zeta[7])/10, 318817/12 - (6043*Pi^4)/180 + (17428*Pi^6)/2835 - (15151*Pi^8)/25200 - (102367*zeta[3])/3 + (742*Pi^4*zeta[3])/225 + (17836*zeta[3]^2)/15 + (75591*zeta[5])/5 + (40494*zeta[3]*zeta[5])/5 + (4744*zeta[7])/5 - (19116*zeta[3, 5])/5, 18277001/60 - (102367*Pi^4)/180 + (112684*Pi^6)/2835 + (205343*Pi^8)/37800 - (1101139*zeta[3])/3 + (8918*Pi^4*zeta[3])/225 + (2782*Pi^6*zeta[3])/135 + (78584*zeta[3]^2)/3 - (135722*zeta[3]^3)/15 + 55791*zeta[5] + (22679*Pi^4*zeta[5])/50 - (65376*zeta[3]*zeta[5])/5 + (382706*zeta[7])/5 - (520828*zeta[9])/3 - (101736*zeta[3, 5])/5, Int[153][5]]];
pInt[154]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[5]], [v[2], v[3]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[4], v[10]], [v[4], v[5]], [v[5], v[9]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 36*zeta[3]^2, (6*Pi^4*zeta[3])/5 + 72*zeta[3]^2 - 567*zeta[7], (-10*Pi^8)/21 + (12*Pi^4*zeta[3])/5 + 1008*zeta[3]^2 + 5292*zeta[3]*zeta[5] - 1134*zeta[7] + 1080*zeta[3, 5], (-20*Pi^8)/21 + (168*Pi^4*zeta[3])/5 + (290*Pi^6*zeta[3])/21 + 7776*zeta[3]^2 - 2028*zeta[3]^3 - (9*Pi^4*zeta[5])/5 + 10584*zeta[3]*zeta[5] - 15876*zeta[7] - (96383*zeta[9])/3 + 2160*zeta[3, 5]]];
pInt[155]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[5]], [v[2], v[3]], [v[3], v[6]], [v[3], v[4]], [v[4], v[5]], [v[4], v[6]], [v[5], v[6]], [v[5], v[9]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (-116*Pi^8)/2625 + (2*Pi^6*zeta[3])/3 + 84*zeta[3]^3 - 3*Pi^4*zeta[5] + 504*zeta[3]*zeta[5] - (4408*zeta[9])/3 + (864*zeta[3, 5])/5, Int[155][2]]];
pInt[156]:=[[[v[9], v[9, 5]], [v[9, 5], v[5]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[5]], [v[2], v[3]], [v[3], v[6]], [v[3], v[4]], [v[4], v[5]], [v[4], v[6]], [v[5], v[6]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 10*zeta[5], (5*Pi^6)/189 + 16*zeta[3]^2 - 90*zeta[5], (-5*Pi^6)/21 + (8*Pi^4*zeta[3])/15 - 144*zeta[3]^2 + 330*zeta[5] + (289*zeta[7])/2, (55*Pi^6)/63 + (6073*Pi^8)/189000 - (24*Pi^4*zeta[3])/5 + 528*zeta[3]^2 - 650*zeta[5] - 266*zeta[3]*zeta[5] - (2601*zeta[7])/2 + (324*zeta[3, 5])/5, (-325*Pi^6)/189 - (6073*Pi^8)/21000 + (88*Pi^4*zeta[3])/5 - (149*Pi^6*zeta[3])/189 - 1040*zeta[3]^2 - 978*zeta[3]^3 + 810*zeta[5] - (59*Pi^4*zeta[5])/6 + 2394*zeta[3]*zeta[5] + (9537*zeta[7])/2 - (3639*zeta[9])/4 - (2916*zeta[3, 5])/5, Int[156][3]]];
pInt[157]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[3]], [v[2], v[5]], [v[2], v[8]], [v[3], v[4]], [v[3], v[8]], [v[4], v[5]], [v[3], v[4]], [v[4], v[5]], [v[5], v[9]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 20*zeta[5], (10*Pi^6)/189 - 40*zeta[3]^2 - 80*zeta[5], (-40*Pi^6)/189 - (4*Pi^4*zeta[3])/3 + 160*zeta[3]^2 + 80*zeta[5] + 912*zeta[7], (40*Pi^6)/189 - (9946*Pi^8)/23625 + (16*Pi^4*zeta[3])/3 - 160*zeta[3]^2 + 1824*zeta[3]*zeta[5] - 3648*zeta[7] + (14256*zeta[3, 5])/5, (39784*Pi^8)/23625 - (16*Pi^4*zeta[3])/3 + (136*Pi^6*zeta[3])/27 + (8632*zeta[3]^3)/3 - (1036*Pi^4*zeta[5])/5 - 7296*zeta[3]*zeta[5] + 3648*zeta[7] + (271318*zeta[9])/9 - (57024*zeta[3, 5])/5]];
pInt[158]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[2], v[6]], [v[2], v[4]], [v[3], v[6]], [v[1], v[3]], [v[3], v[4]], [v[4], v[6]], [v[1], v[3]], [v[6], v[9]], [v[4], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, (3*zeta[3])/10, Pi^4/200 + (3*zeta[3])/2, Pi^4/40 + (111*zeta[3])/10 - (99*zeta[5])/10, (37*Pi^4)/200 - (17*Pi^6)/630 + (747*zeta[3])/10 - (123*zeta[3]^2)/10 - (99*zeta[5])/2, (249*Pi^4)/200 - (17*Pi^6)/126 + (4887*zeta[3])/10 - (41*Pi^4*zeta[3])/100 + (21*zeta[3]^2)/2 - (3663*zeta[5])/10 - (1041*zeta[7])/10, (1629*Pi^4)/200 - (629*Pi^6)/630 - (46483*Pi^8)/1260000 + (31347*zeta[3])/10 + (7*Pi^4*zeta[3])/20 + (3369*zeta[3]^2)/10 - (24651*zeta[5])/10 - (393*zeta[3]*zeta[5])/5 - (2553*zeta[7])/2 + (432*zeta[3, 5])/25, (10449*Pi^4)/200 - (1411*Pi^6)/210 - (37991*Pi^8)/50400 + (198207*zeta[3])/10 + (1123*Pi^4*zeta[3])/100 - (Pi^6*zeta[3])/7 + (43533*zeta[3]^2)/10 - (9029*zeta[3]^3)/5 - (161271*zeta[5])/10 - (11*Pi^4*zeta[5])/4 + 6015*zeta[3]*zeta[5] - (121677*zeta[7])/10 + (331121*zeta[9])/90 + 1296*zeta[3, 5], Int[158][4]]];
pInt[159]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[6]], [v[1], v[2]], [v[3], v[6]], [v[1], v[3]], [v[4], v[6]], [v[3], v[4]], [v[2], v[4]], [v[5], v[6]], [v[3], v[5]], [v[2], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, (36*zeta[3]^2)/5, (6*Pi^4*zeta[3])/25 + (144*zeta[3]^2)/5 - (378*zeta[7])/5, (-427*Pi^8)/7500 + (24*Pi^4*zeta[3])/25 + (1296*zeta[3]^2)/5 + (2844*zeta[3]*zeta[5])/5 - (1512*zeta[7])/5 + (3024*zeta[3, 5])/25, (-427*Pi^8)/1875 + (216*Pi^4*zeta[3])/25 + (22*Pi^6*zeta[3])/15 + (9216*zeta[3]^2)/5 - 492*zeta[3]^3 - (3*Pi^4*zeta[5])/5 + (11376*zeta[3]*zeta[5])/5 - (13608*zeta[7])/5 - (42458*zeta[9])/15 + (12096*zeta[3, 5])/25]];
pInt[160]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[5]], [v[2], v[3]], [v[3], v[6]], [v[3], v[7]], [v[4], v[6]], [v[4], v[7]], [v[1], v[4]], [v[5], v[6]], [v[5], v[7]], [v[1], v[5]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (116*Pi^8)/525 + (2*Pi^6*zeta[3])/3 + 612*zeta[3]^3 - 3*Pi^4*zeta[5] - 2520*zeta[3]*zeta[5] - 170*zeta[9] - 864*zeta[3, 5]]];
pInt[161]:=[[[v[3], v[3, 1]], [v[3, 1], v[1]], [v[1], e[1]], [v[2], e[2]], [v[2], v[5]], [v[2], v[3]], [v[3], v[6]], [v[3], v[7]], [v[4], v[6]], [v[4], v[7]], [v[1], v[4]], [v[5], v[6]], [v[5], v[7]], [v[1], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 4*zeta[5], (2*Pi^6)/189 + 16*zeta[3]^2 - 48*zeta[5], (-8*Pi^6)/63 + (8*Pi^4*zeta[3])/15 - 192*zeta[3]^2 + 288*zeta[5] + 41*zeta[7], (16*Pi^6)/21 - (1819*Pi^8)/3780 - (32*Pi^4*zeta[3])/5 + 1152*zeta[3]^2 - 1280*zeta[5] + 3784*zeta[3]*zeta[5] - 492*zeta[7] + 1944*zeta[3, 5], (-640*Pi^6)/189 + (8051*Pi^8)/1575 + (192*Pi^4*zeta[3])/5 + (268*Pi^6*zeta[3])/27 - 5120*zeta[3]^2 + 2912*zeta[3]^3 + 5184*zeta[5] - (1484*Pi^4*zeta[5])/15 - 37848*zeta[3]*zeta[5] + 2952*zeta[7] - (44315*zeta[9])/6 - 20736*zeta[3, 5]]];
pInt[162]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[3]], [v[2], v[5]], [v[2], v[3]], [v[3], v[6]], [v[3], v[7]], [v[4], v[6]], [v[4], v[7]], [v[5], v[6]], [v[5], v[7]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (116*Pi^8)/2625 + (2*Pi^6*zeta[3])/3 - 252*zeta[3]^3 - 3*Pi^4*zeta[5] - 504*zeta[3]*zeta[5] - 254*zeta[9] - (864*zeta[3, 5])/5, Int[162][2]]];
pInt[163]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[8]], [v[1], v[3]], [v[2], v[8]], [v[2], v[3]], [v[3], v[6]], [v[3], v[7]], [v[4], v[6]], [v[4], v[7]], [v[4], v[8]], [v[5], v[6]], [v[5], v[7]], [v[5], v[8]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 2*zeta[5], Pi^6/189 + (34*zeta[3]^2)/5 - 20*zeta[5], (-10*Pi^6)/189 + (17*Pi^4*zeta[3])/75 - 68*zeta[3]^2 + 44*zeta[5] + 45*zeta[7], (22*Pi^6)/189 + (8519*Pi^8)/135000 - (34*Pi^4*zeta[3])/15 + (748*zeta[3]^2)/5 + 588*zeta[5] - (5004*zeta[3]*zeta[5])/5 - 450*zeta[7] - (4536*zeta[3, 5])/25, (14*Pi^6)/9 - (8519*Pi^8)/13500 + (374*Pi^4*zeta[3])/75 - (2536*Pi^6*zeta[3])/945 + (9996*zeta[3]^2)/5 - (40876*zeta[3]^3)/15 - 7812*zeta[5] - (39*Pi^4*zeta[5])/25 + 10008*zeta[3]*zeta[5] + 990*zeta[7] + (44018*zeta[9])/45 + (9072*zeta[3, 5])/5]];
pInt[164]:=[[[v[1], e[1]], [v[2], e[2]], [v[7], e[3]], [v[-7], e[4]], [v[1], v[9]], [v[1], v[10]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[3], v[4]], [v[4], v[7]], [v[3], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 36*zeta[3]^2, (6*Pi^4*zeta[3])/5 - 378*zeta[7], (-427*Pi^8)/1500 + 432*zeta[3]^2 + 2844*zeta[3]*zeta[5] + (3024*zeta[3, 5])/5, (72*Pi^4*zeta[3])/5 + (22*Pi^6*zeta[3])/3 + 2304*zeta[3]^2 - 732*zeta[3]^3 - 3*Pi^4*zeta[5] - 4536*zeta[7] - (42458*zeta[9])/3]];
pInt[165]:=[[[v[1], e[1]], [v[2], e[2]], [v[5], e[3]], [v[-5], e[4]], [v[7], e[5]], [v[-7], e[6]], [v[1], v[9]], [v[1], v[10]], [v[3], v[9]], [v[3], v[10]], [v[4], v[9]], [v[4], v[10]], [v[-5], v[3]], [v[-5], v[4]], [v[5], v[7]], [v[5], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 20*zeta[5], (10*Pi^6)/189 + 68*zeta[3]^2 - 80*zeta[5], (-40*Pi^6)/189 + (34*Pi^4*zeta[3])/15 - 272*zeta[3]^2 + 80*zeta[5] + 450*zeta[7], (40*Pi^6)/189 + (8519*Pi^8)/13500 - (136*Pi^4*zeta[3])/15 + 272*zeta[3]^2 - 2448*zeta[3]*zeta[5] - 1800*zeta[7] - (9072*zeta[3, 5])/5, (-8519*Pi^8)/3375 + (136*Pi^4*zeta[3])/15 - (1292*Pi^6*zeta[3])/189 - (4640*zeta[3]^3)/3 + (552*Pi^4*zeta[5])/5 + 9792*zeta[3]*zeta[5] + 1800*zeta[7] + (88036*zeta[9])/9 + (36288*zeta[3, 5])/5]];
pInt[166]:=[[[v[3], v[3, 2]], [v[3, 2], v[2]], [v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[1], v[3]], [v[1], v[4]], [v[3], v[4]], [v[2], v[4]], [v[3], v[4]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6, 7], [0, 7/30, 19/20, 323/60, 458/15 - (31*zeta[3])/3, 2621/15 - (31*Pi^4)/180 - (97*zeta[3])/2, 60713/60 - (97*Pi^4)/120 - (1739*zeta[3])/6 - (1001*zeta[5])/5, 355751/60 - (1739*Pi^4)/360 - (1424*Pi^6)/2835 - (10421*zeta[3])/6 + (815*zeta[3]^2)/3 - (21387*zeta[5])/20, 1052833/30 - (10421*Pi^4)/360 - (20417*Pi^6)/7560 - (31447*zeta[3])/3 + (163*Pi^4*zeta[3])/18 + (5773*zeta[3]^2)/4 - (66529*zeta[5])/10 - (35763*zeta[7])/8, 6280573/30 - (31447*Pi^4)/180 - (47723*Pi^6)/2835 - (1072591*Pi^8)/756000 - (191143*zeta[3])/3 + (5773*Pi^4*zeta[3])/120 + (53791*zeta[3]^2)/6 - (823637*zeta[5])/20 + 12256*zeta[3]*zeta[5] - (819387*zeta[7])/32 + (243*zeta[3, 5])/5, 75352139/60 - (191143*Pi^4)/180 - (2366701*Pi^6)/22680 - (8089517*Pi^8)/1008000 - (1167967*zeta[3])/3 + (53791*Pi^4*zeta[3])/180 + (17569*Pi^6*zeta[3])/567 + (671429*zeta[3]^2)/12 - (49580*zeta[3]^3)/9 - (2547067*zeta[5])/10 + (12013*Pi^4*zeta[5])/60 + 69045*zeta[3]*zeta[5] - (2598051*zeta[7])/16 - (8145425*zeta[9])/72 - (9477*zeta[3, 5])/20, Int[166][6], Int[166][7]]];
pInt[167]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[2], v[4]], [v[3], v[4]], [v[3], v[5]], [v[4], v[5]], [v[1], v[4]], [v[2], v[5]], [v[2], v[3]], [v[1], v[3]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [0, 0, 0, (-2*zeta[3])/5, -Pi^4/150 - (14*zeta[3])/5, (-7*Pi^4)/150 - (86*zeta[3])/5 + (6*zeta[5])/5, (-43*Pi^4)/150 + (4*Pi^6)/945 - (454*zeta[3])/5 + (34*zeta[3]^2)/5 - (78*zeta[5])/5, (-227*Pi^4)/150 - (32*Pi^6)/945 - (2038*zeta[3])/5 + (17*Pi^4*zeta[3])/75 + (406*zeta[3]^2)/5 - (1422*zeta[5])/5 + (807*zeta[7])/5, (-1019*Pi^4)/150 - (668*Pi^6)/945 - (2477*Pi^8)/63000 - (6934*zeta[3])/5 + (203*Pi^4*zeta[3])/75 + (3814*zeta[3]^2)/5 - (15558*zeta[5])/5 + (3372*zeta[3]*zeta[5])/5 + 657*zeta[7] + (1944*zeta[3, 5])/5, (-3467*Pi^4)/150 - (7552*Pi^6)/945 - (140267*Pi^8)/315000 - (6214*zeta[3])/5 + (1907*Pi^4*zeta[3])/75 + (236*Pi^6*zeta[3])/135 + (31406*zeta[3]^2)/5 + (644*zeta[3]^3)/15 - (139566*zeta[5])/5 - (529*Pi^4*zeta[5])/25 + (40116*zeta[3]*zeta[5])/5 + 321*zeta[7] + (16810*zeta[9])/3 + (70632*zeta[3, 5])/25, Int[167][5], Int[167][6]]];
pInt[168]:=[[[v[5], v[5, 1]], [v[5, 1], v[1]], [v[1], e[1]], [v[2], e[2]], [v[2], v[4]], [v[3], v[4]], [v[3], v[5]], [v[4], v[5]], [v[1], v[4]], [v[2], v[5]], [v[2], v[3]], [v[1], v[3]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, 0, (-2*zeta[3])/5, -Pi^4/150 - (4*zeta[3])/5, -Pi^4/75 - 8*zeta[3] + (46*zeta[5])/5, (-2*Pi^4)/15 + (8*Pi^6)/315 - 48*zeta[3] - (22*zeta[3]^2)/5 + (92*zeta[5])/5, (-4*Pi^4)/5 + (16*Pi^6)/315 - (1472*zeta[3])/5 - (11*Pi^4*zeta[3])/75 - (44*zeta[3]^2)/5 + 184*zeta[5] + 319*zeta[7], (-368*Pi^4)/75 + (32*Pi^6)/63 + (16417*Pi^8)/945000 - 1792*zeta[3] - (22*Pi^4*zeta[3])/75 - 88*zeta[3]^2 + 1104*zeta[5] - (2132*zeta[3]*zeta[5])/5 + 638*zeta[7] + (8856*zeta[3, 5])/25, (-448*Pi^4)/15 + (64*Pi^6)/21 + (16417*Pi^8)/472500 - (54272*zeta[3])/5 - (44*Pi^4*zeta[3])/15 - (116*Pi^6*zeta[3])/105 - 528*zeta[3]^2 + (25124*zeta[3]^3)/15 + (33856*zeta[5])/5 - (2747*Pi^4*zeta[5])/75 - (4264*zeta[3]*zeta[5])/5 + 6380*zeta[7] + (321494*zeta[9])/45 + (17712*zeta[3, 5])/25, Int[168][4], Int[168][5]]];
pInt[169]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[4]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[1], v[4]], [v[2], v[5]], [v[5], v[10]], [v[2], v[3]], [v[1], v[3]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 0, (441*zeta[7])/40, (2063*Pi^8)/420000 - 27*zeta[3]*zeta[5] - (441*zeta[7])/20 - (81*zeta[3, 5])/25, (-2063*Pi^8)/210000 - (Pi^6*zeta[3])/14 - (27*zeta[3]^3)/5 - (9*Pi^4*zeta[5])/50 + 54*zeta[3]*zeta[5] + (1323*zeta[7])/10 + (8699*zeta[9])/30 + (162*zeta[3, 5])/25, Int[169][2], Int[169][3]]];
pInt[170]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[8]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[1], v[4]], [v[2], v[5]], [v[5], v[10]], [v[2], v[3]], [v[1], v[3]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[170][1], Int[170][2]]];
pInt[171]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[4]], [v[3], v[6]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[1], v[4]], [v[2], v[5]], [v[5], v[10]], [v[2], v[6]], [v[1], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[171][1]]];
pInt[172]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[1], v[4]], [v[2], v[5]], [v[5], v[10]], [v[2], v[6]], [v[1], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, -14*zeta[7], (-7*Pi^8)/1350 - 28*zeta[3]*zeta[5] + 168*zeta[7], (1534*Pi^8)/7875 - (2*Pi^6*zeta[3])/27 - 864*zeta[3]^2 + (692*zeta[3]^3)/3 - (7*Pi^4*zeta[5])/15 - 384*zeta[3]*zeta[5] + 1260*zeta[7] - (742*zeta[9])/3 - (2592*zeta[3, 5])/5]];
pInt[173]:=[[[v[3], v[3, 1]], [v[3, 1], v[1]], [v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[3], v[4]], [v[1], v[4]], [v[3], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5, 6], [-7/120, -7/60, -7/24, 7/4 - (131*zeta[3])/30, 3773/120 - (131*Pi^4)/1800 - (28*zeta[3])/3, 3689/12 - (7*Pi^4)/45 - (2887*zeta[3])/30 - (2861*zeta[5])/10, 299453/120 - (2887*Pi^4)/1800 - (2113*Pi^6)/2835 - (3704*zeta[3])/5 + (4466*zeta[3]^2)/15 - (2752*zeta[5])/5, 221501/12 - (926*Pi^4)/75 - (4058*Pi^6)/2835 - (164759*zeta[3])/30 + (2233*Pi^4*zeta[3])/225 + (1643*zeta[3]^2)/3 - (43073*zeta[5])/10 - (102953*zeta[7])/10, 15493373/120 - (164759*Pi^4)/1800 - (31583*Pi^6)/2835 - (1161443*Pi^8)/378000 - (587332*zeta[3])/15 + (1643*Pi^4*zeta[3])/90 + (72202*zeta[3]^2)/15 - (133508*zeta[5])/5 + (94676*zeta[3]*zeta[5])/5 - (39251*zeta[7])/2 - (7776*zeta[3, 5])/5, 10442705/12 - (146833*Pi^4)/225 - (21634*Pi^6)/315 - (2169353*Pi^8)/378000 - (8098919*zeta[3])/30 + (36101*Pi^4*zeta[3])/225 + (137548*Pi^6*zeta[3])/2835 + (163193*zeta[3]^2)/5 - (376094*zeta[3]^3)/45 - (1689553*zeta[5])/10 + (33389*Pi^4*zeta[5])/75 + 32666*zeta[3]*zeta[5] - (726878*zeta[7])/5 - (2992984*zeta[9])/9 - (17172*zeta[3, 5])/5, Int[173][5], Int[173][6]]];
pInt[174]:=[[[v[3], v[3, 1]], [v[3, 1], v[1]], [v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[2], v[7]], [v[2], v[6]], [v[3], v[6]], [v[3], v[4]], [v[4], v[6]], [v[1], v[4]], [v[3], v[7]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 0, (-441*zeta[7])/8, (-2063*Pi^8)/84000 + 18*zeta[3]*zeta[5] + 441*zeta[7] + (81*zeta[3, 5])/5, (2063*Pi^8)/10500 + (Pi^6*zeta[3])/21 + 70*zeta[3]^3 - (21*Pi^4*zeta[5])/20 - 144*zeta[3]*zeta[5] - 1323*zeta[7] - (205727*zeta[9])/72 - (648*zeta[3, 5])/5, Int[174][2], Int[174][3]]];
pInt[175]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[3], v[5]], [v[4], v[5]], [v[1], v[4]], [v[5], v[7]], [v[3], v[7]], [v[1], v[3]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [0, 0, zeta[3]/10, Pi^4/600 + (7*zeta[3])/10, (7*Pi^4)/600 + (11*zeta[3])/2 - (23*zeta[5])/10, (11*Pi^4)/120 - (2*Pi^6)/315 + (79*zeta[3])/2 - (259*zeta[3]^2)/10 - (161*zeta[5])/10, (79*Pi^4)/120 - (2*Pi^6)/45 + (2711*zeta[3])/10 - (259*Pi^4*zeta[3])/300 - (1093*zeta[3]^2)/10 - (253*zeta[5])/2 + (731*zeta[7])/4, (2711*Pi^4)/600 - (22*Pi^6)/63 + (301853*Pi^8)/3780000 + (3607*zeta[3])/2 - (1093*Pi^4*zeta[3])/300 - (977*zeta[3]^2)/2 - (1817*zeta[5])/2 - (8467*zeta[3]*zeta[5])/5 + (2093*zeta[7])/4 - (1674*zeta[3, 5])/25, (3607*Pi^4)/120 - (158*Pi^6)/63 - (5587*Pi^8)/540000 + (117311*zeta[3])/10 - (977*Pi^4*zeta[3])/60 - (152*Pi^6*zeta[3])/35 - (1309*zeta[3]^2)/2 + (12079*zeta[3]^3)/15 - (62353*zeta[5])/10 - (6793*Pi^4*zeta[5])/300 - (26629*zeta[3]*zeta[5])/5 + (893*zeta[7])/4 + (342271*zeta[9])/30 + (18522*zeta[3, 5])/25, Int[175][4], Int[175][5]]];
pInt[176]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[1], v[4]], [v[5], v[7]], [v[5], v[10]], [v[3], v[7]], [v[1], v[3]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[176][1], Int[176][2]]];
pInt[177]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[2], v[7]], [v[2], v[8]], [v[3], v[8]], [v[3], v[5]], [v[4], v[5]], [v[4], v[8]], [v[1], v[4]], [v[5], v[7]], [v[3], v[7]], [v[1], v[3]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[177][1]]];
pInt[178]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[1], v[4]], [v[5], v[7]], [v[5], v[10]], [v[3], v[7]], [v[1], v[3]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, -36*zeta[3]^2 + 108*zeta[3]*zeta[5] + (189*zeta[7])/2, (-1031*Pi^8)/7000 - (6*Pi^4*zeta[3])/5 + (2*Pi^6*zeta[3])/7 + 828*zeta[3]^2 + 108*zeta[3]^3 + (9*Pi^4*zeta[5])/5 + 1152*zeta[3]*zeta[5] - (4725*zeta[7])/2 + (3741*zeta[9])/2 + (3564*zeta[3, 5])/5]];
pInt[179]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[6]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[4], v[5]], [v[4], v[8]], [v[1], v[4]], [v[5], v[6]], [v[3], v[5]], [v[1], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[179][1]]];
pInt[180]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[4], v[5]], [v[4], v[8]], [v[1], v[4]], [v[5], v[7]], [v[3], v[5]], [v[6], v[7]], [v[1], v[6]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, 0, 168*zeta[9]]];
pInt[181]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[6]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[1], v[4]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]], [v[1], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, -14*zeta[7], (-7*Pi^8)/1350 - 88*zeta[3]*zeta[5] + 168*zeta[7], (14*Pi^8)/225 - (44*Pi^6*zeta[3])/189 - (304*zeta[3]^3)/3 - (22*Pi^4*zeta[5])/15 + 1056*zeta[3]*zeta[5] - 1008*zeta[7] - (197*zeta[9])/18]];
pInt[182]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[1], v[4]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]], [v[1], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, -28*zeta[7], (-7*Pi^8)/675 + 72*zeta[3]^2 - 48*zeta[3]^3 - 200*zeta[3]*zeta[5] + 343*zeta[7] + (262*zeta[9])/3, Int[182][1]]];
pInt[183]:=[[[v[4], v[4, 1]], [v[4, 1], v[1]], [v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]], [v[1], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [-1/20, 31/60, -13/30, -793/60 + (141*zeta[3])/5 - 38*zeta[5], -2999/30 + (47*Pi^4)/100 - (19*Pi^6)/189 + (6194*zeta[3])/15 - 248*zeta[3]^2 + 64*zeta[5] + (77*zeta[7])/2, 227087/60 + (3097*Pi^4)/450 + (32*Pi^6)/189 - (31757*Pi^8)/189000 - (32921*zeta[3])/3 - (124*Pi^4*zeta[3])/15 + 550*zeta[3]^2 - 96*zeta[3]^3 + (49384*zeta[5])/5 + 1694*zeta[3]*zeta[5] - (9167*zeta[7])/4 + (524*zeta[9])/3 + (3564*zeta[3, 5])/5, -1456891/30 - (32921*Pi^4)/180 + (49243*Pi^6)/1890 - (3596077*Pi^8)/378000 + (1605442*zeta[3])/15 + (203*Pi^4*zeta[3])/15 + (349*Pi^6*zeta[3])/63 + (53548*zeta[3]^2)/5 + 446*zeta[3]^3 - (424173*zeta[5])/5 - (49*Pi^4*zeta[5])/2 + 49708*zeta[3]*zeta[5] + (3989*zeta[7])/4 + (199591*zeta[9])/36 + (163782*zeta[3, 5])/5 + 2*Int[182][1]]];
pInt[184]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[5], v[7]], [v[5], v[10]], [v[3], v[7]], [v[3], v[4]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 70*zeta[7], (7*Pi^8)/270 - 100*zeta[3]*zeta[5] - 420*zeta[7], (-7*Pi^8)/45 - (50*Pi^6*zeta[3])/189 + (404*zeta[3]^3)/3 - (5*Pi^4*zeta[5])/3 + 600*zeta[3]*zeta[5] + 840*zeta[7] + (68095*zeta[9])/18]];
pInt[185]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[5]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[3], v[5]], [v[4], v[5]], [v[4], v[9]], [v[5], v[7]], [v[3], v[7]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[185][1]]];
pInt[186]:=[[[v[7], v[7, 3]], [v[7, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[5]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[3], v[5]], [v[4], v[5]], [v[4], v[9]], [v[5], v[7]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 10*zeta[5], (5*Pi^6)/189 + 16*zeta[3]^2 - 90*zeta[5], (-5*Pi^6)/21 + (8*Pi^4*zeta[3])/15 - 144*zeta[3]^2 + 330*zeta[5] + (289*zeta[7])/2, (55*Pi^6)/63 + (6073*Pi^8)/189000 - (24*Pi^4*zeta[3])/5 + 528*zeta[3]^2 - 650*zeta[5] - 326*zeta[3]*zeta[5] - (2601*zeta[7])/2 + (324*zeta[3, 5])/5, (-325*Pi^6)/189 - (6073*Pi^8)/21000 + (88*Pi^4*zeta[3])/5 - (179*Pi^6*zeta[3])/189 - 1040*zeta[3]^2 - 654*zeta[3]^3 + 810*zeta[5] - (65*Pi^4*zeta[5])/6 + 2934*zeta[3]*zeta[5] + (9537*zeta[7])/2 - (26657*zeta[9])/12 - (2916*zeta[3, 5])/5, Int[186][3]]];
pInt[187]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[4], v[9]], [v[5], v[7]], [v[5], v[10]], [v[3], v[7]], [v[3], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (928*Pi^8)/2625 + (2*Pi^6*zeta[3])/3 - 660*zeta[3]^3 - 3*Pi^4*zeta[5] - 4032*zeta[3]*zeta[5] + (8479*zeta[9])/3 - (6912*zeta[3, 5])/5, Int[187][2]]];
pInt[188]:=[[[v[9], v[9, 3]], [v[9, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[4], v[9]], [v[5], v[7]], [v[5], v[10]], [v[3], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 14*zeta[5], Pi^6/27 + 62*zeta[3]^2 - 118*zeta[5], (-59*Pi^6)/189 + (31*Pi^4*zeta[3])/15 - 514*zeta[3]^2 + 358*zeta[5] + (637*zeta[7])/2, (179*Pi^6)/189 + (2311*Pi^8)/7875 - (257*Pi^4*zeta[3])/15 + 1546*zeta[3]^2 - 230*zeta[5] - 1310*zeta[3]*zeta[5] - (5723*zeta[7])/2 - (3348*zeta[3, 5])/5, (-115*Pi^6)/189 - (12613*Pi^8)/5250 + (773*Pi^4*zeta[3])/15 - (239*Pi^6*zeta[3])/63 - 1658*zeta[3]^2 - (9346*zeta[3]^3)/3 - 2106*zeta[5] + (1019*Pi^4*zeta[5])/30 + 8614*zeta[3]*zeta[5] + (23915*zeta[7])/2 + (31829*zeta[9])/36 + (25596*zeta[3, 5])/5, Int[188][3]]];
pInt[189]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[5]], [v[2], v[6]], [v[2], v[3]], [v[3], v[6]], [v[3], v[5]], [v[4], v[5]], [v[3], v[4]], [v[5], v[6]], [v[4], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, zeta[3]/5, Pi^4/300 + (3*zeta[3])/5, Pi^4/100 + (7*zeta[3])/5 - (8*zeta[5])/5, (7*Pi^4)/300 - Pi^6/210 - 13*zeta[3] + (134*zeta[3]^2)/5 - (24*zeta[5])/5, (-13*Pi^4)/60 - Pi^6/70 - (1169*zeta[3])/5 + (67*Pi^4*zeta[3])/75 + (402*zeta[3]^2)/5 - (56*zeta[5])/5 + (967*zeta[7])/20, (-1169*Pi^4)/300 - Pi^6/30 + (2087*Pi^8)/90000 - (12209*zeta[3])/5 + (67*Pi^4*zeta[3])/25 + (2378*zeta[3]^2)/5 + 104*zeta[5] + (5558*zeta[3]*zeta[5])/5 + (20541*zeta[7])/20 + (378*zeta[3, 5])/25, (-12209*Pi^4)/300 + (13*Pi^6)/42 + (97129*Pi^8)/210000 - (106049*zeta[3])/5 + (1189*Pi^4*zeta[3])/75 + (529*Pi^6*zeta[3])/189 + 3442*zeta[3]^2 - (6*zeta[3]^3)/5 + (9352*zeta[5])/5 + (259*Pi^4*zeta[5])/15 + (5874*zeta[3]*zeta[5])/5 + (157969*zeta[7])/20 - (23383*zeta[9])/45 - (5346*zeta[3, 5])/25, Int[189][4]]];
pInt[190]:=[[[v[5], v[5, 3]], [v[5, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[5]], [v[2], v[6]], [v[2], v[3]], [v[3], v[6]], [v[4], v[5]], [v[3], v[4]], [v[5], v[6]], [v[4], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, (-441*zeta[7])/8, (-2063*Pi^8)/84000 + 135*zeta[3]*zeta[5] + 441*zeta[7] + (81*zeta[3, 5])/5, (2063*Pi^8)/10500 + (5*Pi^6*zeta[3])/14 + 267*zeta[3]^3 + (9*Pi^4*zeta[5])/10 - 1080*zeta[3]*zeta[5] - 1323*zeta[7] - (6113*zeta[9])/2 - (648*zeta[3, 5])/5, Int[190][2]]];
pInt[191]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[5]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[5]], [v[4], v[5]], [v[3], v[4]], [v[5], v[7]], [v[6], v[7]], [v[4], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[191][1]]];
pInt[192]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[3], v[4]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]], [v[4], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[192][1], Int[192][2]]];
pInt[193]:=[[[v[6], v[6, 4]], [v[6, 4], v[4]], [v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[3], v[4]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [-1/60, 1/4, -17/12, -5/12 + (5*zeta[3])/3 + 10*zeta[5], 4739/60 + Pi^4/36 + (5*Pi^6)/189 - 113*zeta[3] + 58*zeta[3]^2 - 6*zeta[5], -52273/60 - (113*Pi^4)/60 - Pi^6/63 + (4673*zeta[3])/3 + (29*Pi^4*zeta[3])/15 - 30*zeta[3]^2 - (6421*zeta[5])/5 + 582*zeta[7], 79807/12 + (4673*Pi^4)/180 - (9644*Pi^6)/2835 + (367763*Pi^8)/189000 - (33835*zeta[3])/3 - Pi^4*zeta[3] - (10762*zeta[3]^2)/3 + 16*zeta[3]^3 + 8851*zeta[5] - 10686*zeta[3]*zeta[5] - (319*zeta[7])/2 + (2126*zeta[9])/9 - (33696*zeta[3, 5])/5, -510533/12 - (6767*Pi^4)/36 + (166*Pi^6)/7 - (388471*Pi^8)/94500 + (159065*zeta[3])/3 - (5381*Pi^4*zeta[3])/45 - (5401*Pi^6*zeta[3])/189 + 28406*zeta[3]^2 - (11506*zeta[3]^3)/3 - 1657*zeta[5] + (767*Pi^4*zeta[5])/2 + 29552*zeta[3]*zeta[5] - 71479*zeta[7] + (1033841*zeta[9])/36 + (79164*zeta[3, 5])/5 + 2*Int[192][1], Int[193][3]]];
pInt[194]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[6]], [v[2], v[3]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[3], v[4]], [v[4], v[9]], [v[5], v[6]], [v[5], v[10]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[194][1], Int[194][2]]];
pInt[195]:=[[[v[10], v[10, 3]], [v[10, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[6]], [v[2], v[3]], [v[3], v[6]], [v[4], v[5]], [v[3], v[4]], [v[4], v[9]], [v[5], v[6]], [v[5], v[10]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [-1/120, 1/6, -41/24, 37/3 - (31*zeta[3])/6, -8681/120 - (31*Pi^4)/360 + (148*zeta[3])/3 - 18*zeta[3]^2 + 4*zeta[5], 11203/30 + (37*Pi^4)/45 + (2*Pi^6)/189 - (955*zeta[3])/6 - (3*Pi^4*zeta[3])/5 + 100*zeta[3]^2 + 8*zeta[3]^3 - (2481*zeta[5])/10 - (791*zeta[7])/2 + (1063*zeta[9])/9, -42673/24 - (191*Pi^4)/72 - (1822*Pi^6)/2835 - (35717*Pi^8)/94500 + (98*zeta[3])/3 + (10*Pi^4*zeta[3])/3 + (1129*zeta[3]^2)/3 + 80*zeta[3]^3 + 1576*zeta[5] - 1652*zeta[3]*zeta[5] + (5759*zeta[7])/2 + (10630*zeta[9])/9 + (4428*zeta[3, 5])/5 + Int[194][1], 24094/3 + (49*Pi^4)/90 + (2290*Pi^6)/567 + (229133*Pi^8)/63000 + (673*zeta[3])/6 + (1129*Pi^4*zeta[3])/90 - (808*Pi^6*zeta[3])/189 - (8978*zeta[3]^2)/3 - (17360*zeta[3]^3)/3 + (7007*zeta[5])/2 - (304*Pi^4*zeta[5])/3 - 1552*zeta[3]*zeta[5] - 19906*zeta[7] - (170881*zeta[9])/12 - (49788*zeta[3, 5])/5 + 10*Int[194][1] + Int[194][2]]];
pInt[196]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[6]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[3], v[4]], [v[4], v[6]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 0, 120*zeta[3]*zeta[5], (20*Pi^6*zeta[3])/63 + 384*zeta[3]^3 + 2*Pi^4*zeta[5] - 1440*zeta[3]*zeta[5] + (4730*zeta[9])/3]];
pInt[197]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[3], v[4]], [v[4], v[9]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, -14*zeta[7], (-7*Pi^8)/1350 + 36*zeta[3]^2 - 32*zeta[3]^3 + 20*zeta[3]*zeta[5] + (147*zeta[7])/2 + (617*zeta[9])/9, Int[197][1]]];
pInt[198]:=[[[v[9], v[9, 6]], [v[9, 6], v[6]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[3], v[4]], [v[4], v[9]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [-1/15, 3/10, 119/30, -54 + (38*zeta[3])/3 + 20*zeta[5], 3819/10 + (19*Pi^4)/90 + (10*Pi^6)/189 - (1908*zeta[3])/5 + 116*zeta[3]^2 + 56*zeta[5] - 14*zeta[7], -34697/15 - (159*Pi^4)/25 + (4*Pi^6)/27 - (7*Pi^8)/1350 + (50588*zeta[3])/15 + (58*Pi^4*zeta[3])/15 + 485*zeta[3]^2 - 64*zeta[3]^3 - (17849*zeta[5])/5 + 20*zeta[3]*zeta[5] + (4243*zeta[7])/4 + (1234*zeta[9])/9, 408707/30 + (12647*Pi^4)/225 - (53737*Pi^6)/5670 + (1413397*Pi^8)/378000 - (61459*zeta[3])/5 + (413*Pi^4*zeta[3])/30 - (10*Pi^6*zeta[3])/189 - (32297*zeta[3]^2)/6 - (1412*zeta[3]^3)/3 + (20009*zeta[5])/10 - (Pi^4*zeta[5])/3 - 21202*zeta[3]*zeta[5] + (48867*zeta[7])/8 - (3557*zeta[9])/2 - (66222*zeta[3, 5])/5 + 2*Int[197][1]]];
pInt[199]:=[[[v[6], v[6, 3]], [v[6, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[5]], [v[2], v[6]], [v[2], v[3]], [v[3], v[5]], [v[4], v[5]], [v[3], v[4]], [v[5], v[6]], [v[4], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 0, -36*zeta[3]^2, (-6*Pi^4*zeta[3])/5 + 72*zeta[3]^2 + 378*zeta[7], (427*Pi^8)/1500 + (12*Pi^4*zeta[3])/5 - 432*zeta[3]^2 - 3444*zeta[3]*zeta[5] - 756*zeta[7] - (3024*zeta[3, 5])/5, (-427*Pi^8)/750 - (72*Pi^4*zeta[3])/5 - (562*Pi^6*zeta[3])/63 - 1440*zeta[3]^2 + 244*zeta[3]^3 - 7*Pi^4*zeta[5] + 6888*zeta[3]*zeta[5] + 4536*zeta[7] + (206354*zeta[9])/9 + (6048*zeta[3, 5])/5, Int[199][3]]];
pInt[200]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[9]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, -56*zeta[7], (22478*Pi^8)/23625 - 672*zeta[3]^2 - 704*zeta[3]^3 - 7888*zeta[3]*zeta[5] + 3108*zeta[7] + (1280*zeta[9])/9 - (19008*zeta[3, 5])/5]];
pInt[201]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[6]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[6]], [v[3], v[4]], [v[1], v[4]], [v[4], v[7]], [v[1], v[4]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4, 5], [1/60, 3/20, 73/60, 541/60 - (97*zeta[3])/15, 3793/60 - (97*Pi^4)/900 - (153*zeta[3])/5, 25621/60 - (51*Pi^4)/100 - (2527*zeta[3])/15 - (972*zeta[5])/5, 168553/60 - (2527*Pi^4)/900 - (2819*Pi^6)/5670 - (13147*zeta[3])/15 + (3659*zeta[3]^2)/15 - (5287*zeta[5])/5, 1087501/60 - (13147*Pi^4)/900 - (2567*Pi^6)/945 - (65287*zeta[3])/15 + (3659*Pi^4*zeta[3])/450 + (5546*zeta[3]^2)/5 - 6577*zeta[5] - (224793*zeta[7])/40, 6914113/60 - (65287*Pi^4)/900 - (48064*Pi^6)/2835 - (346613*Pi^8)/151200 - (309667*zeta[3])/15 + (2773*Pi^4*zeta[3])/75 + (87884*zeta[3]^2)/15 - (197057*zeta[5])/5 + (86974*zeta[3]*zeta[5])/5 - (652643*zeta[7])/20 + (8829*zeta[3, 5])/5, 43462981/60 - (309667*Pi^4)/900 - (289012*Pi^6)/2835 - (5006209*Pi^8)/378000 - (1391407*zeta[3])/15 + (43942*Pi^4*zeta[3])/225 + (126802*Pi^6*zeta[3])/2835 + (431684*zeta[3]^2)/15 - (228806*zeta[3]^3)/45 - 231361*zeta[5] + (42829*Pi^4*zeta[5])/300 + (456608*zeta[3]*zeta[5])/5 - (1064191*zeta[7])/5 - (12008809*zeta[9])/72 + (47142*zeta[3, 5])/5, Int[201][5]]];
pInt[202]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[6]], [v[2], v[5]], [v[2], v[3]], [v[3], v[6]], [v[3], v[6]], [v[4], v[5]], [v[3], v[4]], [v[4], v[5]], [v[5], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [1/30, 1/6, 17/30, -31/30 + (58*zeta[3])/15, -1231/30 + (29*Pi^4)/450 + (308*zeta[3])/15, -14671/30 + (77*Pi^4)/225 + (2552*zeta[3])/15 + (1749*zeta[5])/5, -135391/30 + (638*Pi^4)/225 + (5189*Pi^6)/5670 + (4360*zeta[3])/3 - (8243*zeta[3]^2)/15 + (8572*zeta[5])/5, -1106431/30 + (218*Pi^4)/9 + (12704*Pi^6)/2835 + (36232*zeta[3])/3 - (8243*Pi^4*zeta[3])/450 - (38818*zeta[3]^2)/15 + (54082*zeta[5])/5 + (563649*zeta[7])/40, -8405551/30 + (9058*Pi^4)/45 + (79847*Pi^6)/2835 + (15824369*Pi^8)/3780000 + (288136*zeta[3])/3 - (19409*Pi^4*zeta[3])/225 - (248992*zeta[3]^2)/15 + (349378*zeta[5])/5 - (200302*zeta[3]*zeta[5])/5 + (1355217*zeta[7])/20 + (54783*zeta[3, 5])/25, -60791791/30 + (72034*Pi^4)/45 + (513167*Pi^6)/2835 + (4057993*Pi^8)/210000 + (2194312*zeta[3])/3 - (124496*Pi^4*zeta[3])/225 - (58442*Pi^6*zeta[3])/567 - (336080*zeta[3]^2)/3 + (989426*zeta[3]^3)/45 + (2314618*zeta[5])/5 - (51017*Pi^4*zeta[5])/60 - (905252*zeta[3]*zeta[5])/5 + (4025959*zeta[7])/10 + (174188021*zeta[9])/360 + (341118*zeta[3, 5])/25]];
pInt[203]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[3]], [v[2], v[8]], [v[3], v[5]], [v[3], v[8]], [v[4], v[5]], [v[4], v[8]], [v[1], v[4]], [v[2], v[5]], [v[2], v[5]], [v[1], v[3]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, (6*zeta[3])/5, Pi^4/50 + (12*zeta[3])/5, Pi^4/25 + (96*zeta[3])/5 - (23*zeta[5])/5, (8*Pi^4)/25 - (29*Pi^6)/1890 + (576*zeta[3])/5 - (311*zeta[3]^2)/5 - (46*zeta[5])/5, (48*Pi^4)/25 - (29*Pi^6)/945 + (3456*zeta[3])/5 - (311*Pi^4*zeta[3])/150 - (622*zeta[3]^2)/5 - (368*zeta[5])/5 - (12911*zeta[7])/40, (288*Pi^4)/25 - (232*Pi^6)/945 - (860411*Pi^8)/3780000 + (20736*zeta[3])/5 - (311*Pi^4*zeta[3])/75 - (4976*zeta[3]^2)/5 - (2208*zeta[5])/5 - (272*zeta[3]*zeta[5])/5 - (12911*zeta[7])/20 + (9423*zeta[3, 5])/25, (1728*Pi^4)/25 - (464*Pi^6)/315 - (860411*Pi^8)/1890000 + (124416*zeta[3])/5 - (2488*Pi^4*zeta[3])/75 + (5*Pi^6*zeta[3])/27 - (29856*zeta[3]^2)/5 + (11464*zeta[3]^3)/5 - (13248*zeta[5])/5 - (1939*Pi^4*zeta[5])/60 - (544*zeta[3]*zeta[5])/5 - (25822*zeta[7])/5 - (3882089*zeta[9])/360 + (18846*zeta[3, 5])/25, Int[203][4]]];
pInt[204]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[5]], [v[2], v[8]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[3], v[5]], [v[3], v[5]], [v[4], v[10]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, (441*zeta[7])/8, (2063*Pi^8)/84000 - 216*zeta[3]*zeta[5] - (1323*zeta[7])/4 - (81*zeta[3, 5])/5, (-2063*Pi^8)/14000 - (4*Pi^6*zeta[3])/7 - 492*zeta[3]^3 - (9*Pi^4*zeta[5])/4 + 1296*zeta[3]*zeta[5] + (1323*zeta[7])/2 + (30721*zeta[9])/8 + (486*zeta[3, 5])/5, Int[204][2]]];
pInt[205]:=[[[v[1], e[1]], [v[2], e[2]], [v[9], e[3]], [v[-9], e[4]], [v[2], v[5]], [v[2], v[8]], [v[3], v[8]], [v[4], v[5]], [v[4], v[8]], [v[3], v[5]], [v[3], v[5]], [v[3], v[9]], [v[4], v[9]], [v[-9], v[1]], [v[-9], v[1]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 20*zeta[5], (10*Pi^6)/189 - 22*zeta[3]^2 - 80*zeta[5], (-40*Pi^6)/189 - (11*Pi^4*zeta[3])/15 + 88*zeta[3]^2 + 80*zeta[5] + (4685*zeta[7])/8, (40*Pi^6)/189 - (31081*Pi^8)/756000 + (44*Pi^4*zeta[3])/15 - 88*zeta[3]^2 + 272*zeta[3]*zeta[5] - (4685*zeta[7])/2 + (4563*zeta[3, 5])/5, (31081*Pi^8)/189000 - (44*Pi^4*zeta[3])/15 + (158*Pi^6*zeta[3])/189 + 860*zeta[3]^3 - (4291*Pi^4*zeta[5])/60 - 1088*zeta[3]*zeta[5] + (4685*zeta[7])/2 + (102457*zeta[9])/8 - (18252*zeta[3, 5])/5]];
pInt[206]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[2]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[1], v[3]], [v[4], v[6]], [v[1], v[4]], [v[4], v[6]], [v[4], v[8]], [v[2], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 4*zeta[5], (2*Pi^6)/189 - (22*zeta[3]^2)/5, (-11*Pi^4*zeta[3])/75 + 48*zeta[5] + (937*zeta[7])/8, (8*Pi^6)/63 - (31081*Pi^8)/3780000 - (264*zeta[3]^2)/5 + 256*zeta[5] - (688*zeta[3]*zeta[5])/5 + (4563*zeta[3, 5])/25, (128*Pi^6)/189 - (44*Pi^4*zeta[3])/25 - (46*Pi^6*zeta[3])/135 - (1408*zeta[3]^2)/5 + (1916*zeta[3]^3)/5 + 1536*zeta[5] - (5251*Pi^4*zeta[5])/300 + (2811*zeta[7])/2 + (102457*zeta[9])/40]];
pInt[207]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[7]], [v[2], v[5]], [v[2], v[7]], [v[3], v[7]], [v[3], v[5]], [v[3], v[9]], [v[4], v[5]], [v[4], v[9]], [v[4], v[5]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, (441*zeta[7])/8, (2063*Pi^8)/84000 - 108*zeta[3]*zeta[5] - (1323*zeta[7])/4 - (81*zeta[3, 5])/5, (-2063*Pi^8)/14000 - (2*Pi^6*zeta[3])/7 - 144*zeta[3]^3 - (9*Pi^4*zeta[5])/20 + 648*zeta[3]*zeta[5] + (1323*zeta[7])/2 + (80579*zeta[9])/24 + (486*zeta[3, 5])/5, Int[207][2]]];
pInt[208]:=[[[v[3], v[3, 1]], [v[3, 1], v[1]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[2], v[6]], [v[2], v[4]], [v[3], v[6]], [v[3], v[4]], [v[4], v[6]], [v[1], v[3]], [v[6], v[9]], [v[4], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 0, -36*zeta[3]^2, (-6*Pi^4*zeta[3])/5 + 72*zeta[3]^2 + 378*zeta[7], (427*Pi^8)/1500 + (12*Pi^4*zeta[3])/5 - 432*zeta[3]^2 - 3204*zeta[3]*zeta[5] - 756*zeta[7] - (3024*zeta[3, 5])/5, (-427*Pi^8)/750 - (72*Pi^4*zeta[3])/5 - (58*Pi^6*zeta[3])/7 - 1440*zeta[3]^2 + 756*zeta[3]^3 - 3*Pi^4*zeta[5] + 6408*zeta[3]*zeta[5] + 4536*zeta[7] + 19066*zeta[9] + (6048*zeta[3, 5])/5, Int[208][3]]];
pInt[209]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[8]], [v[3], v[8]], [v[3], v[9]], [v[3], v[10]], [v[4], v[8]], [v[4], v[10]], [v[4], v[5]], [v[2], v[5]], [v[5], v[9]], [v[2], v[4]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, -36*zeta[3]^2 + 108*zeta[3]*zeta[5] + (189*zeta[7])/2, (-1031*Pi^8)/7000 - (6*Pi^4*zeta[3])/5 + (2*Pi^6*zeta[3])/7 + 612*zeta[3]^2 + 204*zeta[3]^3 + (9*Pi^4*zeta[5])/5 + 1080*zeta[3]*zeta[5] - (3591*zeta[7])/2 + (6971*zeta[9])/6 + (3564*zeta[3, 5])/5, Int[209][2]]];
pInt[210]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[8]], [v[3], v[8]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[2], v[5]], [v[5], v[9]], [v[2], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 5*zeta[3]^2 + 45*zeta[5], (5*Pi^6)/42 - (Pi^4*zeta[3])/6 + 9*zeta[3]^2 - 195*zeta[5] + (447*zeta[7])/2, (-65*Pi^6)/126 - (36389*Pi^8)/378000 + (3*Pi^4*zeta[3])/10 + 273*zeta[3]^2 + 625*zeta[5] + 3102*zeta[3]*zeta[5] - (5157*zeta[7])/2 + (3564*zeta[3, 5])/5, (625*Pi^6)/378 - (2083*Pi^8)/42000 + (91*Pi^4*zeta[3])/10 + (1556*Pi^6*zeta[3])/189 - 2651*zeta[3]^2 + (1886*zeta[3]^3)/3 - 1875*zeta[5] - (77*Pi^4*zeta[5])/10 - 25470*zeta[3]*zeta[5] + (32175*zeta[7])/2 + (233581*zeta[9])/18 - (18468*zeta[3, 5])/5, Int[210][3]]];
pInt[211]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[10]], [v[2], v[8]], [v[3], v[8]], [v[3], v[5]], [v[3], v[10]], [v[4], v[6]], [v[4], v[8]], [v[4], v[10]], [v[5], v[6]], [v[2], v[5]], [v[2], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3, 4], [0, 0, 0, zeta[5], Pi^6/378 + zeta[3]^2 - 15*zeta[5], (-5*Pi^6)/126 + (Pi^4*zeta[3])/30 - 51*zeta[3]^2 + 117*zeta[5] + (3*zeta[7])/2, (13*Pi^6)/42 - (68939*Pi^8)/378000 - (17*Pi^4*zeta[3])/10 + 585*zeta[3]^2 - 671*zeta[5] + 1278*zeta[3]*zeta[5] - (45*zeta[7])/2 + (3564*zeta[3, 5])/5, (-671*Pi^6)/378 + (117931*Pi^8)/126000 + (39*Pi^4*zeta[3])/2 + (638*Pi^6*zeta[3])/189 - 3515*zeta[3]^2 - (634*zeta[3]^3)/3 + 3309*zeta[5] - (381*Pi^4*zeta[5])/10 - 4698*zeta[3]*zeta[5] - (1917*zeta[7])/2 + (8222*zeta[9])/9 - (18468*zeta[3, 5])/5, Int[211][3], Int[211][4]]];
pInt[212]:=[[[v[6], v[6, 3]], [v[6, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[6]], [v[2], v[5]], [v[2], v[3]], [v[3], v[6]], [v[4], v[5]], [v[3], v[4]], [v[4], v[5]], [v[5], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -20*zeta[5], (-10*Pi^6)/189 + 22*zeta[3]^2 + 120*zeta[5], (20*Pi^6)/63 + (11*Pi^4*zeta[3])/15 - 132*zeta[3]^2 - 240*zeta[5] - (7373*zeta[7])/8, (-40*Pi^6)/63 - (62999*Pi^8)/756000 - (22*Pi^4*zeta[3])/5 + 264*zeta[3]^2 + 160*zeta[5] + 832*zeta[3]*zeta[5] + (22119*zeta[7])/4 - (4563*zeta[3, 5])/5, (80*Pi^6)/189 + (62999*Pi^8)/126000 + (44*Pi^4*zeta[3])/5 + (394*Pi^6*zeta[3])/189 - 176*zeta[3]^2 - 1132*zeta[3]^3 + (1079*Pi^4*zeta[5])/12 - 4992*zeta[3]*zeta[5] - (22119*zeta[7])/2 - (776267*zeta[9])/24 + (27378*zeta[3, 5])/5]];
pInt[213]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[5]], [v[2], v[8]], [v[3], v[8]], [v[3], v[9]], [v[3], v[10]], [v[4], v[8]], [v[4], v[10]], [v[4], v[5]], [v[5], v[9]], [v[4], v[5]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 36*zeta[3]^2, (6*Pi^4*zeta[3])/5 - 360*zeta[3]^2 + 567*zeta[7], (6317*Pi^8)/5250 - 12*Pi^4*zeta[3] + 1872*zeta[3]^2 - 4464*zeta[3]*zeta[5] - 5670*zeta[7] - (19224*zeta[3, 5])/5, (-6317*Pi^8)/525 + (312*Pi^4*zeta[3])/5 - 12*Pi^6*zeta[3] - 7776*zeta[3]^2 - 1392*zeta[3]^3 + 246*Pi^4*zeta[5] + 44640*zeta[3]*zeta[5] + 29484*zeta[7] + (82850*zeta[9])/3 + 38448*zeta[3, 5]]];
pInt[214]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[10]], [v[2], v[6]], [v[2], v[8]], [v[3], v[8]], [v[3], v[5]], [v[3], v[10]], [v[4], v[6]], [v[4], v[8]], [v[4], v[10]], [v[5], v[6]], [v[5], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 17*zeta[3]^2 + 45*zeta[5], (5*Pi^6)/42 - (17*Pi^4*zeta[3])/30 + 153*zeta[3]^2 - 195*zeta[5] - (85*zeta[7])/2, (-65*Pi^6)/126 + (1141*Pi^8)/1200 + (51*Pi^4*zeta[3])/10 - 663*zeta[3]^2 + 625*zeta[5] - 6958*zeta[3]*zeta[5] + (765*zeta[7])/2 - 3780*zeta[3, 5], (625*Pi^6)/378 - (3423*Pi^8)/400 - (221*Pi^4*zeta[3])/10 - (1154*Pi^6*zeta[3])/63 + 2125*zeta[3]^2 - (8630*zeta[3]^3)/3 - 1875*zeta[5] + (5971*Pi^4*zeta[5])/30 + 62622*zeta[3]*zeta[5] - (3315*zeta[7])/2 + 10580*zeta[9] + 34020*zeta[3, 5]]];
pInt[215]:=[[[v[6], v[6, 5]], [v[6, 5], v[5]], [v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[10]], [v[2], v[6]], [v[2], v[8]], [v[3], v[8]], [v[3], v[5]], [v[3], v[10]], [v[4], v[6]], [v[4], v[8]], [v[4], v[10]], [v[5], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 5*zeta[5], (5*Pi^6)/378 + 41*zeta[3]^2 - 55*zeta[5] - (161*zeta[7])/2, (-55*Pi^6)/378 + (32993*Pi^8)/189000 + (41*Pi^4*zeta[3])/30 - 307*zeta[3]^2 + 285*zeta[5] - 2162*zeta[3]*zeta[5] + (1331*zeta[7])/2 - (3996*zeta[3, 5])/5, (95*Pi^6)/126 + (235621*Pi^8)/378000 - (307*Pi^4*zeta[3])/30 - (1081*Pi^6*zeta[3])/189 + 33*zeta[3]^2 - (2006*zeta[3]^3)/3 - 1015*zeta[5] + (917*Pi^4*zeta[5])/30 + 1178*zeta[3]*zeta[5] + (955*zeta[7])/2 - (18371*zeta[9])/4 - (7236*zeta[3, 5])/5]];
pInt[216]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[8]], [v[1], v[4]], [v[4], v[6]], [v[1], v[4]], [v[6], v[7]], [v[7], v[10]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 5*zeta[3]^2 + 45*zeta[5], (5*Pi^6)/42 - (Pi^4*zeta[3])/6 + 261*zeta[3]^2 - 195*zeta[5] - 46*zeta[7], (-65*Pi^6)/126 + (2297*Pi^8)/15120 + (87*Pi^4*zeta[3])/10 - 3003*zeta[3]^2 + 625*zeta[5] - 440*zeta[3]*zeta[5] + 3816*zeta[7] - 648*zeta[3, 5], (625*Pi^6)/378 - (21473*Pi^8)/42000 - (1001*Pi^4*zeta[3])/10 - (215*Pi^6*zeta[3])/189 + 20281*zeta[3]^2 + 2388*zeta[3]^3 - 1875*zeta[5] + (140*Pi^4*zeta[5])/3 + 27072*zeta[3]*zeta[5] - 46020*zeta[7] - (4421*zeta[9])/36 + (38232*zeta[3, 5])/5]];
pInt[217]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[6]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[1], v[4]], [v[5], v[6]], [v[1], v[5]], [v[6], v[7]], [v[7], v[10]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, zeta[5], Pi^6/378 + zeta[3]^2 - 15*zeta[5], (-5*Pi^6)/126 + (Pi^4*zeta[3])/30 - 15*zeta[3]^2 + 117*zeta[5] - 37*zeta[7], (13*Pi^6)/42 - (31*Pi^8)/2160 - (Pi^4*zeta[3])/2 + 333*zeta[3]^2 + 48*zeta[3]^3 - 671*zeta[5] - 260*zeta[3]*zeta[5] - 12*zeta[7] + (2126*zeta[9])/3, (-671*Pi^6)/378 + (38249*Pi^8)/126000 + (111*Pi^4*zeta[3])/10 - (131*Pi^6*zeta[3])/189 - 4775*zeta[3]^2 + 1312*zeta[3]^3 + 3309*zeta[5] - (13*Pi^4*zeta[5])/3 - 3012*zeta[3]*zeta[5] + 7578*zeta[7] - (135569*zeta[9])/36 - (5832*zeta[3, 5])/5 + 6*Int[171][1]]];
pInt[218]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[5]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[4], v[9]], [v[5], v[9]], [v[5], v[7]], [v[7], v[10]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9]];
pInt[219]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[5]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[6]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[4], v[5]], [v[5], v[6]], [v[6], v[7]], [v[7], v[10]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 11*zeta[3]^2 + 45*zeta[5], (5*Pi^6)/42 - (11*Pi^4*zeta[3])/30 + 99*zeta[3]^2 - 195*zeta[5] + (243*zeta[7])/4, (-65*Pi^6)/126 + (1156*Pi^8)/23625 + (33*Pi^4*zeta[3])/10 - 429*zeta[3]^2 + 625*zeta[5] + 846*zeta[3]*zeta[5] - (2187*zeta[7])/4 - (486*zeta[3, 5])/5, (625*Pi^6)/378 - (1156*Pi^8)/2625 - (143*Pi^4*zeta[3])/10 + (62*Pi^6*zeta[3])/27 + 1375*zeta[3]^2 + (6182*zeta[3]^3)/3 - 1875*zeta[5] + (111*Pi^4*zeta[5])/5 - 7614*zeta[3]*zeta[5] + (9477*zeta[7])/4 + (231299*zeta[9])/36 + (4374*zeta[3, 5])/5]];
pInt[220]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[5]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[5]], [v[5], v[7]], [v[7], v[10]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, (441*zeta[7])/8, (2063*Pi^8)/84000 + 279*zeta[3]*zeta[5] - (1323*zeta[7])/4 - (81*zeta[3, 5])/5, (-2063*Pi^8)/14000 + (31*Pi^6*zeta[3])/42 - 685*zeta[3]^3 + 6*Pi^4*zeta[5] - 1674*zeta[3]*zeta[5] + (1323*zeta[7])/2 + (151237*zeta[9])/36 + (486*zeta[3, 5])/5]];
pInt[221]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[5]], [v[3], v[5]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[10]], [v[4], v[5]], [v[4], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, (441*zeta[7])/8, (2063*Pi^8)/84000 + 216*zeta[3]*zeta[5] - (1323*zeta[7])/4 - (81*zeta[3, 5])/5, (-2063*Pi^8)/14000 + (4*Pi^6*zeta[3])/7 - 300*zeta[3]^3 + (99*Pi^4*zeta[5])/20 - 1296*zeta[3]*zeta[5] + (1323*zeta[7])/2 + (70363*zeta[9])/24 + (486*zeta[3, 5])/5, Int[221][2]]];
pInt[222]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[7]], [v[2], v[8]], [v[3], v[8]], [v[3], v[9]], [v[3], v[4]], [v[4], v[5]], [v[4], v[5]], [v[5], v[8]], [v[5], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, (441*zeta[7])/8, (2063*Pi^8)/84000 + 270*zeta[3]*zeta[5] - (1323*zeta[7])/4 - (81*zeta[3, 5])/5, (-2063*Pi^8)/14000 + (5*Pi^6*zeta[3])/7 - 726*zeta[3]^3 + (117*Pi^4*zeta[5])/20 - 1620*zeta[3]*zeta[5] + (1323*zeta[7])/2 + (32687*zeta[9])/8 + (486*zeta[3, 5])/5]];
pInt[223]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[7]], [v[2], v[5]], [v[3], v[5]], [v[3], v[9]], [v[3], v[4]], [v[4], v[5]], [v[4], v[6]], [v[5], v[6]], [v[6], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, 120*zeta[3]*zeta[5], (20*Pi^6*zeta[3])/63 + 448*zeta[3]^3 + 2*Pi^4*zeta[5] - 960*zeta[3]*zeta[5] + (4730*zeta[9])/9, Int[223][2]]];
pInt[224]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[6]], [v[2], v[5]], [v[3], v[5]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[10]], [v[5], v[6]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[224][1], Int[224][2], Int[224][3]]];
pInt[225]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[5]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[5]], [v[4], v[5]], [v[4], v[7]], [v[4], v[9]], [v[5], v[6]], [v[6], v[9]], [v[3], v[7]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9]];
pInt[226]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[7]], [v[4], v[9]], [v[5], v[6]], [v[5], v[10]], [v[6], v[9]], [v[3], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, zeta[5], Pi^6/378 + zeta[3]^2 - 15*zeta[5], (-5*Pi^6)/126 + (29*Pi^8)/2625 + (Pi^4*zeta[3])/30 - 63*zeta[3]^2 + 8*zeta[3]^3 + 117*zeta[5] - 48*zeta[3]*zeta[5] - 58*zeta[7] + (1063*zeta[9])/9 - (216*zeta[3, 5])/5, (13*Pi^6)/42 - (58477*Pi^8)/378000 - (21*Pi^4*zeta[3])/10 - (8*Pi^6*zeta[3])/63 + 513*zeta[3]^2 + 412*zeta[3]^3 - 671*zeta[5] + (14*Pi^4*zeta[5])/5 + 16*zeta[3]*zeta[5] + (1803*zeta[7])/2 + (3409*zeta[9])/18 + (2592*zeta[3, 5])/5 + Int[194][1]]];
pInt[227]:=[[[v[1], e[1]], [v[2], e[2]], [v[7], e[3]], [v[-7], e[4]], [v[1], v[9]], [v[1], v[10]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[9]], [v[5], v[6]], [v[5], v[10]], [v[6], v[9]], [v[3], v[7]], [v[4], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, -10*zeta[5], (-5*Pi^6)/189 - 10*zeta[3]^2 + 130*zeta[5] - 70*zeta[7], (65*Pi^6)/189 - (1289*Pi^8)/9450 - (Pi^4*zeta[3])/3 + 970*zeta[3]^2 - 870*zeta[5] + 400*zeta[3]*zeta[5] + (831*zeta[7])/2 + 432*zeta[3, 5], (-145*Pi^6)/63 + (95021*Pi^8)/94500 + (97*Pi^4*zeta[3])/3 + (200*Pi^6*zeta[3])/189 - 10734*zeta[3]^2 + (4528*zeta[3]^3)/3 + 4250*zeta[5] - (88*Pi^4*zeta[5])/3 - 2340*zeta[3]*zeta[5] + (22461*zeta[7])/2 - (58460*zeta[9])/9 - (16524*zeta[3, 5])/5]];
pInt[228]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[10]], [v[3], v[7]], [v[2], v[3]], [v[1], v[3]], [v[4], v[6]], [v[4], v[7]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[1], v[5]], [v[2], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 2*zeta[5], Pi^6/189 + 2*zeta[3]^2 - 20*zeta[5], (-10*Pi^6)/189 + (Pi^4*zeta[3])/15 - 20*zeta[3]^2 + 44*zeta[5] - 4*zeta[7], (22*Pi^6)/189 + (4001*Pi^8)/63000 - (2*Pi^4*zeta[3])/3 - 460*zeta[3]^2 + 588*zeta[5] - 344*zeta[3]*zeta[5] + 61*zeta[7] - (1296*zeta[3, 5])/5, (14*Pi^6)/9 - (8333*Pi^8)/7875 - (46*Pi^4*zeta[3])/3 - (58*Pi^6*zeta[3])/63 + 10596*zeta[3]^2 - (2944*zeta[3]^3)/3 - 7812*zeta[5] + (238*Pi^4*zeta[5])/15 + 6776*zeta[3]*zeta[5] - 6157*zeta[7] + (16405*zeta[9])/3 + (21384*zeta[3, 5])/5]];
pInt[229]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[2]], [v[3], v[7]], [v[2], v[3]], [v[3], v[9]], [v[4], v[6]], [v[4], v[7]], [v[1], v[4]], [v[5], v[6]], [v[5], v[7]], [v[5], v[9]], [v[2], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 6*zeta[5], Pi^6/63 + 6*zeta[3]^2 - 126*zeta[5] + 42*zeta[7], -Pi^6/3 + (1289*Pi^8)/15750 + (Pi^4*zeta[3])/5 - 630*zeta[3]^2 + 1386*zeta[5] - 240*zeta[3]*zeta[5] - (5853*zeta[7])/10 - (1296*zeta[3, 5])/5, (11*Pi^6)/3 - (66047*Pi^8)/52500 - 21*Pi^4*zeta[3] - (40*Pi^6*zeta[3])/63 + (56682*zeta[3]^2)/5 - (4528*zeta[3]^3)/5 - 10902*zeta[5] + (88*Pi^4*zeta[5])/5 + 3036*zeta[3]*zeta[5] - (30639*zeta[7])/10 + (11692*zeta[9])/3 + (101412*zeta[3, 5])/25]];
pInt[230]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[8]], [v[2], v[4]], [v[3], v[8]], [v[3], v[9]], [v[4], v[5]], [v[3], v[4]], [v[3], v[5]], [v[5], v[9]], [v[5], v[8]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, 120*zeta[3]*zeta[5], (20*Pi^6*zeta[3])/63 - 104*zeta[3]^3 + 2*Pi^4*zeta[5] - 240*zeta[3]*zeta[5] - (9460*zeta[9])/9, Int[230][2]]];
pInt[231]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[4]], [v[2], v[8]], [v[2], v[4]], [v[3], v[7]], [v[3], v[8]], [v[3], v[9]], [v[4], v[6]], [v[4], v[7]], [v[5], v[6]], [v[5], v[7]], [v[5], v[9]], [v[6], v[8]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, (-18*zeta[3]^2)/5 + 3*zeta[5] + (21*zeta[7])/20, Pi^6/126 - (9847*Pi^8)/630000 - (3*Pi^4*zeta[3])/25 + (159*zeta[3]^2)/5 - 51*zeta[5] + 129*zeta[3]*zeta[5] - (749*zeta[7])/10 + (1566*zeta[3, 5])/25, (-17*Pi^6)/126 - (2353*Pi^8)/236250 + (53*Pi^4*zeta[3])/50 + (43*Pi^6*zeta[3])/126 - (831*zeta[3]^2)/5 + (241*zeta[3]^3)/5 + 453*zeta[5] - (307*Pi^4*zeta[5])/100 - (3092*zeta[3]*zeta[5])/5 + (3393*zeta[7])/5 + (27539*zeta[9])/360 - (1836*zeta[3, 5])/25]];
pInt[232]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[6]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[2], v[4]], [v[4], v[10]], [v[5], v[6]], [v[5], v[9]], [v[2], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, 70*zeta[7], (7*Pi^8)/270 + 440*zeta[3]*zeta[5] - 420*zeta[7], (-7*Pi^8)/45 + (220*Pi^6*zeta[3])/189 + (2384*zeta[3]^3)/3 + (22*Pi^4*zeta[5])/3 - 2640*zeta[3]*zeta[5] + 840*zeta[7] + (45769*zeta[9])/18]];
pInt[233]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[3]], [v[2], v[7]], [v[2], v[4]], [v[3], v[6]], [v[3], v[9]], [v[4], v[5]], [v[3], v[4]], [v[5], v[6]], [v[5], v[9]], [v[6], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9]];
pInt[234]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[10]], [v[5], v[6]], [v[5], v[9]], [v[6], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, zeta[5], Pi^6/378 + zeta[3]^2 - 15*zeta[5], (-5*Pi^6)/126 - (29*Pi^8)/2625 + (Pi^4*zeta[3])/30 - 63*zeta[3]^2 + 117*zeta[5] + 156*zeta[3]*zeta[5] - 2*zeta[7] + (216*zeta[3, 5])/5, (13*Pi^6)/42 - (5743*Pi^8)/126000 - (21*Pi^4*zeta[3])/10 + (26*Pi^6*zeta[3])/63 + 945*zeta[3]^2 - 96*zeta[3]^3 - 671*zeta[5] - Pi^4*zeta[5] - 202*zeta[3]*zeta[5] - (1137*zeta[7])/2 + (2483*zeta[9])/2 + (864*zeta[3, 5])/5]];
pInt[235]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[6]], [v[2], v[8]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[5], v[6]], [v[5], v[9]], [v[6], v[8]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, 0, (58*Pi^8)/2625 - 144*zeta[3]^2 + 24*zeta[3]^3 - 120*zeta[3]*zeta[5] + 378*zeta[7] - (56*zeta[9])/3 - (432*zeta[3, 5])/5]];
pInt[236]:=[[[v[1], e[1]], [v[2], e[2]], [v[7], e[3]], [v[-7], e[4]], [v[1], v[9]], [v[1], v[10]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[10]], [v[5], v[6]], [v[5], v[9]], [v[4], v[7]], [v[6], v[7]], [v[-7], v[2]], [v[-7], v[2]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, -5*zeta[5], (-5*Pi^6)/378 - 41*zeta[3]^2 + 45*zeta[5] + (161*zeta[7])/2, (5*Pi^6)/42 - (24641*Pi^8)/189000 - (41*Pi^4*zeta[3])/30 + 225*zeta[3]^2 - 195*zeta[5] + 1730*zeta[3]*zeta[5] - (1065*zeta[7])/2 + (3132*zeta[3, 5])/5, (-65*Pi^6)/126 - (187769*Pi^8)/378000 + (15*Pi^4*zeta[3])/2 + (865*Pi^6*zeta[3])/189 + 273*zeta[3]^2 + (1526*zeta[3]^3)/3 + 625*zeta[5] - (701*Pi^4*zeta[5])/30 - 294*zeta[3]*zeta[5] - (1713*zeta[7])/2 + (111709*zeta[9])/36 + (5724*zeta[3, 5])/5]];
pInt[237]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[2]], [v[2], v[8]], [v[3], v[6]], [v[3], v[7]], [v[2], v[3]], [v[4], v[5]], [v[4], v[7]], [v[1], v[4]], [v[5], v[6]], [v[5], v[8]], [v[1], v[6]], [v[7], v[8]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 3*zeta[5], Pi^6/126 + (123*zeta[3]^2)/5 - 51*zeta[5] - (483*zeta[7])/10, (-17*Pi^6)/126 + (24641*Pi^8)/315000 + (41*Pi^4*zeta[3])/50 - (1659*zeta[3]^2)/5 + 453*zeta[5] - 1038*zeta[3]*zeta[5] + (7059*zeta[7])/10 - (9396*zeta[3, 5])/25, (151*Pi^6)/126 - (22943*Pi^8)/70000 - (553*Pi^4*zeta[3])/50 - (173*Pi^6*zeta[3])/63 + (9501*zeta[3]^2)/5 - (1526*zeta[3]^3)/5 - 2919*zeta[5] + (701*Pi^4*zeta[5])/50 + (41682*zeta[3]*zeta[5])/5 - (39741*zeta[7])/10 - (111709*zeta[9])/60 + (57996*zeta[3, 5])/25]];
pInt[238]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[9]], [v[3], v[10]], [v[4], v[8]], [v[4], v[10]], [v[3], v[4]], [v[4], v[7]], [v[3], v[7]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, (-58*Pi^8)/2625 + 252*zeta[3]*zeta[5] + (432*zeta[3, 5])/5, (464*Pi^8)/2625 + (2*Pi^6*zeta[3])/3 + 780*zeta[3]^3 - 3*Pi^4*zeta[5] - 2016*zeta[3]*zeta[5] - (2333*zeta[9])/3 - (3456*zeta[3, 5])/5, Int[238][2]]];
pInt[239]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[8]], [v[3], v[10]], [v[3], v[4]], [v[4], v[9]], [v[3], v[4]], [v[4], v[7]], [v[7], v[10]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 36*zeta[3]^2, (6*Pi^4*zeta[3])/5 - 324*zeta[3]^2 + (945*zeta[7])/2, (2803*Pi^8)/7000 - (54*Pi^4*zeta[3])/5 + 1404*zeta[3]^2 + 792*zeta[3]*zeta[5] - (8505*zeta[7])/2 - (4212*zeta[3, 5])/5, (-25227*Pi^8)/7000 + (234*Pi^4*zeta[3])/5 + (40*Pi^6*zeta[3])/21 - 4500*zeta[3]^2 - 7176*zeta[3]^3 + (417*Pi^4*zeta[5])/5 - 7128*zeta[3]*zeta[5] + (36855*zeta[7])/2 + (187427*zeta[9])/6 + (37908*zeta[3, 5])/5]];
pInt[240]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[7]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[7]], [v[3], v[10]], [v[4], v[5]], [v[4], v[7]], [v[4], v[8]], [v[5], v[6]], [v[5], v[10]], [v[6], v[8]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 10*zeta[5] - 7*zeta[7], (5*Pi^6)/189 - (1289*Pi^8)/94500 + 58*zeta[3]^2 - 162*zeta[5] + 40*zeta[3]*zeta[5] + (1281*zeta[7])/20 + (216*zeta[3, 5])/5, (-3*Pi^6)/7 - (25771*Pi^8)/630000 + (29*Pi^4*zeta[3])/15 + (20*Pi^6*zeta[3])/189 - (4122*zeta[3]^2)/5 + (824*zeta[3]^3)/15 + 1350*zeta[5] - (44*Pi^4*zeta[5])/15 + 828*zeta[3]*zeta[5] - (303*zeta[7])/5 - (2861*zeta[9])/9 + (6318*zeta[3, 5])/25, Int[240][2]]];
pInt[241]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[7]], [v[4], v[8]], [v[5], v[6]], [v[5], v[10]], [v[6], v[8]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 10*zeta[5] - 21*zeta[7], (5*Pi^6)/189 + (799*Pi^8)/31500 + 58*zeta[3]^2 - 162*zeta[5] - 528*zeta[3]*zeta[5] + (4081*zeta[7])/20 + 318*zeta[9] - (648*zeta[3, 5])/5, Int[241][1], Int[241][2]]];
pInt[242]:=[[[v[9], v[9, 7]], [v[9, 7], v[7]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[7]], [v[4], v[8]], [v[5], v[6]], [v[5], v[10]], [v[6], v[8]]], [-5, -4, -3, -2, -1, 0, 1, 2], [-2/15, 7/5, -77/15, 29/15 + (4*zeta[3])/3, 51 + Pi^4/45 - 24*zeta[3] + 10*zeta[5] - 49*zeta[7], -843/5 - (2*Pi^4)/5 + (5*Pi^6)/189 - (1387*Pi^8)/18900 + (3532*zeta[3])/3 + 58*zeta[3]^2 + (3262*zeta[5])/5 + 64*zeta[3]*zeta[5] - (5719*zeta[7])/20 - 954*zeta[9] + 216*zeta[3, 5], -6847/5 + (883*Pi^4)/45 + (1238*Pi^6)/2835 + (161137*Pi^8)/472500 - (61232*zeta[3])/3 + (116*Pi^4*zeta[3])/15 - (760*Pi^6*zeta[3])/189 - (63364*zeta[3]^2)/15 + (5984*zeta[3]^3)/15 + (630002*zeta[5])/15 - (164*Pi^4*zeta[5])/15 + 1414*zeta[3]*zeta[5] + (139457*zeta[7])/20 - (48293*zeta[9])/9 - (21528*zeta[3, 5])/25 - 3*Int[241][1], Int[242][2]]];
pInt[243]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[9]], [v[5], v[8]], [v[6], v[7]], [v[7], v[10]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 6*zeta[5], Pi^6/63 + 6*zeta[3]^2 - 39*zeta[5] + 42*zeta[7], (-13*Pi^6)/126 + (7*Pi^8)/450 + (Pi^4*zeta[3])/5 - 39*zeta[3]^2 - 220*zeta[5] + 120*zeta[3]*zeta[5] - (2846*zeta[7])/5 + 252*zeta[9], Int[243][1]]];
pInt[244]:=[[[v[10], v[10, 7]], [v[10, 7], v[7]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[9]], [v[5], v[8]], [v[6], v[7]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [-1/30, 1/12, 1031/360, -66883/2160 + (74*zeta[3])/15 + 38*zeta[5], 1953419/12960 + (37*Pi^4)/450 + (19*Pi^6)/189 + (148*zeta[3])/15 + 38*zeta[3]^2 - (1717*zeta[5])/3 + 434*zeta[7], -1024055/15552 + (37*Pi^4)/225 - (1717*Pi^6)/1134 + (45179*Pi^8)/47250 - (96329*zeta[3])/90 + (19*Pi^4*zeta[3])/15 - (86663*zeta[3]^2)/15 + (216791*zeta[5])/45 - 3080*zeta[3]*zeta[5] - (7787*zeta[7])/60 - 756*zeta[9] - (15552*zeta[3, 5])/5, -3174245077/466560 - (96329*Pi^4)/5400 + (186869*Pi^6)/17010 - (922003*Pi^8)/810000 + (1426055*zeta[3])/108 - (44209*Pi^4*zeta[3])/225 - (1360*Pi^6*zeta[3])/189 + (355111*zeta[3]^2)/9 - (30560*zeta[3]^3)/3 + (1240883*zeta[5])/270 + (3208*Pi^4*zeta[5])/15 - (45944*zeta[3]*zeta[5])/3 - (28901069*zeta[7])/360 + 44934*zeta[9] + (41202*zeta[3, 5])/25 - 3*Int[243][1]]];
pInt[245]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[2], v[4]], [v[4], v[10]], [v[5], v[6]], [v[2], v[5]], [v[5], v[9]], [v[3], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [0, 0, 0, 0, 0, 168*zeta[9], Int[245][1], Int[245][2], Int[245][3]]];
pInt[246]:=[[[v[6], v[6, 3]], [v[6, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[2], v[4]], [v[4], v[10]], [v[5], v[6]], [v[2], v[5]], [v[5], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [-1/15, 23/30, -33/10, 39/10 - (4*zeta[3])/3, 1217/30 - Pi^4/45 + (130*zeta[3])/3 - 32*zeta[5], -4151/6 + (13*Pi^4)/18 - (16*Pi^6)/189 + 562*zeta[3] - 200*zeta[3]^2 + (1296*zeta[5])/5 + 196*zeta[7] + 168*zeta[9], 282401/30 + (281*Pi^4)/30 + (1954*Pi^6)/2835 + (49*Pi^8)/675 - 17222*zeta[3] - (20*Pi^4*zeta[3])/3 + (5552*zeta[3]^2)/3 + (40486*zeta[5])/5 + 1448*zeta[3]*zeta[5] - (10141*zeta[7])/2 + 2016*zeta[9] + Int[245][1], -3066643/30 - (8611*Pi^4)/30 + (60404*Pi^6)/2835 - (62027*Pi^8)/9000 + (558370*zeta[3])/3 + (2776*Pi^4*zeta[3])/45 + (724*Pi^6*zeta[3])/189 - (9830*zeta[3]^2)/3 + (5960*zeta[3]^3)/3 - (449428*zeta[5])/5 + (362*Pi^4*zeta[5])/15 - 760*zeta[3]*zeta[5] + (7037*zeta[7])/2 + (77794*zeta[9])/9 + (97524*zeta[3, 5])/5 + 12*Int[245][1] + Int[245][2], Int[246][3]]];
pInt[247]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[7]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[5], v[9]], [v[2], v[6]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 2*zeta[5], Pi^6/189 + 2*zeta[3]^2 - 20*zeta[5], (-10*Pi^6)/189 + (Pi^4*zeta[3])/15 + 196*zeta[3]^2 + 48*zeta[3]^3 + 44*zeta[5] + 24*zeta[3]*zeta[5] - 137*zeta[7] - (388*zeta[9])/3]];
pInt[248]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[7]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[5], v[9]], [v[3], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 2*zeta[5], Pi^6/189 + 2*zeta[3]^2 - 20*zeta[5], (-10*Pi^6)/189 + (Pi^4*zeta[3])/15 - 20*zeta[3]^2 + 44*zeta[5] - 130*zeta[7] + 168*zeta[9], (22*Pi^6)/189 - (89*Pi^8)/1800 - (2*Pi^4*zeta[3])/3 + 476*zeta[3]^2 - 64*zeta[3]^3 + 588*zeta[5] - 1028*zeta[3]*zeta[5] - 282*zeta[7] + (1576*zeta[9])/9 + Int[245][1]]];
pInt[249]:=[[[v[10], v[10, 4]], [v[10, 4], v[4]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[6]], [v[2], v[5]], [v[3], v[5]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[5], v[6]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2, 3], [-1/40, 5/12, -137/40, 1159/60 - (9*zeta[3])/2, -2123/24 - (3*Pi^4)/40 + (668*zeta[3])/15 + 20*zeta[5], 22033/60 + (167*Pi^4)/225 + (10*Pi^6)/189 - (1721*zeta[3])/10 + 44*zeta[3]^2 + 8*zeta[3]^3 - (2413*zeta[5])/10 - 84*zeta[7] + (1063*zeta[9])/9, -177427/120 - (1721*Pi^4)/600 - (592*Pi^6)/945 - (7*Pi^8)/225 + (3002*zeta[3])/15 + (22*Pi^4*zeta[3])/15 - 220*zeta[3]^2 - 16*zeta[3]^3 + (11002*zeta[5])/5 - 456*zeta[3]*zeta[5] + 1101*zeta[7] - (2126*zeta[9])/9 + Int[224][1], 357739/60 + (1501*Pi^4)/450 + (16169*Pi^6)/2835 + (6092*Pi^8)/23625 + (45073*zeta[3])/30 - (22*Pi^4*zeta[3])/3 - (76*Pi^6*zeta[3])/63 + (122129*zeta[3]^2)/15 - 2984*zeta[3]^3 - (186873*zeta[5])/10 - (38*Pi^4*zeta[5])/5 + 6144*zeta[3]*zeta[5] - 6915*zeta[7] + 108*zeta[9] + (2808*zeta[3, 5])/5 - 2*Int[224][1] + Int[224][2], -214203379362593757916363/84285012049920 + (1757027273075530199*Pi^4)/1951041945600 + (3926033002621223*Pi^6)/31039303680 + (66147971079785809*Pi^8)/3161410560000 - (2827069678917067*Pi^10)/6085715328000 + (30016954684681418269*zeta[3])/65034731520 - (259229305579*Pi^4*zeta[3])/3136320 - (10592241748909*Pi^6*zeta[3])/215550720 + (1550129857*Pi^8*zeta[3])/37422000 - (3090865022539733*zeta[3]^2)/112907520 - (2542503724547*Pi^4*zeta[3]^2)/68428800 + (1844917177849*zeta[3]^3)/235224 + (74105052061145819*zeta[5])/225815040 - (1278965446679*Pi^4*zeta[5])/2851200 + (2253661*Pi^6*zeta[5])/8505 - (60920127212167*zeta[3]*zeta[5])/836352 + (1565417*zeta[3]^2*zeta[5])/495 + (32098753236859*zeta[5]^2)/1774080 + (14765021177823977*zeta[7])/40144896 + (57426319*Pi^4*zeta[7])/29700 + (79089681370625*zeta[3]*zeta[7])/1951488 + (4113481467325403*zeta[9])/9408960 + (16650*Pi^2*zeta[9])/11 - (6085685003*zeta[11])/1980 + (3374258989419*zeta[3, 5])/774400 + (3888*zeta[3]*zeta[3, 5])/5 - (30456886239*(-Pi^10/93555 + zeta[3]*zeta[7] - zeta[3, 7]))/271040 + (828144*((601*Pi^10)/13097700 - (8*zeta[5]^2)/7 - 2*zeta[3]*zeta[7] + (2*zeta[3, 7])/7))/55 + (5400*((247*Pi^8*zeta[3])/567000 + (43*Pi^6*zeta[5])/11340 - zeta[3]^2*zeta[5] - (113*Pi^4*zeta[7])/1800 - (109*Pi^2*zeta[9])/12 + (10709*zeta[11])/120 + (2*zeta[3]*zeta[3, 5])/5 - (4*zeta[3, 3, 5])/5))/11 - (4633685*Int[28][7])/50688 + (82*Int[28][8])/99 - (22273*Int[29][7])/66 + (24*Int[29][8])/11 + (76*Int[30][6])/33 + (12*Int[31][6])/11 + (2351527*Int[36][7])/7744 + (100*Int[36][8])/11 + (22969*Int[37][7])/528 + (40*Int[37][8])/11 - 80*Int[38][7] + (34685*Int[39][5])/176 - (24*Int[39][6])/11 - (100*Int[40][7])/33 - (128*Int[41][6])/33 + (79*Int[42][4])/22 - (16*Int[44][3])/11 - (10566877*Int[47][7])/23232 - (20*Int[47][8])/11 + (2278141*Int[48][7])/1056 + (320*Int[48][8])/11 - (15447*Int[49][5])/176 - (8*Int[49][6])/9 - (13*Int[50][6])/3 + (174*Int[51][6])/11 - (20*Int[52][4])/33 + (409659*Int[53][7])/484 - (104959*Int[57][6])/363 - (58*Int[58][6])/33 - (24*Int[60][6])/11 + (2*Int[61][4])/3 + (877363*Int[67][6])/5808 - (12*Int[68][3])/11 - (250253*Int[70][6])/2112 + (10*Int[70][7])/3 + (1004327*Int[71][5])/3872 - (255*Int[74][6])/88 + (312493*Int[75][5])/2112 - (100*Int[75][6])/33 - (27*Int[76][3])/11 - (12723*Int[78][5])/352 - (7847*Int[79][4])/176 - (8*Int[79][5])/11 - (40*Int[80][4])/33 + (1222963*Int[81][6])/46464 - (40*Int[84][4])/33 - (15*Int[86][2])/4 + (15*Int[96][5])/11 + 2*Int[107][1] - (70*Int[109][3])/33 + (7083*Int[110][3])/704 + (78*Int[116][4])/11 + (11197*Int[117][4])/88 - (270*Int[124][4])/11 - (18*Int[131][3])/11 - (40*Int[134][3])/11 - (655*Int[137][3])/88 - (20*Int[137][4])/11 + (459*Int[146][4])/22 + (459*Int[147][2])/44 - (20*Int[148][4])/11 - (1180*Int[149][3])/121 + (216*Int[150][4])/11 - (32987*Int[151][5])/242 + (26617*Int[153][5])/726 + (3573*Int[155][2])/242 - (794*Int[156][3])/121 + (5*Int[158][4])/11 - (30*Int[162][2])/11 - (75731*Int[166][6])/3168 - (16*Int[166][7])/33 - (263959*Int[167][5])/4224 - (4*Int[167][6])/3 + (5771419*Int[168][4])/33792 + (29*Int[168][5])/33 - (4527*Int[169][2])/44 - (48*Int[169][3])/11 + (105*Int[170][1])/22 + (48*Int[170][2])/11 - (5127*Int[171][1])/44 - (8034029*Int[173][5])/23232 - (10*Int[173][6])/33 + (2153*Int[174][2])/24 + (280*Int[174][3])/33 + (5585*Int[175][4])/96 - (20*Int[175][5])/33 - (1140*Int[176][1])/11 - (240*Int[176][2])/11 - (3111*Int[177][1])/44 - (25635*Int[179][1])/88 + (2295*Int[185][1])/44 + (153*Int[186][3])/8 + (153*Int[187][2])/88 + (153*Int[188][3])/88 + (1739*Int[189][4])/66 + (6767*Int[190][2])/33 + 50*Int[191][1] - (632*Int[192][1])/11 - (158*Int[192][2])/11 + (79*Int[193][3])/11 + (7603*Int[199][3])/132 + (164*Int[201][5])/33 + (96*Int[203][4])/11 + (60*Int[204][2])/11 + (300*Int[207][2])/11 + (100*Int[208][3])/11 - (27*Int[209][2])/11 + (24*Int[210][3])/11 - (195*Int[211][3])/88 - (4*Int[211][4])/11 - (108*Int[221][2])/11 - (18*Int[223][2])/11 - 10*Int[224][1] - 2*Int[224][2] + Int[224][3] - (30*Int[230][2])/11 - (18*Int[238][2])/11 + (8*Int[240][2])/11 - (15*Int[241][1])/11 - (3*Int[241][2])/22 - Int[242][2]/22 + (15381*Int[245][1])/176 + (5127*Int[245][2])/176 + (1709*Int[245][3])/704 - (1709*Int[246][3])/704]];
pInt[250]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[6]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[7]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[5], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, 252*zeta[9], Int[250][1], Int[250][2]]];
pInt[251]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[8]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[7]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[5], v[9]], [v[6], v[8]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 2*zeta[5], Pi^6/189 + 2*zeta[3]^2 - 20*zeta[5] - 28*zeta[7], (-10*Pi^6)/189 - (7*Pi^8)/675 + (Pi^4*zeta[3])/15 + 940*zeta[3]^2 - 288*zeta[3]^3 + 44*zeta[5] + 352*zeta[3]*zeta[5] - 1726*zeta[7] + 648*zeta[9]]];
pInt[252]:=[[[v[9], v[9, 1]], [v[9, 1], v[1]], [v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[2], v[6]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[7]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[5], v[9]]], [-5, -4, -3, -2, -1, 0, 1, 2], [-1/20, 7/12, -133/60, -29/12 + (19*zeta[3])/5, 623/12 + (19*Pi^4)/300 - (839*zeta[3])/15, -7289/60 - (839*Pi^4)/900 + (4117*zeta[3])/15 - 3*zeta[5] - (777*zeta[7])/4 + 252*zeta[9], -66461/60 + (4117*Pi^4)/900 - (17*Pi^6)/945 - (10109*Pi^8)/126000 + (3769*zeta[3])/15 + (2302*zeta[3]^2)/5 - 32*zeta[3]^3 + (5939*zeta[5])/5 - 1602*zeta[3]*zeta[5] + (1883*zeta[7])/2 + (4820*zeta[9])/9 + (162*zeta[3, 5])/5 + Int[250][1], 782431/60 + (3769*Pi^4)/900 + (9328*Pi^6)/2835 + (75301*Pi^8)/189000 - (33719*zeta[3])/3 + (1151*Pi^4*zeta[3])/75 - (89*Pi^6*zeta[3])/21 - (23462*zeta[3]^2)/15 - 90*zeta[3]^3 - 17129*zeta[5] - (147*Pi^4*zeta[5])/5 + 8504*zeta[3]*zeta[5] + (442499*zeta[7])/20 - (142868*zeta[9])/9 - (972*zeta[3, 5])/5 - 4*Int[192][1] + 4*Int[250][1] + Int[250][2]]];
pInt[253]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[3], v[4]], [v[5], v[6]], [v[5], v[10]], [v[6], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, 8*zeta[3]^3 + (1063*zeta[9])/9, Int[253][1], Int[253][2]]];
pInt[254]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[6]], [v[3], v[4]], [v[3], v[10]], [v[4], v[5]], [v[4], v[9]], [v[5], v[6]], [v[5], v[10]], [v[6], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 2*zeta[5], Pi^6/189 + (22*zeta[3]^2)/5 - 20*zeta[5], (-10*Pi^6)/189 + (11*Pi^4*zeta[3])/75 + 64*zeta[3]^2 + 44*zeta[5] - 72*zeta[3]*zeta[5] - (43*zeta[7])/2 + (131*zeta[9])/2]];
pInt[255]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[5], v[6]], [v[5], v[10]], [v[6], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 2*zeta[5], Pi^6/189 + 2*zeta[3]^2 - 20*zeta[5], (-10*Pi^6)/189 + (Pi^4*zeta[3])/15 + 4*zeta[3]^2 - 8*zeta[3]^3 + 44*zeta[5] + 115*zeta[7] - (1063*zeta[9])/9, (22*Pi^6)/189 - (527*Pi^8)/37800 + (2*Pi^4*zeta[3])/15 - 748*zeta[3]^2 - 64*zeta[3]^3 + 588*zeta[5] + 2588*zeta[3]*zeta[5] - 779*zeta[7] - (10123*zeta[9])/18 + 216*zeta[3, 5] - Int[253][1]]];
pInt[256]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[9]], [v[5], v[6]], [v[5], v[10]], [v[6], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 2*zeta[5], Pi^6/189 + (28*zeta[3]^2)/5 - 11*zeta[5] - (581*zeta[7])/20, (-11*Pi^6)/378 - (282379*Pi^8)/1890000 + (14*Pi^4*zeta[3])/75 + (989*zeta[3]^2)/5 + 56*zeta[3]^3 - 79*zeta[5] + 805*zeta[3]*zeta[5] - (27*zeta[7])/5 - (427*zeta[9])/18 + (13554*zeta[3, 5])/25]];
pInt[257]:=[[[v[9], v[9, 7]], [v[9, 7], v[7]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[9]], [v[5], v[6]], [v[5], v[10]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0], [-3/20, 39/40, 541/120, -8129/120 + (289*zeta[3])/5 - 32*zeta[5], 4705/24 + (289*Pi^4)/300 - (16*Pi^6)/189 + (1101*zeta[3])/10 - 56*zeta[3]^2 + 167*zeta[5] - (1071*zeta[7])/4, 129239/120 + (367*Pi^4)/200 + (167*Pi^6)/378 + (741*Pi^8)/560 - (187507*zeta[3])/30 - (28*Pi^4*zeta[3])/15 + (3707*zeta[3]^2)/10 - 552*zeta[3]^3 + (34613*zeta[5])/10 - 11955*zeta[3]*zeta[5] + (121721*zeta[7])/40 - (559*zeta[9])/6 - 5562*zeta[3, 5]]];
pInt[258]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[3], v[6]], [v[2], v[3]], [v[3], v[10]], [v[4], v[5]], [v[2], v[4]], [v[4], v[10]], [v[5], v[7]], [v[1], v[5]], [v[6], v[7]], [v[1], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 0, 0, 252*zeta[9], Int[258][1], Int[258][2]]];
pInt[259]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[5], v[7]], [v[5], v[9]], [v[6], v[7]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 4*zeta[5], (2*Pi^6)/189 + 4*zeta[3]^2 - 40*zeta[5], (-20*Pi^6)/189 + (928*Pi^8)/2625 - 192*zeta[3] + (2*Pi^4*zeta[3])/15 + 584*zeta[3]^2 - 288*zeta[3]^3 - 40*zeta[5] - 3216*zeta[3]*zeta[5] - 582*zeta[7] + 1516*zeta[9] - (6912*zeta[3, 5])/5, Int[259][1]]];
pInt[260]:=[[[v[8], v[8, 3]], [v[8, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[5], v[7]], [v[5], v[9]], [v[6], v[7]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [-1/5, 67/40, -197/120, -4751/120 - (353*zeta[3])/10 + (79*zeta[5])/2, 56983/120 - (353*Pi^4)/600 + (79*Pi^6)/756 - (11159*zeta[3])/10 + (235*zeta[3]^2)/2 + 107*zeta[5] + (1449*zeta[7])/2, -751793/120 - (11159*Pi^4)/600 + (107*Pi^6)/378 - (22487*Pi^8)/12600 + (627203*zeta[3])/30 + (47*Pi^4*zeta[3])/12 - 895*zeta[3]^2 + 144*zeta[3]^3 - (46969*zeta[5])/2 + 21546*zeta[3]*zeta[5] - (113*zeta[7])/4 - 1010*zeta[9] + 8028*zeta[3, 5], 40259707/540 + (624323*Pi^4)/1800 - (58673*Pi^6)/945 - (10794863*Pi^8)/1260000 - (6657398*zeta[3])/45 - (201*Pi^4*zeta[3])/10 + (3323*Pi^6*zeta[3])/63 + (466433*zeta[3]^2)/30 + 8410*zeta[3]^3 + (197003*zeta[5])/2 - (2791*Pi^4*zeta[5])/10 + (259297*zeta[3]*zeta[5])/5 - (202625*zeta[7])/4 + (1302341*zeta[9])/36 + (825462*zeta[3, 5])/25 - Int[258][1] - Int[259][1]/2]];
pInt[261]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[4]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[10]], [v[5], v[7]], [v[5], v[9]], [v[6], v[7]], [v[4], v[6]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, -14*zeta[7], (-1289*Pi^8)/47250 + 72*zeta[3]^2 + 8*zeta[3]^3 + 92*zeta[3]*zeta[5] - 21*zeta[7] + (1063*zeta[9])/9 + (432*zeta[3, 5])/5, (103*Pi^8)/31500 + (12*Pi^4*zeta[3])/5 + (46*Pi^6*zeta[3])/189 - 1296*zeta[3]^2 + (980*zeta[3]^3)/3 - (17*Pi^4*zeta[5])/3 - 984*zeta[3]*zeta[5] + 2772*zeta[7] - (913*zeta[9])/6 - (216*zeta[3, 5])/5 + Int[253][1]]];
pInt[262]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[5], v[7]], [v[5], v[9]], [v[6], v[7]], [v[6], v[8]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, -28*zeta[7], (-13817*Pi^8)/23625 + 384*zeta[3]^2 + 320*zeta[3]^3 + 4312*zeta[3]*zeta[5] - 728*zeta[7] - (320*zeta[9])/9 + (11232*zeta[3, 5])/5, Int[262][1]]];
pInt[263]:=[[[v[9], v[9, 3]], [v[9, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[5], v[7]], [v[5], v[9]], [v[6], v[7]], [v[6], v[8]]], [-5, -4, -3, -2, -1, 0, 1], [-3/20, 79/60, 3/2, -4093/60 + (167*zeta[3])/5 - 30*zeta[5], 3758/15 + (167*Pi^4)/300 - (5*Pi^6)/63 + (12002*zeta[3])/15 - 216*zeta[3]^2 - 444*zeta[5] - (469*zeta[7])/2, 89315/36 + (6001*Pi^4)/450 - (74*Pi^6)/63 + (38371*Pi^8)/27000 - (204614*zeta[3])/15 - (36*Pi^4*zeta[3])/5 - 2341*zeta[3]^2 - 552*zeta[3]^3 + 19931*zeta[5] - 13300*zeta[3]*zeta[5] - (167*zeta[7])/2 - (3029*zeta[9])/3 - (29484*zeta[3, 5])/5, -2642191/60 - (102307*Pi^4)/450 + (49744*Pi^6)/945 - (1046419*Pi^8)/189000 + (798167*zeta[3])/10 - (353*Pi^4*zeta[3])/6 - (488*Pi^6*zeta[3])/27 + (40156*zeta[3]^2)/5 - (17056*zeta[3]^3)/3 - (1090423*zeta[5])/30 + (1451*Pi^4*zeta[5])/15 + 48197*zeta[3]*zeta[5] - (499*zeta[7])/2 - (522533*zeta[9])/18 + (99108*zeta[3, 5])/5 - 9*Int[253][1] - (3*Int[262][1])/2]];
pInt[264]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[6]], [v[4], v[8]], [v[4], v[9]], [v[5], v[6]], [v[5], v[7]], [v[5], v[10]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 4*zeta[5], (2*Pi^6)/189 + 4*zeta[3]^2 - 34*zeta[5], (-17*Pi^6)/189 + (2*Pi^4*zeta[3])/15 - 34*zeta[3]^2 - 162*zeta[5] + 12*zeta[3]*zeta[5] + (17837*zeta[7])/20 - 840*zeta[9], Int[264][1]]];
pInt[265]:=[[[v[9], v[9, 7]], [v[9, 7], v[7]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[6]], [v[4], v[8]], [v[4], v[9]], [v[5], v[6]], [v[5], v[7]], [v[5], v[10]]], [-5, -4, -3, -2, -1, 0, 1], [-1/10, 7/12, 373/60, -5767/60 + (158*zeta[3])/5 + 36*zeta[5], 12047/20 + (79*Pi^4)/150 + (2*Pi^6)/21 - (3017*zeta[3])/15 + 36*zeta[3]^2 - 662*zeta[5] + 504*zeta[7], -45629/20 - (3017*Pi^4)/900 - (331*Pi^6)/189 + (2578*Pi^8)/2625 - (5761*zeta[3])/15 + (6*Pi^4*zeta[3])/5 - 6278*zeta[3]^2 + 5444*zeta[5] - 2916*zeta[3]*zeta[5] - (165037*zeta[7])/20 + 7560*zeta[9] - (15552*zeta[3, 5])/5, 290549/60 - (5761*Pi^4)/900 + (9886*Pi^6)/945 + (30691*Pi^8)/16875 + (124933*zeta[3])/15 - (3292*Pi^4*zeta[3])/15 - (52*Pi^6*zeta[3])/7 + (53232*zeta[3]^2)/5 - (33912*zeta[3]^3)/5 + (132302*zeta[5])/5 + (1062*Pi^4*zeta[5])/5 - 15130*zeta[3]*zeta[5] - (937309*zeta[7])/10 + (181129*zeta[9])/3 - (190512*zeta[3, 5])/25 - 9*Int[264][1]]];
pInt[266]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[8]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[7]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[5], v[8]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 2*zeta[5], Pi^6/189 + 2*zeta[3]^2 - 20*zeta[5] - 14*zeta[7], (-10*Pi^6)/189 + (199*Pi^8)/1890 + (Pi^4*zeta[3])/15 - 308*zeta[3]^2 - 32*zeta[3]^3 + 44*zeta[5] - 1012*zeta[3]*zeta[5] + 1018*zeta[7] - (796*zeta[9])/9 - 432*zeta[3, 5]]];
pInt[267]:=[[[v[9], v[9, 6]], [v[9, 6], v[6]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[8]], [v[3], v[9]], [v[3], v[10]], [v[4], v[6]], [v[4], v[7]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[5], v[8]]], [-5, -4, -3, -2, -1, 0, 1], [-1/5, 109/120, 1033/120, -11147/120 + (273*zeta[3])/10 - zeta[5]/2, 14457/40 + (91*Pi^4)/200 - Pi^6/756 - (6853*zeta[3])/30 - zeta[3]^2/2 + (33*zeta[5])/2 - 21*zeta[7], -28877/60 - (6853*Pi^4)/1800 + (11*Pi^6)/252 - (3377*Pi^8)/31500 + (3328*zeta[3])/15 - (Pi^4*zeta[3])/60 - (3507*zeta[3]^2)/2 + 576*zeta[3]^3 + (23129*zeta[5])/20 + 498*zeta[3]*zeta[5] - (15923*zeta[7])/2 + 8756*zeta[9] + (1944*zeta[3, 5])/5, -1683247/720 + (832*Pi^4)/225 + (22583*Pi^6)/7560 - (1945007*Pi^8)/756000 + (397893*zeta[3])/20 - (1169*Pi^4*zeta[3])/20 + (83*Pi^6*zeta[3])/63 + (654943*zeta[3]^2)/20 + 9706*zeta[3]^3 - (2461647*zeta[5])/40 - (241*Pi^4*zeta[5])/10 - (301543*zeta[3]*zeta[5])/2 + (39169*zeta[7])/16 + (513979*zeta[9])/4 - (7344*zeta[3, 5])/5 + Int[250][1] + 72*Int[253][1]]];
pInt[268]:=[[[v[6], v[6, 3]], [v[6, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[10]], [v[4], v[5]], [v[2], v[4]], [v[4], v[10]], [v[5], v[7]], [v[1], v[5]], [v[6], v[7]], [v[1], v[6]]], [-5, -4, -3, -2, -1, 0, 1, 2], [-2/15, 7/5, -77/15, 29/15 - (8*zeta[3])/3, 51 - (2*Pi^4)/45 + 4*zeta[3], -843/5 + Pi^4/15 + (832*zeta[3])/3 + (612*zeta[5])/5 - 28*zeta[7] - 252*zeta[9], -6847/5 + (208*Pi^4)/45 + (134*Pi^6)/405 - (7*Pi^8)/675 - (1276*zeta[3])/3 + (6676*zeta[3]^2)/3 + (24504*zeta[5])/5 - 2504*zeta[3]*zeta[5] - 28*zeta[7] - 2520*zeta[9] - Int[258][1], 160579/5 - (319*Pi^4)/45 + (12242*Pi^6)/945 - (7*Pi^8)/675 - 43016*zeta[3] + (3338*Pi^4*zeta[3])/45 - (1252*Pi^6*zeta[3])/189 + 19084*zeta[3]^2 - (9128*zeta[3]^3)/3 - (291468*zeta[5])/5 - (626*Pi^4*zeta[5])/15 + 9016*zeta[3]*zeta[5] + 83877*zeta[7] - (32872*zeta[9])/3 - 10*Int[258][1] - Int[258][2]]];
pInt[269]:=[[[v[4], v[4, 3]], [v[4, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[5], v[6]], [v[5], v[10]], [v[6], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2], [0, 0, 0, 8*zeta[5], (4*Pi^6)/189 + 8*zeta[3]^2 - 56*zeta[5], (-4*Pi^6)/27 + (4*Pi^4*zeta[3])/15 - 32*zeta[3]^2 - 8*zeta[3]^3 - 64*zeta[5] + (143*zeta[7])/2 - (1063*zeta[9])/9, (-32*Pi^6)/189 - (7459*Pi^8)/189000 - (16*Pi^4*zeta[3])/15 - 880*zeta[3]^2 - 80*zeta[3]^3 + 2880*zeta[5] + 1160*zeta[3]*zeta[5] - (3493*zeta[7])/2 - (10630*zeta[9])/9 + (1188*zeta[3, 5])/5 - Int[253][1], (160*Pi^6)/21 - (65537*Pi^8)/63000 - (88*Pi^4*zeta[3])/3 + (572*Pi^6*zeta[3])/189 + 15504*zeta[3]^2 - 1160*zeta[3]^3 - 24192*zeta[5] - (7*Pi^4*zeta[5])/15 - 11584*zeta[3]*zeta[5] + 10670*zeta[7] + (364825*zeta[9])/18 + (8532*zeta[3, 5])/5 - 10*Int[253][1] - Int[253][2]]];
pInt[270]:=[[[v[10], v[10, 5]], [v[10, 5], v[5]], [v[1], e[1]], [v[2], e[2]], [v[1], v[4]], [v[1], v[10]], [v[2], v[7]], [v[2], v[3]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[3], v[4]], [v[5], v[6]], [v[6], v[7]], [v[4], v[7]]], [-5, -4, -3, -2, -1, 0, 1, 2], [-1/15, 23/30, -83/30, -191/30 + (118*zeta[3])/15, 3389/30 + (59*Pi^4)/450 - (1558*zeta[3])/15, -3431/6 - (779*Pi^4)/450 + (7774*zeta[3])/15 + 144*zeta[3]^2 - 40*zeta[3]^3 + (558*zeta[5])/5 + 448*zeta[7] - (5315*zeta[9])/9, 31193/30 + (3887*Pi^4)/450 + (778*Pi^6)/2835 + (112*Pi^8)/675 - (20582*zeta[3])/15 + (24*Pi^4*zeta[3])/5 - (45866*zeta[3]^2)/15 - 592*zeta[3]^3 + (17994*zeta[5])/5 + 9344*zeta[3]*zeta[5] + 350*zeta[7] - (78662*zeta[9])/9 - 5*Int[253][1], 272609/30 - (10291*Pi^4)/450 + (5554*Pi^6)/567 - (82813*Pi^8)/47250 + (166574*zeta[3])/15 - (22933*Pi^4*zeta[3])/225 + (4672*Pi^6*zeta[3])/189 + (258716*zeta[3]^2)/15 + (4352*zeta[3]^3)/3 - 76030*zeta[5] + (2336*Pi^4*zeta[5])/15 - 10484*zeta[3]*zeta[5] + (157123*zeta[7])/10 + (297776*zeta[9])/3 + (37584*zeta[3, 5])/5 - 74*Int[253][1] - 5*Int[253][2]]];
pInt[271]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[7]], [v[4], v[9]], [v[5], v[6]], [v[5], v[10]], [v[6], v[7]], [v[8], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 4*zeta[5], (2*Pi^6)/189 + 4*zeta[3]^2 - 10*zeta[5] - 7*zeta[7], (-5*Pi^6)/189 - (11729*Pi^8)/94500 + (2*Pi^4*zeta[3])/15 + 518*zeta[3]^2 + 64*zeta[3]^3 - 154*zeta[5] + 736*zeta[3]*zeta[5] - (32717*zeta[7])/20 + (10178*zeta[9])/9 + (2376*zeta[3, 5])/5, Int[271][1]]];
pInt[272]:=[[[v[9], v[9, 8]], [v[9, 8], v[8]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[7]], [v[4], v[9]], [v[5], v[6]], [v[5], v[10]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [-2/15, 4/3, -107/30, -17 - (88*zeta[3])/15 + 24*zeta[5], 2111/10 - (22*Pi^4)/225 + (4*Pi^6)/63 + (118*zeta[3])/15 + 24*zeta[3]^2 + 12*zeta[5] - 7*zeta[7], -18781/15 + (59*Pi^4)/450 + (2*Pi^6)/63 + (101023*Pi^8)/94500 + (52612*zeta[3])/15 + (4*Pi^4*zeta[3])/5 - 5514*zeta[3]^2 - 432*zeta[3]^3 - 3214*zeta[5] - 7088*zeta[3]*zeta[5] + (68108*zeta[7])/5 - 7656*zeta[9] - (20952*zeta[3, 5])/5, 148901/30 + (13153*Pi^4)/225 - (41386*Pi^6)/2835 + (28591519*Pi^8)/1890000 - (540974*zeta[3])/15 + (376*Pi^4*zeta[3])/5 + (1976*Pi^6*zeta[3])/189 + (19094*zeta[3]^2)/15 + (85664*zeta[3]^3)/15 + (1060451*zeta[5])/15 - (2684*Pi^4*zeta[5])/15 - 320240*zeta[3]*zeta[5] + (4976161*zeta[7])/40 + (338399*zeta[9])/9 - (1879434*zeta[3, 5])/25 + 66*Int[253][1] + 6*Int[258][1] - 15*Int[271][1]]];
pInt[273]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[5], v[6]], [v[5], v[9]], [v[6], v[7]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 2*zeta[5], Pi^6/189 + (82*zeta[3]^2)/5 - 17*zeta[5] - (231*zeta[7])/5, (-17*Pi^6)/378 + (437*Pi^8)/157500 + (41*Pi^4*zeta[3])/75 - (853*zeta[3]^2)/5 + 24*zeta[3]^3 + 73*zeta[5] - 186*zeta[3]*zeta[5] + (16251*zeta[7])/20 - (1958*zeta[9])/3 - (1944*zeta[3, 5])/25, Int[273][1]]];
pInt[274]:=[[[v[9], v[9, 7]], [v[9, 7], v[7]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[5], v[6]], [v[5], v[9]], [v[6], v[7]]], [-5, -4, -3, -2, -1, 0, 1], [-1/20, 13/30, -113/60, 763/30 + (92*zeta[3])/5 - 34*zeta[5], -26711/60 + (23*Pi^4)/75 - (17*Pi^6)/189 + (4573*zeta[3])/6 - (326*zeta[3]^2)/5 + 16*zeta[5] - (2877*zeta[7])/5, 64981/12 + (4573*Pi^4)/360 + (8*Pi^6)/189 + (144959*Pi^8)/157500 - (362777*zeta[3])/30 - (163*Pi^4*zeta[3])/75 + (3824*zeta[3]^2)/5 - 72*zeta[3]^3 + (50251*zeta[5])/5 - 12138*zeta[3]*zeta[5] - (17113*zeta[7])/20 + 2966*zeta[9] - (110808*zeta[3, 5])/25, -6108659/120 - (362777*Pi^4)/1800 + (3661*Pi^6)/135 + (1976*Pi^8)/675 + (509581*zeta[3])/6 + (253*Pi^4*zeta[3])/30 - (2116*Pi^6*zeta[3])/63 - (96909*zeta[3]^2)/5 - 2864*zeta[3]^3 - (488273*zeta[5])/10 + (886*Pi^4*zeta[5])/5 - 10210*zeta[3]*zeta[5] + (40873*zeta[7])/2 + (18953*zeta[9])/6 - 9072*zeta[3, 5] + 6*Int[245][1] - 3*Int[273][1]]];
pInt[275]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[6], v[8]], [v[7], v[9]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 0, -18*zeta[3]^2 + 3*zeta[5] - (35*zeta[7])/4, Pi^6/126 - (2269*Pi^8)/378000 - (3*Pi^4*zeta[3])/5 + (519*zeta[3]^2)/5 - 64*zeta[3]^3 - 51*zeta[5] - 7*zeta[3]*zeta[5] + (21*zeta[7])/10 + (713*zeta[9])/18 + (54*zeta[3, 5])/5, Int[275][1]]];
pInt[276]:=[[[v[9], v[9, 7]], [v[9, 7], v[7]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[10]], [v[5], v[6]], [v[5], v[7]], [v[6], v[8]]], [-5, -4, -3, -2, -1, 0, 1], [-1/12, 7/12, 23/12, -2803/60 + (7*zeta[3])/3 + 20*zeta[5], 22139/60 + (7*Pi^4)/180 + (10*Pi^6)/189 - (2909*zeta[3])/15 + (106*zeta[3]^2)/5 - 147*zeta[5] - (147*zeta[7])/20, -127363/60 - (2909*Pi^4)/900 - (7*Pi^6)/18 - (63311*Pi^8)/630000 + (32213*zeta[3])/15 + (53*Pi^4*zeta[3])/75 - 1440*zeta[3]^2 + 216*zeta[3]^3 + 896*zeta[5] + 543*zeta[3]*zeta[5] + (897*zeta[7])/4 - (537*zeta[9])/2 + (9558*zeta[3, 5])/25, 573811/60 + (32213*Pi^4)/900 + (1111*Pi^6)/567 + (495793*Pi^8)/1890000 - (230608*zeta[3])/15 - (1881*Pi^4*zeta[3])/50 + (29*Pi^6*zeta[3])/21 + (178031*zeta[3]^2)/15 - (7982*zeta[3]^3)/5 + (504319*zeta[5])/30 - (1293*Pi^4*zeta[5])/50 - (21371*zeta[3]*zeta[5])/5 - (5711*zeta[7])/5 - (349409*zeta[9])/180 - (19998*zeta[3, 5])/25 - 3*Int[245][1] + 3*Int[253][1] - 3*Int[275][1]]];
pInt[277]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[8]], [v[5], v[9]], [v[6], v[7]], [v[7], v[9]], [v[8], v[10]]], [-5, -4, -3, -2, -1, 0, 1], [0, 0, 0, 6*zeta[5], Pi^6/63 + (174*zeta[3]^2)/5 - 29*zeta[5] - (42*zeta[7])/5, (-29*Pi^6)/378 + (2887*Pi^8)/78750 + (29*Pi^4*zeta[3])/25 - (1261*zeta[3]^2)/5 + 48*zeta[3]^3 - 210*zeta[5] - 204*zeta[3]*zeta[5] - (1919*zeta[7])/10 + (614*zeta[9])/3 - (3888*zeta[3, 5])/25, Int[277][1]]];
pInt[278]:=[[[v[9], v[9, 7]], [v[9, 7], v[7]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[5]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[6]], [v[4], v[8]], [v[5], v[9]], [v[6], v[7]], [v[8], v[10]]], [-5, -4, -3, -2, -1, 0, 1], [-1/30, 1/15, 17/6, -427/15 + (72*zeta[3])/5 + (46*zeta[5])/3, 281/2 + (6*Pi^4)/25 + (23*Pi^6)/567 - (14428*zeta[3])/45 + (1772*zeta[3]^2)/15 + (1829*zeta[5])/9 - (707*zeta[7])/10, -10696/45 - (3607*Pi^4)/675 + (1829*Pi^6)/3402 + (26741*Pi^8)/135000 + (138322*zeta[3])/135 + (886*Pi^4*zeta[3])/225 + (85129*zeta[3]^2)/45 - 192*zeta[3]^3 - (569281*zeta[5])/135 - 2194*zeta[3]*zeta[5] + (7486*zeta[7])/5 - (3968*zeta[9])/3 - (21924*zeta[3, 5])/25, -1039423/270 + (69161*Pi^4)/4050 - (131255*Pi^6)/10206 + (2730541*Pi^8)/708750 + (5352296*zeta[3])/405 + (25541*Pi^4*zeta[3])/675 - (1403*Pi^6*zeta[3])/189 - (3859633*zeta[3]^2)/135 + (44926*zeta[3]^3)/15 + (1690610*zeta[5])/81 + (9779*Pi^4*zeta[5])/150 - (103806*zeta[3]*zeta[5])/5 + (2887301*zeta[7])/120 - (5058001*zeta[9])/180 - (340236*zeta[3, 5])/25 - 6*Int[253][1] - 3*Int[277][1]]];
pInt[279]:=[[[v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[9]], [v[3], v[10]], [v[4], v[5]], [v[4], v[9]], [v[4], v[10]], [v[5], v[7]], [v[5], v[8]], [v[6], v[7]], [v[6], v[8]]], [-5, -4, -3, -2, -1, 0], [0, 0, 0, 0, 0, (928*Pi^8)/875 - 288*zeta[3]^2 - 384*zeta[3]^3 - 7776*zeta[3]*zeta[5] + 756*zeta[7] + (1496*zeta[9])/3 - (20736*zeta[3, 5])/5]];
pInt[280]:=[[[v[8], v[8, 3]], [v[8, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[6]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[9]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0], [-2/5, 29/15, 153/10, -8323/60 + (836*zeta[3])/5 - 156*zeta[5], -1944/5 + (209*Pi^4)/75 - (26*Pi^6)/63 + (26542*zeta[3])/15 - 1080*zeta[3]^2 - 76*zeta[5] + 441*zeta[7], 2901449/180 + (13271*Pi^4)/450 - (38*Pi^6)/189 - (21137*Pi^8)/10500 - (690391*zeta[3])/15 - 36*Pi^4*zeta[3] + 330*zeta[3]^2 + 432*zeta[3]^3 + (224368*zeta[5])/5 + 20124*zeta[3]*zeta[5] - (26599*zeta[7])/2 - 768*zeta[9] + (42552*zeta[3, 5])/5]];
pInt[281]:=[[[v[6], v[6, 3]], [v[6, 3], v[3]], [v[1], e[1]], [v[2], e[2]], [v[1], v[9]], [v[1], v[10]], [v[2], v[7]], [v[2], v[8]], [v[3], v[8]], [v[3], v[10]], [v[4], v[5]], [v[4], v[8]], [v[4], v[9]], [v[5], v[7]], [v[5], v[10]], [v[6], v[7]], [v[6], v[9]]], [-5, -4, -3, -2, -1, 0], [-7/15, 17/6, 214/15, -2759/30 + (1184*zeta[3])/3 - 504*zeta[5], -8496/5 + (296*Pi^4)/45 - (4*Pi^6)/3 + (63352*zeta[3])/15 - 2232*zeta[3]^2 - 244*zeta[5] + 1400*zeta[7], 1202704/45 + (15838*Pi^4)/225 - (122*Pi^6)/189 - (1322*Pi^8)/23625 - (414992*zeta[3])/5 - (372*Pi^4*zeta[3])/5 - 9884*zeta[3]^2 + 2688*zeta[3]^3 + (463472*zeta[5])/5 + 16120*zeta[3]*zeta[5] - (65261*zeta[7])/2 + (3064*zeta[9])/3 + (11232*zeta[3, 5])/5]];


==> anc/NewMastersDef.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{new[1], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, -1}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[6]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[7], v[9]}, 
    {v[8], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, l1 + l4 + l5 - p, -l1 - l4 + p, 
    -l1 + l2 - l4 + p, -l2 + l4 - p, l1*l3, l1*l5, l2*l3, l2*l4, l2*l5, 
    l4*l5}}}, {new[2], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
    -1, 0, -1}, {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, 
    {v[2], v[7]}, {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, 
    {v[4], v[6]}, {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, 
    {v[5], v[9]}, {v[6], v[7]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, 
    -l1 - l2 - l4, l2 - l3 + p, l1 + l3 + l4 - p, l5, l1 + l4 - l5, -l1 - l4, 
    -l1 - l2 - l4 + l5, l5*p, l1*l3, l2*l3, l2*l4, l3*l5, l4*l5}}}, 
 {new[3], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[6]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[8]}, {v[6], v[7]}, 
    {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, -l2 + l3 + l5 - p, l2 - l3 + p, 
    -l1 - l2 - l4, -l1 - l4, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5}}}, 
 {new[4], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[6]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[8]}, {v[6], v[7]}, 
    {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, -l2 + l3 + l5 - p, l2 - l3 + p, 
    -l1 - l2 - l4, -l1 - l4, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5}}}, 
 {new[5], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[9]}, {v[6], v[7]}, 
    {v[7], v[8]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, l1 + l4 + l5, -l1 - l4, 
    l1 + l3 + l4 + l5, l1 + l2 + l3 + l4 + l5, l4*p, l2*l3, l2*l4, l2*l5, 
    l3*l5, l4*l5}}}, {new[6], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 
    0, 0, 0, 0, 0}, {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, 
    {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, 
    {v[4], v[5]}, {v[4], v[7]}, {v[4], v[9]}, {v[5], v[6]}, {v[5], v[10]}, 
    {v[6], v[7]}, {v[8], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, 
    l5, l1 - l2 + l4 - l5 - p, -l1 + l2 - l4 + p, -l1 - l3 - l4 + l5 + p, 
    l1 + l3 + l4 - p, -l1 - l4 + l5 + p, -l2 + l4 - p, l1*l3, l1*l5, l2*l3, 
    l2*l4, l3*l5, l4*l5}}}, 
 {new[7], {{1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[6], v[8]}, 
    {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, l1 + l2 + l4 + l5, 
    -l1 - l2 - l4, l1 + l2 + l3 + l4 + l5, -l1 - l4, l4*p, l2*l3, l2*l4, 
    l2*l5, l3*l5, l4*l5}}}, 
 {new[8], {{1, 1, 1, 1, -1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[9]}, {v[4], v[10]}, {v[5], v[7]}, {v[5], v[8]}, {v[6], v[7]}, 
    {v[6], v[8]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, -l3 + p, 
    -l1 - l4, l1 + l3 + l4 - p, l5, -l3 - l5 + p, -l2 - l5, l2 + l3 + l5, 
    l1*l2, l1*l3, l1*l5, l2*l4, l3*l5, l4*l5}}}, 
 {new[9], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[9]}, {v[5], v[6]}, {v[5], v[9]}, {v[6], v[7]}, 
    {v[7], v[10]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    l2 - l4 + p, -l2 + l4 - l5 - p, l1 - l2 + l4 - p, -l1 + l2 - l4 + l5 + p, 
    l1 - l2 + l3 + l4 - p, l1 + l3 + l4 - p, l1*l3, l2*l3, l2*l4, l2*l5, 
    l3*l5, l4*l5}}}, {new[10], {{0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    -1, 0, 0, 0, 0}, {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, 
    {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, 
    {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[9]}, {v[5], v[7]}, 
    {v[5], v[10]}, {v[6], v[7]}, {v[6], v[9]}}, {l1, -l1 + p, l2, -l2 - p, 
    l3, l4, -l3 - l4, l5, l2 - l4 + p, -l2 + l4 - l5 - p, 
    -l1 - l3 - l4 + l5 + p, l1 + l3 + l4 - p, l1 - l2 + l3 + l4 - l5 - p, 
    -l1 + l2 - l4 + l5 + p, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5}}}, 
 {new[11], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[9]}, {v[5], v[7]}, {v[5], v[10]}, {v[6], v[7]}, 
    {v[6], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    l2 - l4 + p, -l2 + l4 - l5 - p, -l1 - l3 - l4 + l5 + p, l1 + l3 + l4 - p, 
    l1 - l2 + l3 + l4 - l5 - p, -l1 + l2 - l4 + l5 + p, l1*l3, l2*l3, l2*l4, 
    l2*l5, l3*l5, l4*l5}}}, 
 {new[12], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[9]}, {v[5], v[7]}, {v[5], v[10]}, {v[6], v[7]}, 
    {v[6], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    l2 - l4 + p, -l2 + l4 - l5 - p, -l1 - l3 - l4 + l5 + p, l1 + l3 + l4 - p, 
    l1 - l2 + l3 + l4 - l5 - p, -l1 + l2 - l4 + l5 + p, l1*l3, l2*l3, l2*l4, 
    l2*l5, l3*l5, l4*l5}}}, 
 {new[13], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[7]}, {v[4], v[9]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[9]}, 
    {v[7], v[8]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, -l4 + p, 
    l4 - l5 - p, -l1 - l3 - l4 + l5 + p, l1 + l3 + l4 - p, -l1 - l4 + l5 + p, 
    l2 - l4 + p, l1*l2, l1*l3, l2*l3, l2*l5, l3*l5, l4*l5}}}, 
 {new[14], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[6]}, {v[4], v[9]}, {v[5], v[8]}, {v[6], v[7]}, {v[7], v[10]}, 
    {v[8], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    l1 - l2 + l3 - p, -l1 + l2 - l3 - l5 + p, l3 + l5, l1 - l2 + l3 + l4 - p, 
    l1 + l3 + l4 - p, -l2 + l3 + l5 - p, l1*l4, l1*l5, l2*l3, l2*l4, l2*l5, 
    l4*l5}}}, {new[15], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 
    0, 0, 0}, {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, 
    {v[2], v[7]}, {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, 
    {v[4], v[6]}, {v[4], v[7]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, 
    {v[5], v[9]}, {v[6], v[8]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, 
    l5, -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, l2 - l3 - l5 + p, 
    l1 - l2 + l3 + l4 + l5 - p, -l1 - l4, l2 - l3 + p, l1*l3, l2*l3, l2*l4, 
    l2*l5, l3*l5, l4*l5}}}, 
 {new[16], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, 
    {v[4], v[7]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[5], v[9]}, 
    {v[6], v[8]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, l2 - l3 - l5 + p, 
    l1 - l2 + l3 + l4 + l5 - p, -l1 - l4, l2 - l3 + p, l1*l3, l2*l3, l2*l4, 
    l2*l5, l3*l5, l4*l5}}}, 
 {new[17], {{1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[6], v[8]}, 
    {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, l1 + l2 + l4 + l5, 
    -l1 - l2 - l4, l1 + l2 + l3 + l4 + l5, -l1 - l4, l4*p, l2*l3, l2*l4, 
    l2*l5, l3*l5, l4*l5}}}, 
 {new[18], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[9]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[7]}, 
    {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    l2 - l4 + p, -l2 + l4 - l5 - p, -l1 - l3 - l4 + l5 + p, l1 + l3 + l4 - p, 
    -l1 - l4 + l5 + p, -l1 + l2 - l4 + l5 + p, l1*l3, l2*l3, l2*l4, l2*l5, 
    l3*l5, l4*l5}}}, {new[19], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 
    -1, 0, 0, -1, 0, 0}, {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, 
    {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, 
    {v[3], v[10]}, {v[4], v[5]}, {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, 
    {v[5], v[7]}, {v[6], v[8]}, {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, 
    l4, -l3 - l4, l5, -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, 
    l1 + l2 + l4 + l5, -l1 - l2 - l4, l1 + l2 + l3 + l4 + l5, -l1 - l4, l4*p, 
    l2*l3, l2*l4, l2*l5, l3*l5, l4*l5}}}, 
 {new[20], {{1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[6]}, {v[4], v[8]}, {v[5], v[9]}, {v[6], v[7]}, {v[7], v[9]}, 
    {v[8], v[10]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l2 - l3 - l4 - l5, l1 + l2 + l3 + l4, l3 + l5, -l1 - l2 - l3 - l5, 
    -l1 - l3 - l5, l1 + l3 + l4 - p, l4*p, l5*p, l2*l3, l2*l4, l2*l5, 
    l4*l5}}}, {new[21], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
    0, -2, 0}, {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, 
    {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, 
    {v[4], v[5]}, {v[4], v[8]}, {v[4], v[10]}, {v[5], v[7]}, {v[5], v[9]}, 
    {v[6], v[7]}, {v[6], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, 
    -l1 - l2 - l3, l2 - l4 + p, l1 + l3 + l4 - p, l5, -l1 - l2 - l3 - l5, 
    -l2 - l5, l2 + l3 + l5, l5*p, l1*l3, l1*l4, l2*l4, l3*l5, l4*l5}}}, 
 {new[22], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[10]}, {v[5], v[7]}, {v[5], v[9]}, {v[6], v[7]}, 
    {v[6], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, 
    -l1 - l2 - l3, l2 - l4 + p, l1 + l3 + l4 - p, l5, -l1 - l2 - l3 - l5, 
    -l2 - l5, l2 + l3 + l5, l5*p, l1*l3, l1*l4, l2*l4, l3*l5, l4*l5}}}, 
 {new[23], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[6], v[8]}, 
    {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, l1 + l2 + l4 + l5, 
    -l1 - l2 - l4, l1 + l2 + l3 + l4 + l5, -l1 - l4, l4*p, l2*l3, l2*l4, 
    l2*l5, l3*l5, l4*l5}}}, 
 {new[24], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[6], v[8]}, 
    {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, l1 + l2 + l4 + l5, 
    -l1 - l2 - l4, l1 + l2 + l3 + l4 + l5, -l1 - l4, l4*p, l2*l3, l2*l4, 
    l2*l5, l3*l5, l4*l5}}}, 
 {new[25], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[10]}, {v[5], v[7]}, {v[5], v[9]}, {v[6], v[7]}, 
    {v[6], v[8]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, l1 + l4 + l5, -l1 - l4, 
    -l1 - l2 - l4 - l5, l1 + l2 + l3 + l4 + l5, l4*p, l2*l3, l2*l4, l2*l5, 
    l3*l5, l4*l5}}}, {new[26], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
    0, 0, 0, -1, -1}, {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, 
    {v[1], v[10]}, {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, 
    {v[3], v[10]}, {v[4], v[6]}, {v[4], v[8]}, {v[4], v[9]}, {v[5], v[6]}, 
    {v[5], v[7]}, {v[5], v[10]}, {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, 
    l3, l4, -l3 - l4, l5, l2 - l4 + p, -l2 + l4 - l5 - p, -l3 - l5, 
    -l1 - l4 + l5 + p, l1 + l3 + l4 - p, -l1 + l2 - l4 + l5 + p, l1*l3, 
    l1*l5, l2*l3, l2*l4, l2*l5, l4*l5}}}, 
 {new[27], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, -1}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[8]}, {v[3], v[9]}, {v[3], v[10]}, {v[4], v[6]}, 
    {v[4], v[7]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[7]}, {v[5], v[8]}, 
    {v[6], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l3 - l4 - l5 + p, l1 + l3 + l4 - p, -l1 - l4 - l5, 
    l1 - l2 + l3 + l4 + l5 - p, l2 - l3 + p, -l1 - l4, l1*l3, l2*l3, l2*l4, 
    l2*l5, l3*l5, l4*l5}}}, 
 {new[28], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[7]}, {v[4], v[9]}, {v[5], v[6]}, {v[5], v[10]}, {v[6], v[7]}, 
    {v[8], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    l1 - l2 + l4 - l5 - p, -l1 + l2 - l4 + p, -l1 - l3 - l4 + l5 + p, 
    l1 + l3 + l4 - p, -l1 - l4 + l5 + p, -l2 + l4 - p, l1*l3, l1*l5, l2*l3, 
    l2*l4, l3*l5, l4*l5}}}, 
 {new[29], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[6]}, {v[3], v[8]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[8]}, {v[4], v[10]}, {v[5], v[6]}, {v[5], v[9]}, {v[6], v[7]}, 
    {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, 
    -l1 - l2 - l3, l2 - l4 + p, l1 + l3 + l4 - p, l5, -l1 - l2 - l3 - l5, 
    l3 + l5, l2 + l3 + l5, l5*p, l1*l3, l1*l4, l2*l4, l2*l5, l4*l5}}}, 
 {new[30], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0}, 
   {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, {v[2], v[7]}, 
    {v[2], v[8]}, {v[3], v[5]}, {v[3], v[6]}, {v[3], v[10]}, {v[4], v[5]}, 
    {v[4], v[6]}, {v[4], v[8]}, {v[5], v[9]}, {v[6], v[7]}, {v[7], v[9]}, 
    {v[8], v[10]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, l5, 
    -l1 - l2 - l3 - l4 - l5, l1 + l2 + l3 + l4, l3 + l5, -l1 - l2 - l3 - l5, 
    -l1 - l3 - l5, l1 + l3 + l4 - p, l4*p, l5*p, l2*l3, l2*l4, l2*l5, 
    l4*l5}}}, {new[31], {{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
    0, -1, -1}, {{e[1], v[1]}, {e[2], v[2]}, {v[1], v[9]}, {v[1], v[10]}, 
    {v[2], v[7]}, {v[2], v[8]}, {v[3], v[6]}, {v[3], v[9]}, {v[3], v[10]}, 
    {v[4], v[5]}, {v[4], v[7]}, {v[4], v[8]}, {v[5], v[6]}, {v[5], v[10]}, 
    {v[6], v[8]}, {v[7], v[9]}}, {l1, -l1 + p, l2, -l2 - p, l3, l4, -l3 - l4, 
    l5, -l1 - l2 - l4, l1 + l2 + l4 - l5, -l1 - l3 - l4 + l5 + p, 
    l1 + l3 + l4 - p, -l1 - l4 + l5 + p, -l1 - l4, l1*l3, l2*l3, l2*l4, 
    l2*l5, l3*l5, l4*l5}}}}


==> anc/NewMastersDef.mpl <==
[[new(1), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, -1],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(6)], [v(4), v(10)], [v(5), v(6)], [v(5), v(7)], [v(7), v(9)], [v(8), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, l1+l4+l5-p, -l1-l4+p, -l1+l2-l4+p, -l2+l4-p, l1*l3, l1*l5, l2*l3, l2*l4, l2*l5, l4*l5]]],
[new(2), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, -1],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(8)], [v(3), v(9)], [v(3), v(10)], [v(4), v(6)], [v(4), v(8)], [v(4), v(10)], [v(5), v(6)], [v(5), v(7)], [v(5), v(9)], [v(6), v(7)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, -l1-l2-l4, l2-l3+p, l1+l3+l4-p, l5, l1+l4-l5, -l1-l4, -l1-l2-l4+l5, l5*p, l1*l3, l2*l3, l2*l4, l3*l5, l4*l5]]],
[new(3), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(8)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(6)], [v(4), v(10)], [v(5), v(6)], [v(5), v(8)], [v(6), v(7)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, -l2+l3+l5-p, l2-l3+p, -l1-l2-l4, -l1-l4, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(4), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(8)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(6)], [v(4), v(10)], [v(5), v(6)], [v(5), v(8)], [v(6), v(7)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, -l2+l3+l5-p, l2-l3+p, -l1-l2-l4, -l1-l4, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(5), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(10)], [v(5), v(6)], [v(5), v(9)], [v(6), v(7)], [v(7), v(8)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, l1+l4+l5, -l1-l4, l1+l3+l4+l5, l1+l2+l3+l4+l5, l4*p, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(6), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(7)], [v(4), v(9)], [v(5), v(6)], [v(5), v(10)], [v(6), v(7)], [v(8), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, l1-l2+l4-l5-p, -l1+l2-l4+p, -l1-l3-l4+l5+p, l1+l3+l4-p, -l1-l4+l5+p, -l2+l4-p, l1*l3, l1*l5, l2*l3, l2*l4, l3*l5, l4*l5]]],
[new(7), [
    [1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(10)], [v(5), v(6)], [v(5), v(7)], [v(6), v(8)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, l1+l2+l4+l5, -l1-l2-l4, l1+l2+l3+l4+l5, -l1-l4, l4*p, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(8), [
    [1, 1, 1, 1, -1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(9)], [v(4), v(10)], [v(5), v(7)], [v(5), v(8)], [v(6), v(7)], [v(6), v(8)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, -l3+p, -l1-l4, l1+l3+l4-p, l5, -l3-l5+p, -l2-l5, l2+l3+l5, l1*l2, l1*l3, l1*l5, l2*l4, l3*l5, l4*l5]]],
[new(9), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(9)], [v(5), v(6)], [v(5), v(9)], [v(6), v(7)], [v(7), v(10)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, l2-l4+p, -l2+l4-l5-p, l1-l2+l4-p, -l1+l2-l4+l5+p, l1-l2+l3+l4-p, l1+l3+l4-p, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(10), [
    [0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(9)], [v(5), v(7)], [v(5), v(10)], [v(6), v(7)], [v(6), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, l2-l4+p, -l2+l4-l5-p, -l1-l3-l4+l5+p, l1+l3+l4-p, l1-l2+l3+l4-l5-p, -l1+l2-l4+l5+p, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(11), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(9)], [v(5), v(7)], [v(5), v(10)], [v(6), v(7)], [v(6), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, l2-l4+p, -l2+l4-l5-p, -l1-l3-l4+l5+p, l1+l3+l4-p, l1-l2+l3+l4-l5-p, -l1+l2-l4+l5+p, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(12), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(9)], [v(5), v(7)], [v(5), v(10)], [v(6), v(7)], [v(6), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, l2-l4+p, -l2+l4-l5-p, -l1-l3-l4+l5+p, l1+l3+l4-p, l1-l2+l3+l4-l5-p, -l1+l2-l4+l5+p, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(13), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(7)], [v(4), v(9)], [v(5), v(6)], [v(5), v(10)], [v(6), v(9)], [v(7), v(8)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l4+p, l4-l5-p, -l1-l3-l4+l5+p, l1+l3+l4-p, -l1-l4+l5+p, l2-l4+p, l1*l2, l1*l3, l2*l3, l2*l5, l3*l5, l4*l5]]],
[new(14), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(5)], [v(3), v(6)], [v(3), v(10)], [v(4), v(5)], [v(4), v(6)], [v(4), v(9)], [v(5), v(8)], [v(6), v(7)], [v(7), v(10)], [v(8), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, l1-l2+l3-p, -l1+l2-l3-l5+p, l3+l5, l1-l2+l3+l4-p, l1+l3+l4-p, -l2+l3+l5-p, l1*l4, l1*l5, l2*l3, l2*l4, l2*l5, l4*l5]]],
[new(15), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(8)], [v(3), v(9)], [v(3), v(10)], [v(4), v(6)], [v(4), v(7)], [v(4), v(10)], [v(5), v(6)], [v(5), v(7)], [v(5), v(9)], [v(6), v(8)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, l2-l3-l5+p, l1-l2+l3+l4+l5-p, -l1-l4, l2-l3+p, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(16), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(8)], [v(3), v(9)], [v(3), v(10)], [v(4), v(6)], [v(4), v(7)], [v(4), v(10)], [v(5), v(6)], [v(5), v(7)], [v(5), v(9)], [v(6), v(8)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, l2-l3-l5+p, l1-l2+l3+l4+l5-p, -l1-l4, l2-l3+p, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(17), [
    [1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(10)], [v(5), v(6)], [v(5), v(7)], [v(6), v(8)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, l1+l2+l4+l5, -l1-l2-l4, l1+l2+l3+l4+l5, -l1-l4, l4*p, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(18), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(9)], [v(5), v(6)], [v(5), v(10)], [v(6), v(7)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, l2-l4+p, -l2+l4-l5-p, -l1-l3-l4+l5+p, l1+l3+l4-p, -l1-l4+l5+p, -l1+l2-l4+l5+p, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(19), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(10)], [v(5), v(6)], [v(5), v(7)], [v(6), v(8)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, l1+l2+l4+l5, -l1-l2-l4, l1+l2+l3+l4+l5, -l1-l4, l4*p, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(20), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(5)], [v(3), v(6)], [v(3), v(10)], [v(4), v(5)], [v(4), v(6)], [v(4), v(8)], [v(5), v(9)], [v(6), v(7)], [v(7), v(9)], [v(8), v(10)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l2-l3-l4-l5, l1+l2+l3+l4, l3+l5, -l1-l2-l3-l5, -l1-l3-l5, l1+l3+l4-p, l4*p, l5*p, l2*l3, l2*l4, l2*l5, l4*l5]]],
[new(21), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -2, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(10)], [v(5), v(7)], [v(5), v(9)], [v(6), v(7)], [v(6), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, -l1-l2-l3, l2-l4+p, l1+l3+l4-p, l5, -l1-l2-l3-l5, -l2-l5, l2+l3+l5, l5*p, l1*l3, l1*l4, l2*l4, l3*l5, l4*l5]]],
[new(22), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(10)], [v(5), v(7)], [v(5), v(9)], [v(6), v(7)], [v(6), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, -l1-l2-l3, l2-l4+p, l1+l3+l4-p, l5, -l1-l2-l3-l5, -l2-l5, l2+l3+l5, l5*p, l1*l3, l1*l4, l2*l4, l3*l5, l4*l5]]],
[new(23), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(10)], [v(5), v(6)], [v(5), v(7)], [v(6), v(8)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, l1+l2+l4+l5, -l1-l2-l4, l1+l2+l3+l4+l5, -l1-l4, l4*p, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(24), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(10)], [v(5), v(6)], [v(5), v(7)], [v(6), v(8)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, l1+l2+l4+l5, -l1-l2-l4, l1+l2+l3+l4+l5, -l1-l4, l4*p, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(25), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(10)], [v(5), v(7)], [v(5), v(9)], [v(6), v(7)], [v(6), v(8)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, l1+l4+l5, -l1-l4, -l1-l2-l4-l5, l1+l2+l3+l4+l5, l4*p, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(26), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(6)], [v(4), v(8)], [v(4), v(9)], [v(5), v(6)], [v(5), v(7)], [v(5), v(10)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, l2-l4+p, -l2+l4-l5-p, -l3-l5, -l1-l4+l5+p, l1+l3+l4-p, -l1+l2-l4+l5+p, l1*l3, l1*l5, l2*l3, l2*l4, l2*l5, l4*l5]]],
[new(27), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, -1],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(8)], [v(3), v(9)], [v(3), v(10)], [v(4), v(6)], [v(4), v(7)], [v(4), v(10)], [v(5), v(6)], [v(5), v(7)], [v(5), v(8)], [v(6), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l3-l4-l5+p, l1+l3+l4-p, -l1-l4-l5, l1-l2+l3+l4+l5-p, l2-l3+p, -l1-l4, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]],
[new(28), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -2],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(7)], [v(4), v(9)], [v(5), v(6)], [v(5), v(10)], [v(6), v(7)], [v(8), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, l1-l2+l4-l5-p, -l1+l2-l4+p, -l1-l3-l4+l5+p, l1+l3+l4-p, -l1-l4+l5+p, -l2+l4-p, l1*l3, l1*l5, l2*l3, l2*l4, l3*l5, l4*l5]]],
[new(29), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(8)], [v(3), v(10)], [v(4), v(5)], [v(4), v(8)], [v(4), v(10)], [v(5), v(6)], [v(5), v(9)], [v(6), v(7)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, -l1-l2-l3, l2-l4+p, l1+l3+l4-p, l5, -l1-l2-l3-l5, l3+l5, l2+l3+l5, l5*p, l1*l3, l1*l4, l2*l4, l2*l5, l4*l5]]],
[new(30), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0, 0],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(5)], [v(3), v(6)], [v(3), v(10)], [v(4), v(5)], [v(4), v(6)], [v(4), v(8)], [v(5), v(9)], [v(6), v(7)], [v(7), v(9)], [v(8), v(10)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l2-l3-l4-l5, l1+l2+l3+l4, l3+l5, -l1-l2-l3-l5, -l1-l3-l5, l1+l3+l4-p, l4*p, l5*p, l2*l3, l2*l4, l2*l5, l4*l5]]],
[new(31), [
    [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1],
    [[e(1), v(1)], [e(2), v(2)], [v(1), v(9)], [v(1), v(10)], [v(2), v(7)], [v(2), v(8)], [v(3), v(6)], [v(3), v(9)], [v(3), v(10)], [v(4), v(5)], [v(4), v(7)], [v(4), v(8)], [v(5), v(6)], [v(5), v(10)], [v(6), v(8)], [v(7), v(9)]],
    [l1, -l1+p, l2, -l2-p, l3, l4, -l3-l4, l5, -l1-l2-l4, l1+l2+l4-l5, -l1-l3-l4+l5+p, l1+l3+l4-p, -l1-l4+l5+p, -l1-l4, l1*l3, l2*l3, l2*l4, l2*l5, l3*l5, l4*l5]]]
];


==> anc/README <==
These files accompany, and provide the main results obtained in,

    "Glue-and-cut at Five loops"
    A. Georgoudis, V. Goncalves, E. Panzer, R. Pereira, A.V. Smirnov, V.A. Smirnov

All files are plain text files. The format is indicated by the extension:

 (*) .m   files can be read by Mathematica
 (*) .mpl files can be read by Maple



----- ExtraRelation -----


This is the extra relation in the p-integral family 46 (defined in Table 1). It is used to simplify the coefficients of the IBP reductions as explained in section 4.



----- FiniteVac -----


This is a list of the 85 vacuum integral families with 6 loops that we used. The first 14 are the cubic graphs with 15 edges (propagators) and 6 ISPs, the remaining have fewer propagators, hence more ISPs and at least one vertex of degree > 3.

Each entry of the list represents a family of vacuum integrals as {E,P,I,F}, the data listed here gives:

     E... the edge list of the graph
     P... a choice of momentum flow (for each edge, a linear combination of 6 loop momenta p1,...,p6)
     I... our choice of ISPs (pi*pj denotes the dot product of pi with pj)
     F... the list of all monomials in the ISPs I=[N1,N2,...], such that the corresponding integral is logarithmically divergent (in 4 dimensions of space-time) and free of subdivergences

Since we do not consider linear combinations of several numerator monomials, there may in fact exist even more convergent integrals in a family than the ones listed here.



----- MasterExpansions -----


This is a list of the expansions of the 5 loop master p-integrals, incorporating all relations obtained from the glue-and-cut method. There are higher order transcendental terms and undetermined coefficients, Int[i][j], representing the j-th order of the i-th integral. These constraints on the master integral expansions fix completely the poles and finite part of all the p-integrals that we reduced. 

Each entry of the list represents a p-integral {E,O,I} 
     E... the edge list of the graph, where v[i] represents an internal vertex and e[i] an external one. Product graphs are represented as two distinct graphs. Some masters required a double propagator, this is indicated by an additional vertex inserted in the edge. Such vertices are written with a double label v[i_,j_]. For example:{{v[1],v[1,2]},{v[1,2],v[2]}} identifies that the propagator associated with the edge {v[1],v[2]} is doubled.
     O... is a list of all the epsilon orders obtained for the master, starting from epsilon^-5.
     I... is a list of the coefficients of the epsilon expansion.

We have provided extra orders in epsilon for some master integrals that are 1-loop recursive (see formula (11) in the paper), products of lower loop integrals, or a 4-loop insertion into the 1-loop integral.
Multiple zeta values MZV[n1,n2,...] (.m file) and zeta[n1,n2,...] (.mpl file) are defined in eq. (14) in the paper. In particular,

     MZV[3,5] = zeta[3,5]
     = sum_{1<=n<m} 1/(n^3*m^5)
     = 0.037707672984847544...



----- ReductionSample.m -----


This is a list of 10 IBP reductions of scalar integrals, they can be used as a cross-check. Each element of the list represent an IBP reduction {E,R}
     E... the edge list of the reduced graph.
     R... the IBP reduction (with p^2->1) and the master integrals expressed as int[i], where i is the position in MasterExpansions.



----- BasisChange.m -----


This is a list of transformation that changes 31 basis elements defined in MasterExpansions to new ones defined in NewMasterDef.m . In this new basis all the IBP reductions of the p-integrals that we considered do not contain spurious poles in epsilon for d=4-2epsilon for which transcendetal orders higher than 9 appear. This was achieved by following the procedure indicated in hep-ph:0601165 , where we have exchanged master integrals with badly divergent coefficients for convergent integrals, until all the reduction did not contain any spurious poles. It is interesting to notice that the number of integrals is contained, hinting to a common structure of this spurious divergent poles in a specific dimension.  



----- NewMasterDef -----


This is a list that contains the definition of the 31 new master integrals used in BasisChange.m .

Each entry of the list represents a new master {M,{I,E,P}}

      M... the name of the new master as it is presented in BasisChange, new[i_]
      I... the indices that define the integral given the Propagators defined in P.
      E... the edge list of the graph of the integral (without any possible numerator). The notation is the same as MasterExpansions.m, e[i_] are external and v[i_] internal vertices.
      P... is a possible list of momentum assignments to the edges E, followed by a list of irreducible scalar products (defined as a product of two loop momenta)



==> anc/ReductionsSample.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{Graph[{1, 9, 10, 2, 7, 8, 3, 4, 6, 5, 0, -1}, {UndirectedEdge[1, 9], 
    UndirectedEdge[1, 10], UndirectedEdge[2, 7], UndirectedEdge[2, 8], 
    UndirectedEdge[3, 8], UndirectedEdge[3, 9], UndirectedEdge[3, 10], 
    UndirectedEdge[4, 6], UndirectedEdge[4, 9], UndirectedEdge[4, 10], 
    UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[5, 8], 
    UndirectedEdge[6, 7], UndirectedEdge[0, 1], UndirectedEdge[-1, 2]}], 
  ((-9226889913249792 + 34574518462692096*d - 59928327336182976*d^2 + 
      63683718362848512*d^3 - 46350624627241776*d^4 + 24441270763794144*d^5 - 
      9629046182204756*d^6 + 2879125173867584*d^7 - 656536282997857*d^8 + 
      113618901882911*d^9 - 14688760931437*d^10 + 1375583758829*d^11 - 
      88210437362*d^12 + 3466935600*d^13 - 63007200*d^14)*int[1])/
    (27*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*(7020 - 6456*d + 2195*d^2 - 
      327*d^3 + 18*d^4)) + 
   ((2672524284855209164800 - 12628898971668070318080*d + 
      28053448265288959801344*d^2 - 38926038975133919242752*d^3 + 
      37809667780114469969664*d^4 - 27301777416973060022016*d^5 + 
      15189163209849833810240*d^6 - 6657487631265391393536*d^7 + 
      2330612155329679848432*d^8 - 656551133608229394736*d^9 + 
      149195589865785952356*d^10 - 27284812856385412710*d^11 + 
      3986081820633404446*d^12 - 458902291977207990*d^13 + 
      40719440549857962*d^14 - 2687188841843339*d^15 + 124201932651465*d^16 - 
      3587990384700*d^17 + 48757747500*d^18)*int[2])/
    (27*(-4 + d)^7*(70 - 29*d + 3*d^2)^2*(-25945920 + 42576696*d - 
      29782116*d^2 + 11511022*d^3 - 2654935*d^4 + 365383*d^5 - 27780*d^6 + 
      900*d^7)) + ((442636514877505536 - 1676850957922074624*d + 
      2949656746273468416*d^2 - 3195802657789231104*d^3 + 
      2384930629213201920*d^4 - 1298486287460218432*d^5 + 
      532794901647572032*d^6 - 167755676045309424*d^7 + 
      40860534480844256*d^8 - 7698138672841756*d^9 + 1112488002406676*d^10 - 
      121082403585537*d^11 + 9605447474050*d^12 - 524178883204*d^13 + 
      17588963970*d^14 - 273461175*d^15)*int[3])/(72*(-5 + d)^2*(-4 + d)^6*
     (-36324288 + 56493864*d - 37519812*d^2 + 13794122*d^3 - 3031979*d^4 + 
      398423*d^5 - 28980*d^6 + 900*d^7)) + 
   (8*(11306304 - 25655076*d + 25371144*d^2 - 14281857*d^3 + 5005111*d^4 - 
      1118216*d^5 + 155536*d^6 - 12315*d^7 + 425*d^8)*int[5])/
    (3*(-4 + d)^5*(-630 + 401*d - 85*d^2 + 6*d^3)) - 
   (64*(471762144 - 1242917784*d + 1463886108*d^2 - 1014769782*d^3 + 
      458395029*d^4 - 140960724*d^5 + 29876535*d^6 - 4308502*d^7 + 
      404467*d^8 - 22312*d^9 + 549*d^10)*int[8])/
    (3*(-4 + d)^5*(-90720 + 91764*d - 37044*d^2 + 7459*d^3 - 749*d^4 + 
      30*d^5)) + (4*(-577196679168 + 1661345634816*d - 2164027119552*d^2 + 
      1683814530672*d^3 - 869566491360*d^4 + 312946562496*d^5 - 
      80087429160*d^6 + 14574047893*d^7 - 1848157221*d^8 + 155541351*d^9 - 
      7818743*d^10 + 177840*d^11)*int[11])/(3*(-4 + d)^5*
     (1995840 - 2472408*d + 1273788*d^2 - 349318*d^3 + 53773*d^4 - 4405*d^5 + 
      150*d^6)) + ((6836221237539231498240 - 32849409977909104214016*d + 
      74286634859486383915008*d^2 - 105054013649552818710528*d^3 + 
      104111764418754015593472*d^4 - 76785586541478612356608*d^5 + 
      43678995909146538211712*d^6 - 19595135304514562053696*d^7 + 
      7028248764796490178784*d^8 - 2030561773316707350992*d^9 + 
      473692912335886895656*d^10 - 89016293307320266852*d^11 + 
      13375458982655153750*d^12 - 1585241020592043745*d^13 + 
      144937507572864222*d^14 - 9864283169392578*d^15 + 
      470611042366374*d^16 - 14045061982221*d^17 + 197342955018*d^18)*
     int[15])/(108*(-4 + d)^7*(70 - 29*d + 3*d^2)^2*
     (-25945920 + 42576696*d - 29782116*d^2 + 11511022*d^3 - 2654935*d^4 + 
      365383*d^5 - 27780*d^6 + 900*d^7)) - 
   (4*(-47094810255360 + 164613079180800*d - 264512880877248*d^2 + 
      258718158166176*d^3 - 171848966069712*d^4 + 81858606158560*d^5 - 
      28767749299876*d^6 + 7551942854442*d^7 - 1480859080535*d^8 + 
      214222661519*d^9 - 22221200718*d^10 + 1565097180*d^11 - 67084263*d^12 + 
      1321515*d^13)*int[16])/(3*(-4 + d)^6*(-13970880 + 21298536*d - 
      13861332*d^2 + 4992802*d^3 - 1075047*d^4 + 138381*d^5 - 9860*d^6 + 
      300*d^7)) - (4*(1946814912000 - 6386958509760*d + 9545103796464*d^2 - 
      8592501103632*d^3 + 5189221493696*d^4 - 2214974311000*d^5 + 
      685200683477*d^6 - 154789409326*d^7 + 25343939177*d^8 - 
      2933215504*d^9 + 227790636*d^10 - 10658160*d^11 + 227232*d^12)*int[18])/
    (9*(-5 + d)^2*(-4 + d)^6*(9828 - 8196*d + 2551*d^2 - 351*d^3 + 18*d^4)) - 
   (32*(2705724 - 6233652*d + 6258141*d^2 - 3575481*d^3 + 1271432*d^4 - 
      288134*d^5 + 40637*d^6 - 3261*d^7 + 114*d^8)*int[19])/
    (3*(-4 + d)^5*(-630 + 401*d - 85*d^2 + 6*d^3)) + 
   (4*(1626481410048 - 5262579376128*d + 7763208254208*d^2 - 
      6904363050816*d^3 + 4123325445936*d^4 - 1742056051184*d^5 + 
      533914780672*d^6 - 119611079280*d^7 + 19439893021*d^8 - 
      2235425000*d^9 + 172640445*d^10 - 8039970*d^11 + 170748*d^12)*int[21])/
    (3*(-4 + d)^6*(1995840 - 2472408*d + 1273788*d^2 - 349318*d^3 + 
      53773*d^4 - 4405*d^5 + 150*d^6)) + 
   ((-4298263444294023763722240 + 24306783476059070316675072*d - 
      65077676783408712492711936*d^2 + 109653685108370972334047232*d^3 - 
      130357729773190642546298880*d^4 + 116155067369191835393283072*d^5 - 
      80421481360195847787080704*d^6 + 44244267477787293507595648*d^7 - 
      19603096952392188489366080*d^8 + 7040263660292260632054240*d^9 - 
      2049157660563954012399696*d^10 + 479321048667991905159080*d^11 - 
      88128833957689859916956*d^12 + 12067535247747721220726*d^13 - 
      1037186420095899527371*d^14 + 1747444439355732090*d^15 + 
      16564752851058523824*d^16 - 3103416966352102460*d^17 + 
      340961599317400887*d^18 - 25148422718990940*d^19 + 
      1235442214079712*d^20 - 36894736573920*d^21 + 509936439600*d^22)*
     int[24])/(36*(-5 + d)^2*(-4 + d)^8*(-3 + d)*(-10 + 3*d)^2*
     (63 - 32*d + 4*d^2)^2*(-576576 + 603864*d - 252220*d^2 + 52502*d^3 - 
      5445*d^4 + 225*d^5)) + ((-111894026029793280 + 483909511868209152*d - 
      978297091615736064*d^2 + 1227240328103902656*d^3 - 
      1069226884408235712*d^4 + 686025477344426384*d^5 - 
      335304783645669664*d^6 + 127348723637271956*d^7 - 
      37983046416424412*d^8 + 8926139879631071*d^9 - 1647269659835895*d^10 + 
      236207848787357*d^11 - 25799561629113*d^12 + 2074936794490*d^13 - 
      115879687464*d^14 + 4014885798*d^15 - 65010060*d^16)*int[25])/
    (6*(-4 + d)^7*(45 - 19*d + 2*d^2)^2*(-76440 + 91532*d - 43390*d^2 + 
      10173*d^3 - 1179*d^4 + 54*d^5)) + 
   ((18452945292722812376580096 - 103831103065926724390748160*d + 
      277560855512193224710029312*d^2 - 468821542819647545865437184*d^3 + 
      561333973998547864764284928*d^4 - 506621732281242253640615936*d^5 + 
      357780397921752520152473088*d^6 - 202559373360241506659723520*d^7 + 
      93435041566719752909878016*d^8 - 35489925913949245398925824*d^9 + 
      11172598662463688405694656*d^10 - 2924110648938748004004000*d^11 + 
      636241916180631606439136*d^12 - 114735985504914816778504*d^13 + 
      17037531544828251746262*d^14 - 2061216927354192621325*d^15 + 
      199907293389065141907*d^16 - 15169978467314145479*d^17 + 
      867695351628729615*d^18 - 35179296394346964*d^19 + 
      901144376966880*d^20 - 10965656475000*d^21)*int[26])/
    (144*(-4 + d)^7*(41184 - 34308*d + 10664*d^2 - 1465*d^3 + 75*d^4)*
     (-44100 + 53900*d - 26171*d^2 + 6311*d^3 - 756*d^4 + 36*d^5)^2) + 
   (16*(-90696443676152832 + 434420317875188736*d - 971825506592830272*d^2 + 
      1349326347658392384*d^3 - 1302936261656097744*d^4 + 
      928941786661832496*d^5 - 506537492150470140*d^6 + 
      215837060653310316*d^7 - 72776381847829315*d^8 + 
      19533187019858929*d^9 - 4174030052323680*d^10 + 706211528228584*d^11 - 
      93459428969398*d^12 + 9472578872874*d^13 - 710179414492*d^14 + 
      37115819572*d^15 - 1207429311*d^16 + 18410733*d^17)*int[28])/
    (27*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*(-25945920 + 42576696*d - 
      29782116*d^2 + 11511022*d^3 - 2654935*d^4 + 365383*d^5 - 27780*d^6 + 
      900*d^7)) + (2*(-15174764186175111168 + 67846330981592543232*d - 
      142353502703242873344*d^2 + 186157164535620588288*d^3 - 
      169931223451598155200*d^4 + 114907983803471404800*d^5 - 
      59601489815706353136*d^6 + 24221291092478613696*d^7 - 
      7807593153166381316*d^8 + 2007647316645658720*d^9 - 
      411817023334072051*d^10 + 67002280712185869*d^11 - 
      8540613221748191*d^12 + 835008976344545*d^13 - 60470118537865*d^14 + 
      3056517423831*d^15 - 96277980465*d^16 + 1422975195*d^17)*int[29])/
    (9*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*(-25945920 + 42576696*d - 
      29782116*d^2 + 11511022*d^3 - 2654935*d^4 + 365383*d^5 - 27780*d^6 + 
      900*d^7)) + ((469104307200 - 1238403936960*d + 1465123695120*d^2 - 
      1022903105184*d^3 + 466707067384*d^4 - 145401564304*d^5 + 
      31325431953*d^6 - 4608196247*d^7 + 442992518*d^8 - 25129395*d^9 + 
      638775*d^10)*int[30])/(18*(-5 + d)^2*(-4 + d)^5*
     (-1638 + 1093*d - 243*d^2 + 18*d^3)) + 
   ((-9145809792000 + 28599363532800*d - 40851738267840*d^2 + 
      35245548221184*d^3 - 20455513608560*d^4 + 8412939064032*d^5 - 
      2514147430788*d^6 + 550052067600*d^7 - 87436275113*d^8 + 
      9848011730*d^9 - 745973568*d^10 + 34120062*d^11 - 712611*d^12)*int[31])/
    ((-4 + d)^5*(-13970880 + 21298536*d - 13861332*d^2 + 4992802*d^3 - 
      1075047*d^4 + 138381*d^5 - 9860*d^6 + 300*d^7)) + 
   (4*(-1236695040 + 2750440032*d - 2710860816*d^2 + 1554521568*d^3 - 
      571726368*d^4 + 139892226*d^5 - 22778563*d^6 + 2380672*d^7 - 
      144949*d^8 + 3918*d^9)*int[32])/((-4 + d)^3*(1995840 - 2472408*d + 
      1273788*d^2 - 349318*d^3 + 53773*d^4 - 4405*d^5 + 150*d^6)) + 
   ((2414986096803840 - 8653078280404992*d + 14240397806682112*d^2 - 
      14251837535602688*d^3 + 9677311328834560*d^4 - 4707894120910976*d^5 + 
      1688141742754624*d^6 - 451734989914784*d^7 + 90206334670512*d^8 - 
      13275712948920*d^9 + 1399568871420*d^10 - 100083283614*d^11 + 
      4350982149*d^12 - 86842368*d^13)*int[34])/
    (8*(-4 + d)^7*(635040 - 823788*d + 442836*d^2 - 126301*d^3 + 20161*d^4 - 
      1708*d^5 + 60*d^6)) + 
   ((114346073263578053345280 - 562431750458256493903872*d + 
      1304494733363098806779904*d^2 - 1896359645695194711982080*d^3 + 
      1937025621806250361537536*d^4 - 1477051453057117317477632*d^5 + 
      871912255905747020132608*d^6 - 407711521150775598215040*d^7 + 
      153243575478311381429824*d^8 - 46702162299653278475648*d^9 + 
      11586845891957562096720*d^10 - 2340006045325761278920*d^11 + 
      383038813619033344424*d^12 - 50368732467408422499*d^13 + 
      5242199541190816190*d^14 - 421883071487056324*d^15 + 
      25309844433225798*d^16 - 1064981646596349*d^17 + 28024723606644*d^18 - 
      346813086564*d^19)*int[35])/(108*(-4 + d)^7*
     (-490 + 343*d - 79*d^2 + 6*d^3)^2*(3706560 - 5023368*d + 2819340*d^2 - 
      838906*d^3 + 139589*d^4 - 12315*d^5 + 450*d^6)) + 
   ((-16120907001001377792 + 73778499170718935040*d - 
      158471345173340484864*d^2 + 212168928130290872640*d^3 - 
      198304085324708719488*d^4 + 137308829044109566608*d^5 - 
      72933059126575410592*d^6 + 30353480651734669708*d^7 - 
      10020567458484142664*d^8 + 2639011975358735923*d^9 - 
      554429538251358989*d^10 + 92389625387777049*d^11 - 
      12061779538539925*d^12 + 1207793507348863*d^13 - 89578756894639*d^14 + 
      4636921297167*d^15 - 149567243975*d^16 + 2263461450*d^17)*int[36])/
    (18*(-4 + d)^6*(-350 + 275*d - 71*d^2 + 6*d^3)^2*
     (-235872 + 245844*d - 102204*d^2 + 21179*d^3 - 2187*d^4 + 90*d^5)) - 
   (2*(-18812282414929920 + 71387564642758656*d - 125975903706650880*d^2 + 
      137131411599902304*d^3 - 102974411402403408*d^4 + 
      56500185295706736*d^5 - 23399463857361976*d^6 + 7448164687454118*d^7 - 
      1837051766893909*d^8 + 351077653275430*d^9 - 51560235390483*d^10 + 
      5714337755752*d^11 - 462604094443*d^12 + 25823783478*d^13 - 
      888785701*d^14 + 14216646*d^15)*int[37])/(3*(-5 + d)^2*(-4 + d)^6*
     (-36324288 + 56493864*d - 37519812*d^2 + 13794122*d^3 - 3031979*d^4 + 
      398423*d^5 - 28980*d^6 + 900*d^7)) + 
   (3*(-390665019064320 + 1342907210612736*d - 2122648847004672*d^2 + 
      2042739606847872*d^3 - 1335355659907744*d^4 + 626166718707024*d^5 - 
      216680525639776*d^6 + 56023926410816*d^7 - 10822820711826*d^8 + 
      1542810322737*d^9 - 157739379163*d^10 + 10953182017*d^11 - 
      462958623*d^12 + 8995122*d^13)*int[38])/
    (2*(-4 + d)^6*(-13970880 + 21298536*d - 13861332*d^2 + 4992802*d^3 - 
      1075047*d^4 + 138381*d^5 - 9860*d^6 + 300*d^7)) - 
   (4*(189942924741120 - 546635889847296*d + 718678756987488*d^2 - 
      570794255682960*d^3 + 305021497530528*d^4 - 115539249929672*d^5 + 
      31810669157878*d^6 - 6414227708597*d^7 + 940084570237*d^8 - 
      97667699504*d^9 + 6827472298*d^10 - 288337011*d^11 + 5563251*d^12)*
     int[39])/(9*(-5 + d)^2*(-4 + d)^4*(5189184 - 6587928*d + 3477708*d^2 - 
      976958*d^3 + 154009*d^4 - 12915*d^5 + 450*d^6)) + 
   ((46461288960000 - 144603682617600*d + 205474173586560*d^2 - 
      176251017024864*d^3 + 101639259364368*d^4 - 41509793397280*d^5 + 
      12309959613520*d^6 - 2670702318150*d^7 + 420669315689*d^8 - 
      46910807102*d^9 + 3515141292*d^10 - 158895468*d^11 + 3276315*d^12)*
     int[40])/(72*(-5 + d)^2*(-4 + d)^5*(-68796 + 77028*d - 34249*d^2 + 
      7559*d^3 - 828*d^4 + 36*d^5)) - 
   (32*(12978900 - 29224260*d + 28679247*d^2 - 16020631*d^3 + 5571723*d^4 - 
      1235372*d^5 + 170535*d^6 - 13401*d^7 + 459*d^8)*int[41])/
    (3*(-4 + d)^5*(-630 + 401*d - 85*d^2 + 6*d^3)) + 
   (4*(885600 - 1377360*d + 878604*d^2 - 291920*d^3 + 52217*d^4 - 4430*d^5 + 
      66*d^6 + 9*d^7)*int[42])/((-4 + d)^3*(6480 - 5166*d + 1539*d^2 - 
      203*d^3 + 10*d^4)) - (2*(123984000 - 238966920*d + 199703436*d^2 - 
      94471106*d^3 + 27653789*d^4 - 5125599*d^5 + 586906*d^6 - 37912*d^7 + 
      1056*d^8)*int[43])/(3*(-5 + d)^2*(-4 + d)^3*(-702 + 435*d - 89*d^2 + 
      6*d^3)) - (12*(2820 - 2956*d + 1143*d^2 - 193*d^3 + 12*d^4)*int[44])/
    ((-4 + d)^2*(54 - 21*d + 2*d^2)) + (4*(-3 + d)*int[45])/(-9 + 2*d) + 
   ((-39249224663040 + 127917274447872*d - 190199270704128*d^2 + 
      170605238695552*d^3 - 102814639653056*d^4 + 43854819351712*d^5 - 
      13575473674064*d^6 + 3072787587976*d^7 - 504723655892*d^8 + 
      58669190934*d^9 - 4580853351*d^10 + 215699625*d^11 - 4631850*d^12)*
     int[47])/(4*(-4 + d)^6*(635040 - 823788*d + 442836*d^2 - 126301*d^3 + 
      20161*d^4 - 1708*d^5 + 60*d^6)) + 
   ((25586079217899798528 - 108010394091217207296*d + 
      213019079667939938304*d^2 - 260539778043313512192*d^3 + 
      221192682548001274176*d^4 - 138218991309301760384*d^5 + 
      65762015208224347600*d^6 - 24301390300727487072*d^7 + 
      7049096795345705180*d^8 - 1610400748226062520*d^9 + 
      288798640516388071*d^10 - 40228451835760863*d^11 + 
      4267010580352632*d^12 - 333172112303714*d^13 + 18060104138675*d^14 - 
      607224932775*d^15 + 9540101250*d^16)*int[48])/
    (72*(-4 + d)^6*(35 - 17*d + 2*d^2)^2*(5189184 - 6587928*d + 3477708*d^2 - 
      976958*d^3 + 154009*d^4 - 12915*d^5 + 450*d^6)) + 
   (2*(-5023296 + 10321236*d - 9057582*d^2 + 4400388*d^3 - 1278065*d^4 + 
      221905*d^5 - 21325*d^6 + 875*d^7)*int[50])/
    (3*(-4 + d)^5*(45 - 19*d + 2*d^2)) + 
   ((17133045350400 - 53207118397440*d + 75403573261056*d^2 - 
      64473902520768*d^3 + 37040615891008*d^4 - 15060820544304*d^5 + 
      4443442206992*d^6 - 958294105380*d^7 + 149908723740*d^8 - 
      16585333081*d^9 + 1231554956*d^10 - 55094529*d^11 + 1122570*d^12)*
     int[51])/(4*(-4 + d)^5*(-13970880 + 21298536*d - 13861332*d^2 + 
      4992802*d^3 - 1075047*d^4 + 138381*d^5 - 9860*d^6 + 300*d^7)) - 
   (4*(13310136 - 19011516*d + 11095238*d^2 - 3334757*d^3 + 521439*d^4 - 
      33175*d^5 - 815*d^6 + 150*d^7)*int[52])/(9*(-5 + d)^2*(-4 + d)^2*
     (-1092 + 668*d - 135*d^2 + 9*d^3)) + 
   ((137365163576524800 - 514103523173130240*d + 888929331072811008*d^2 - 
      941266957306745472*d^3 + 681928273525999968*d^4 - 
      357597810010371056*d^5 + 139981390306855984*d^6 - 
      41555539387863200*d^7 + 9401770326253126*d^8 - 1613315409317243*d^9 + 
      206699359063462*d^10 - 19174500107997*d^11 + 1217491918560*d^12 - 
      47364536700*d^13 + 851796000*d^14)*int[53])/(24*(-5 + d)^2*(-4 + d)^6*
     (1651104 - 2192652*d + 1207116*d^2 - 352661*d^3 + 57667*d^4 - 5004*d^5 + 
      180*d^6)) + (4*(-234401472 + 632860344*d - 757194570*d^2 + 
      526919545*d^3 - 235018705*d^4 + 69672863*d^5 - 13728318*d^6 + 
      1733649*d^7 - 127319*d^8 + 4143*d^9)*int[55])/
    ((-4 + d)^6*(-315 + 223*d - 52*d^2 + 4*d^3)) + 
   ((163922549022720 - 566110060978176*d + 898957684280448*d^2 - 
      869041852409232*d^3 + 570595926134016*d^4 - 268684503172728*d^5 + 
      93345250576424*d^6 - 24224163961605*d^7 + 4695575457740*d^8 - 
      671419292025*d^9 + 68834540360*d^10 - 4791137751*d^11 + 
      202916484*d^12 - 3949155*d^13)*int[56])/(3*(-5 + d)^2*(-4 + d)^6*
     (-68796 + 77028*d - 34249*d^2 + 7559*d^3 - 828*d^4 + 36*d^5)) + 
   (32*(-113535509760 + 323376962256*d - 416564669700*d^2 + 
      320332436856*d^3 - 163380125961*d^4 + 58029042942*d^5 - 
      14645123884*d^6 + 2626164541*d^7 - 327896715*d^8 + 27147266*d^9 - 
      1341236*d^10 + 29955*d^11)*int[57])/(9*(-5 + d)^2*(-4 + d)^5*
     (9828 - 8196*d + 2551*d^2 - 351*d^3 + 18*d^4)) + 
   (5*(-196264185891840 + 683253149821632*d - 1094838470981424*d^2 + 
      1069190560566720*d^3 - 709974764967768*d^4 + 338513635522836*d^5 - 
      119230830732295*d^6 + 31410601653052*d^7 - 6189298945908*d^8 + 
      900933013658*d^9 - 94167290177*d^10 + 6692767194*d^11 - 
      289912860*d^12 + 5780700*d^13)*int[64])/
    (12*(-4 + d)^6*(45 - 19*d + 2*d^2)^2*(-1274 + 931*d - 225*d^2 + 
      18*d^3)) - (4*(-182402431123968 + 641604910677408*d - 
      1038573199207440*d^2 + 1024341102159264*d^3 - 686804765971176*d^4 + 
      330569875542210*d^5 - 117507555433109*d^6 + 31234517765855*d^7 - 
      6208270065318*d^8 + 911338585312*d^9 - 96035417113*d^10 + 
      6879641031*d^11 - 300289140*d^12 + 6031800*d^13)*int[65])/
    (9*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*(-1170 + 881*d - 219*d^2 + 18*d^3)) - 
   (2*(10860 - 11288*d + 4329*d^2 - 726*d^3 + 45*d^4)*int[68])/
    ((-4 + d)*(-390 + 233*d - 46*d^2 + 3*d^3)) + 
   ((8754097843814400 - 25985326218992640*d + 35257078458919296*d^2 - 
      28912827276969120*d^3 + 15960209475717584*d^4 - 6247608768327984*d^5 + 
      1778258855520304*d^6 - 370809190372138*d^7 + 56219741540361*d^8 - 
      6043769172908*d^9 + 437280229926*d^10 - 19117959066*d^11 + 
      381945105*d^12)*int[75])/(144*(-4 + d)^4*(35 - 17*d + 2*d^2)^2*
     (26208 - 21492*d + 6580*d^2 - 891*d^3 + 45*d^4)) + 
   (5*(4011353280 - 7952670792*d + 6871658268*d^2 - 3380597918*d^3 + 
      1035846913*d^4 - 202456816*d^5 + 24652745*d^6 - 1710150*d^7 + 
      51750*d^8)*int[84])/(18*(-5 + d)^2*(-4 + d)^3*
     (-1638 + 1093*d - 243*d^2 + 18*d^3)) + ((-22 + 5*d)*int[105])/
    (-9 + 2*d) + ((-73485412 + 105906024*d - 63494927*d^2 + 20271742*d^3 - 
      3635192*d^4 + 347178*d^5 - 13797*d^6)*int[109])/
    (6*(-5 + d)^2*(-4 + d)^2*(117 - 53*d + 6*d^2)) + 
   (3*(17783040 - 28575072*d + 18957168*d^2 - 6649906*d^3 + 1301541*d^4 - 
      134829*d^5 + 5778*d^6)*int[116])/((-4 + d)^3*(-1080 + 681*d - 143*d^2 + 
      10*d^3)) + (2*(3844102219776 - 9308128424832*d + 10110452271120*d^2 - 
      6488005084320*d^3 + 2724221300312*d^4 - 782132861436*d^5 + 
      155510542933*d^6 - 21145765993*d^7 + 1882055691*d^8 - 99016295*d^9 + 
      2338476*d^10)*int[117])/(9*(-5 + d)^2*(-4 + d)^3*
     (-864864 + 953844*d - 420644*d^2 + 92719*d^3 - 10215*d^4 + 450*d^5)) + 
   (2*(-8451750384 + 19648422972*d - 20214896640*d^2 + 12080959973*d^3 - 
      4622122517*d^4 + 1174123725*d^5 - 198037723*d^6 + 21388450*d^7 - 
      1342272*d^8 + 37296*d^9)*int[118])/(9*(-5 + d)^2*(-4 + d)^4*
     (-1638 + 1093*d - 243*d^2 + 18*d^3)) + 
   ((128478 - 119861*d + 41835*d^2 - 6475*d^3 + 375*d^4)*int[119])/
    ((-5 + d)^2*(-4 + d)*(-13 + 3*d)) - 
   (12*(-285840 + 373272*d - 193386*d^2 + 49699*d^3 - 6338*d^4 + 321*d^5)*
     int[120])/((-4 + d)^2*(-2640 + 1678*d - 355*d^2 + 25*d^3)) + 
   (3*(-240 + 242*d - 81*d^2 + 9*d^3)*int[121])/((-5 + d)*(-4 + d)^2) - 
   (12*(1638 - 1821*d + 749*d^2 - 135*d^3 + 9*d^4)*int[122])/
    ((-4 + d)^2*(45 - 19*d + 2*d^2)) - 
   (5*(7674480 - 11369178*d + 6974805*d^2 - 2269249*d^3 + 413132*d^4 - 
      39920*d^5 + 1600*d^6)*int[123])/(6*(-5 + d)^2*(-4 + d)^2*
     (117 - 53*d + 6*d^2)) - (2*(-590740800 + 1034876320*d - 773945494*d^2 + 
      320326781*d^3 - 79248890*d^4 + 11720547*d^5 - 959568*d^6 + 33552*d^7)*
     int[124])/((-5 + d)^2*(-4 + d)^3*(312 - 137*d + 15*d^2)) + 
   (10*(1962 - 2190*d + 905*d^2 - 164*d^3 + 11*d^4)*int[125])/
    ((-4 + d)^2*(45 - 19*d + 2*d^2)) + (2*(-9 + 2*d)*int[126])/(-4 + d) - 
   (3*(30 - 19*d + 3*d^2)*int[127])/(2*(-5 + d)*(-4 + d)) + 
   ((-54706111458324480 + 187651242571014144*d - 297745272103283712*d^2 + 
      289641709696312896*d^3 - 192978375720926464*d^4 + 
      93152194745828624*d^5 - 33593684774259808*d^6 + 9194305480222700*d^7 - 
      1918965723909776*d^8 + 303919973890547*d^9 - 35952134237338*d^10 + 
      3080102753558*d^11 - 180641702028*d^12 + 6491043611*d^13 - 
      107806794*d^14)*int[166])/(18*(-5 + d)^2*(-4 + d)^5*
     (363242880 - 673911504*d + 544679712*d^2 - 250500656*d^3 + 
      71702156*d^4 - 13080167*d^5 + 1485069*d^6 - 95940*d^7 + 2700*d^8))}, 
 {Graph[{1, 9, 10, 2, 7, 8, 3, 6, 4, 5, 0, -1}, {UndirectedEdge[1, 9], 
    UndirectedEdge[1, 10], UndirectedEdge[2, 7], UndirectedEdge[2, 8], 
    UndirectedEdge[3, 6], UndirectedEdge[3, 9], UndirectedEdge[3, 10], 
    UndirectedEdge[4, 5], UndirectedEdge[4, 9], UndirectedEdge[4, 10], 
    UndirectedEdge[5, 6], UndirectedEdge[5, 8], UndirectedEdge[6, 7], 
    UndirectedEdge[7, 8], UndirectedEdge[0, 1], UndirectedEdge[-1, 2]}], 
  (32*(-5678019648 + 15264650772*d - 18187823484*d^2 + 12604949199*d^3 - 
      5599223513*d^4 + 1653088893*d^5 - 324344509*d^6 + 40777840*d^7 - 
      2980650*d^8 + 96500*d^9)*int[1])/(9*(-4 + d)^6*
     (-1170 + 881*d - 219*d^2 + 18*d^3)) - 
   (2*(405131637657600 - 1465615550695680*d + 2421140977304256*d^2 - 
      2415192187398560*d^3 + 1620404794093992*d^4 - 770353321643844*d^5 + 
      266109731368006*d^6 - 67303164013289*d^7 + 12369551085277*d^8 - 
      1611185675736*d^9 + 141187061764*d^10 - 7473630440*d^11 + 
      180733200*d^12)*int[2])/(9*(-4 + d)^7*(-180180 + 228104*d - 
      115025*d^2 + 28883*d^3 - 3612*d^4 + 180*d^5)) - 
   (2*(1211019780096 - 3560039292672*d + 4693497317280*d^2 - 
      3654345025328*d^3 + 1860789779756*d^4 - 647478940056*d^5 + 
      155913003151*d^6 - 25654778635*d^7 + 2760620115*d^8 - 175421757*d^9 + 
      4998690*d^10)*int[3])/(9*(-4 + d)^6*(18018 - 17405*d + 6281*d^2 - 
      1004*d^3 + 60*d^4)) + (64*(127008 - 239652*d + 187569*d^2 - 77919*d^3 + 
      18113*d^4 - 2233*d^5 + 114*d^6)*int[7])/(3*(-4 + d)^5*(-9 + 2*d)) + 
   (64*(-5664816 + 11771730*d - 10440387*d^2 + 5121702*d^3 - 1500546*d^4 + 
      262490*d^5 - 25379*d^6 + 1046*d^7)*int[8])/
    (9*(-4 + d)^5*(198 - 89*d + 10*d^2)) + 
   (16*(46494 - 52281*d + 21915*d^2 - 4058*d^3 + 280*d^4)*int[9])/
    (9*(-4 + d)^3*(-9 + 2*d)) - 
   (16*(-13545792 + 27694980*d - 24166890*d^2 + 11664774*d^3 - 3362779*d^4 + 
      578887*d^5 - 55087*d^6 + 2235*d^7)*int[11])/
    (3*(-4 + d)^5*(198 - 89*d + 10*d^2)) + (8*(-3 + d)*int[13])/(-9 + 2*d) + 
   ((-33391757168640 + 120192528669696*d - 197631085773376*d^2 + 
      196306108658752*d^3 - 131199141443104*d^4 + 62160425734680*d^5 - 
      21409607747112*d^6 + 5401745798854*d^7 - 990951366727*d^8 + 
      128919162316*d^9 - 11291213751*d^10 + 597832452*d^11 - 14472540*d^12)*
     int[15])/(3*(-4 + d)^7*(-180180 + 228104*d - 115025*d^2 + 28883*d^3 - 
      3612*d^4 + 180*d^5)) + (16*(66074400 - 161510220*d + 172196100*d^2 - 
      104582179*d^3 + 39572118*d^4 - 9551762*d^5 + 1436160*d^6 - 122967*d^7 + 
      4590*d^8)*int[16])/((-4 + d)^5*(-1386 + 1019*d - 248*d^2 + 20*d^3)) + 
   (32*(121862880 - 305101332*d + 332666952*d^2 - 206311027*d^3 + 
      79592139*d^4 - 19557893*d^5 + 2989149*d^6 - 259776*d^7 + 9828*d^8)*
     int[18])/(9*(-4 + d)^6*(117 - 53*d + 6*d^2)) - 
   (448*(-567 + 918*d - 594*d^2 + 192*d^3 - 31*d^4 + 2*d^5)*int[19])/
    (3*(-4 + d)^5*(-9 + 2*d)) - 
   (32*(40841856 - 99574944*d + 105712618*d^2 - 63821667*d^3 + 23962959*d^4 - 
      5729177*d^5 + 851673*d^6 - 71964*d^7 + 2646*d^8)*int[21])/
    (3*(-4 + d)^6*(198 - 89*d + 10*d^2)) + 
   (16*(-2160 + 3618*d - 2421*d^2 + 809*d^3 - 135*d^4 + 9*d^5)*int[22])/
    ((-4 + d)^4*(-9 + 2*d)) + ((1518268069841338368 - 7264101375566880768*d + 
      16245808868873026560*d^2 - 22545001522089865984*d^3 + 
      21729940476384629376*d^4 - 15425375207719870304*d^5 + 
      8342610110626030000*d^6 - 3506749294230990336*d^7 + 
      1157845839564355792*d^8 - 301300938724810286*d^9 + 
      61592107981464755*d^10 - 9786995447087940*d^11 + 
      1185106761321218*d^12 - 105720896441902*d^13 + 6552717396411*d^14 - 
      252127930140*d^15 + 4536985500*d^16)*int[24])/
    (6*(-4 + d)^8*(-3 + d)*(-7 + 2*d)^2*(-10 + 3*d)^2*
     (-2574 + 1751*d - 397*d^2 + 30*d^3)) + 
   ((-535599785092055040 + 2212021146212794368*d - 4233261011299135488*d^2 + 
      4975789910383855104*d^3 - 4013092800503286592*d^4 + 
      2349383416224066432*d^5 - 1029562375161140464*d^6 + 
      343097300675557232*d^7 - 87370615401041692*d^8 + 
      16919341371706496*d^9 - 2452639563882969*d^10 + 258079602765545*d^11 - 
      18634590924357*d^12 + 826431945075*d^13 - 16984575450*d^14)*int[26])/
    (72*(-4 + d)^7*(70 - 41*d + 6*d^2)^2*(-2574 + 1751*d - 397*d^2 + 
      30*d^3)) - (64*(-106361461584 + 337397318676*d - 485296701948*d^2 + 
      417769062993*d^3 - 239148290583*d^4 + 95580993063*d^5 - 
      27214820611*d^6 + 5520168141*d^7 - 781667621*d^8 + 73588601*d^9 - 
      4145205*d^10 + 105838*d^11)*int[28])/(9*(-4 + d)^6*
     (-180180 + 228104*d - 115025*d^2 + 28883*d^3 - 3612*d^4 + 180*d^5)) - 
   (256*(1631590452 - 4728563892*d + 6149439027*d^2 - 4725507879*d^3 + 
      2376059757*d^4 - 816795499*d^5 + 194397039*d^6 - 31628069*d^7 + 
      3366443*d^8 - 211669*d^9 + 5970*d^10)*int[29])/
    ((-4 + d)^6*(25740 - 25232*d + 9223*d^2 - 1491*d^3 + 90*d^4)) + 
   (4*(-12852000 + 26659800*d - 23650740*d^2 + 11630414*d^3 - 3423601*d^4 + 
      603189*d^5 - 58887*d^6 + 2457*d^7)*int[31])/
    ((-4 + d)^5*(154 - 79*d + 10*d^2)) + 
   (8*(12180 - 13924*d + 5931*d^2 - 1115*d^3 + 78*d^4)*int[32])/
    ((-4 + d)^3*(-22 + 5*d)) + 
   ((-314429767680 + 928818909184*d - 1228497749504*d^2 + 957954699712*d^3 - 
      487639673648*d^4 + 169296327328*d^5 - 40589561720*d^6 + 
      6634761684*d^7 - 707481351*d^8 + 44428770*d^9 - 1247400*d^10)*int[34])/
    (4*(-4 + d)^7*(-1386 + 1019*d - 248*d^2 + 20*d^3)) + 
   ((-34279742371921920 + 132464144139429888*d - 235568855809694208*d^2 + 
      255281805938671264*d^3 - 188089426707572944*d^4 + 
      99500937214636480*d^5 - 38882470197558120*d^6 + 11364525437400786*d^7 - 
      2484456004503573*d^8 + 401245747444985*d^9 - 46533569439335*d^10 + 
      3669833118101*d^11 - 176405758440*d^12 + 3903588036*d^13)*int[35])/
    (18*(-4 + d)^7*(-7 + 2*d)^2*(25740 - 25232*d + 9223*d^2 - 1491*d^3 + 
      90*d^4)) + ((-133853064952320 + 476912650448160*d - 
      777435064028208*d^2 + 766705383114192*d^3 - 509459239962456*d^4 + 
      240287029888754*d^5 - 82484102176963*d^6 + 20763406151290*d^7 - 
      3803869327851*d^8 + 494597352158*d^9 - 43324494761*d^10 + 
      2295478150*d^11 - 55632225*d^12)*int[36])/
    (9*(-4 + d)^6*(70 - 41*d + 6*d^2)^2*(286 - 131*d + 15*d^2)) - 
   (4*(324914242464 - 927886738392*d + 1189667576916*d^2 - 901748665206*d^3 + 
      447475397445*d^4 - 151891140033*d^5 + 35715137251*d^6 - 
      5744047773*d^7 + 604700520*d^8 - 37626344*d^9 + 1050792*d^10)*int[37])/
    (3*(-4 + d)^6*(18018 - 17405*d + 6281*d^2 - 1004*d^3 + 60*d^4)) - 
   (6*(-429615360 + 1247440608*d - 1591207920*d^2 + 1171600876*d^3 - 
      549224152*d^4 + 170108967*d^5 - 34829757*d^6 + 4547983*d^7 - 
      343791*d^8 + 11466*d^9)*int[38])/((-4 + d)^6*
     (-1386 + 1019*d - 248*d^2 + 20*d^3)) - 
   (8*(-373387320 + 699975756*d - 560543598*d^2 + 248576649*d^3 - 
      65929129*d^4 + 10458735*d^5 - 918887*d^6 + 34494*d^7)*int[39])/
    (3*(-4 + d)^4*(-2574 + 1751*d - 397*d^2 + 30*d^3)) - 
   (4*(13800 - 16180*d + 7082*d^2 - 1371*d^3 + 99*d^4)*int[42])/
    ((-4 + d)^3*(-22 + 5*d)) - (12*(-390 + 337*d - 96*d^2 + 9*d^3)*int[44])/
    ((-4 + d)^2*(-9 + 2*d)) + ((-2252113920 + 6367645056*d - 7972250864*d^2 + 
      5800608160*d^3 - 2702906384*d^4 + 836418196*d^5 - 171880109*d^6 + 
      22616035*d^7 - 1728900*d^8 + 58500*d^9)*int[47])/
    (2*(-4 + d)^6*(-1386 + 1019*d - 248*d^2 + 20*d^3)) + 
   ((55912063076352 - 179850610634112*d + 262178582515440*d^2 - 
      228628302886176*d^3 + 132514422660584*d^4 - 53602142982456*d^5 + 
      15440377653503*d^6 - 3167293326938*d^7 + 453417268650*d^8 - 
      43141732072*d^9 + 2455443575*d^10 - 63331950*d^11)*int[48])/
    (12*(-4 + d)^6*(-7 + 2*d)^2*(-2574 + 1751*d - 397*d^2 + 30*d^3)) - 
   (3*(1699200 - 3129720*d + 2398948*d^2 - 979458*d^3 + 224651*d^4 - 
      27444*d^5 + 1395*d^6)*int[51])/((-4 + d)^4*(154 - 79*d + 10*d^2)) - 
   (20*(-1134 + 891*d - 232*d^2 + 20*d^3)*int[52])/
    (3*(-4 + d)^2*(-13 + 3*d)) + 
   ((915629352960 - 2497615076224*d + 3013923091376*d^2 - 2111788195744*d^3 + 
      946874647280*d^4 - 281754318484*d^5 + 55642297673*d^6 - 
      7032736587*d^7 + 516244500*d^8 - 16769700*d^9)*int[53])/
    (12*(-4 + d)^6*(-2002 + 1489*d - 367*d^2 + 30*d^3)) - 
   (12*(30 - 19*d + 3*d^2)*int[68])/((-4 + d)*(-13 + 3*d)) + 
   ((-201304915200 + 440311925520*d - 420725275008*d^2 + 229375080656*d^3 - 
      78039589932*d^4 + 16966741863*d^5 - 2301921301*d^6 + 178183257*d^7 - 
      6024735*d^8)*int[75])/(24*(-4 + d)^4*(-7 + 2*d)^2*
     (286 - 131*d + 15*d^2)) + 2*int[105] + 
   (6*(-279840 + 394572*d - 220556*d^2 + 61131*d^3 - 8406*d^4 + 459*d^5)*
     int[116])/((-4 + d)^3*(198 - 89*d + 10*d^2)) + 
   (2*(93292992 - 148177944*d + 97651896*d^2 - 34183566*d^3 + 6704762*d^4 - 
      698747*d^5 + 30233*d^6)*int[117])/(3*(-4 + d)^3*
     (-2574 + 1751*d - 397*d^2 + 30*d^3)) + 
   (12*(-1440 + 1242*d - 353*d^2 + 33*d^3)*int[120])/
    ((-4 + d)^2*(-22 + 5*d)) - (6*(-240 + 242*d - 81*d^2 + 9*d^3)*int[121])/
    (-4 + d)^3 + (12*(-1025700 + 1378480*d - 738581*d^2 + 197205*d^3 - 
      26240*d^4 + 1392*d^5)*int[124])/((-4 + d)^3*(286 - 131*d + 15*d^2)) - 
   (20*(-279 + 249*d - 73*d^2 + 7*d^3)*int[125])/((-4 + d)^2*(-9 + 2*d)) + 
   (2*(-9 + 2*d)*int[126])/(-4 + d) + (3*(30 - 19*d + 3*d^2)*int[127])/
    (-4 + d)^2 - (16*(-429 + 359*d - 99*d^2 + 9*d^3)*int[164])/
    ((-4 + d)^2*(-9 + 2*d)) + (4*(9 - 6*d + d^2)*int[165])/(-4 + d)^2 + 
   ((838295777088 - 2089758890160*d + 2309553644832*d^2 - 1485197703696*d^3 + 
      612429051640*d^4 - 167931213425*d^5 + 30620134803*d^6 - 
      3580023200*d^7 + 243539128*d^8 - 7344408*d^9)*int[166])/
    (9*(-4 + d)^5*(-180180 + 228104*d - 115025*d^2 + 28883*d^3 - 3612*d^4 + 
      180*d^5))}, {Graph[{1, 9, 10, 2, 7, 8, 3, 6, 4, 5, 0, -1}, 
   {UndirectedEdge[1, 9], UndirectedEdge[1, 10], UndirectedEdge[2, 7], 
    UndirectedEdge[2, 8], UndirectedEdge[3, 6], UndirectedEdge[3, 9], 
    UndirectedEdge[3, 10], UndirectedEdge[4, 5], UndirectedEdge[4, 8], 
    UndirectedEdge[4, 10], UndirectedEdge[5, 6], UndirectedEdge[5, 7], 
    UndirectedEdge[6, 9], UndirectedEdge[7, 8], UndirectedEdge[0, 1], 
    UndirectedEdge[-1, 2]}], 
  (-4*(-53962142976 + 166905630864*d - 233397443520*d^2 + 194718056328*d^3 - 
      107649683496*d^4 + 41394476517*d^5 - 11292410878*d^6 + 2184434680*d^7 - 
      293487246*d^8 + 26065967*d^9 - 1376300*d^10 + 32700*d^11)*int[1])/
    (9*(-4 + d)^6*(-37800 + 41700*d - 18218*d^2 + 3943*d^3 - 423*d^4 + 
      18*d^5)) + ((557412466544640 - 2102376992760576*d + 
      3641898649036608*d^2 - 3836425365234048*d^3 + 2741817771068656*d^4 - 
      1403804242700304*d^5 + 529711605910380*d^6 - 149142963910200*d^7 + 
      31330063965653*d^8 - 4849295482816*d^9 + 537492783133*d^10 - 
      40394532262*d^11 + 1844649020*d^12 - 38650600*d^13)*int[2])/
    (9*(-4 + d)^7*(264600 - 367500*d + 210926*d^2 - 64037*d^3 + 10847*d^4 - 
      972*d^5 + 36*d^6)) + ((-4742824181760 + 15068845532160*d - 
      21660147096192*d^2 + 18587080891776*d^3 - 10576105455936*d^4 + 
      4188073547824*d^5 - 1177195923016*d^6 + 234747903792*d^7 - 
      32526803048*d^8 + 2980456907*d^9 - 162414642*d^10 + 3983715*d^11)*
     int[3])/(288*(-4 + d)^6*(-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 
      284*d^4 + 12*d^5)) + (2*(-17620416 + 35991756*d - 31381128*d^2 + 
      15137019*d^3 - 4361807*d^4 + 750713*d^5 - 71445*d^6 + 2900*d^7)*int[5])/
    (3*(-4 + d)^5*(126 - 55*d + 6*d^2)) + 
   (16*(110376 - 209007*d + 164232*d^2 - 68528*d^3 + 16010*d^4 - 1985*d^5 + 
      102*d^6)*int[7])/(3*(-5 + d)*(-4 + d)^5) + 
   (8*(-875103264 + 2147354064*d - 2326787532*d^2 + 1460783376*d^3 - 
      585396801*d^4 + 155238330*d^5 - 27231834*d^6 + 3045952*d^7 - 
      197041*d^8 + 5614*d^9)*int[8])/(9*(-4 + d)^5*(3780 - 3036*d + 911*d^2 - 
      121*d^3 + 6*d^4)) - (20*(-74844 + 100764*d - 53949*d^2 + 14359*d^3 - 
      1900*d^4 + 100*d^5)*int[9])/(9*(-4 + d)^3*(70 - 29*d + 3*d^2)) + 
   (8*(-5670 + 8361*d - 4908*d^2 + 1433*d^3 - 208*d^4 + 12*d^5)*int[10])/
    ((-5 + d)*(-4 + d)^4) + (2*(-959060736 + 2316386160*d - 2469810096*d^2 + 
      1525286376*d^3 - 601046868*d^4 + 156657161*d^5 - 26994807*d^6 + 
      2964033*d^7 - 188065*d^8 + 5250*d^9)*int[11])/
    (3*(-4 + d)^5*(3780 - 3036*d + 911*d^2 - 121*d^3 + 6*d^4)) - 
   (2*(-3 + d)*int[13])/(-4 + d) + 
   ((9962579654737920 - 37754776722014208*d + 65755566494447616*d^2 - 
      69684393149913600*d^3 + 50129844448224640*d^4 - 25848965810794240*d^5 + 
      9828127125839744*d^6 - 2789534242823344*d^7 + 590989190932616*d^8 - 
      92292917652472*d^9 + 10325439584020*d^10 - 783563946153*d^11 + 
      36145087425*d^12 - 765322614*d^13)*int[15])/
    (288*(-4 + d)^7*(264600 - 367500*d + 210926*d^2 - 64037*d^3 + 10847*d^4 - 
      972*d^5 + 36*d^6)) + ((-460139823360 + 1424610693216*d - 
      1995610025664*d^2 + 1669332451176*d^3 - 926385980196*d^4 + 
      358051120148*d^5 - 98334071735*d^6 + 19186328831*d^7 - 2605864290*d^8 + 
      234587418*d^9 - 12594915*d^10 + 305451*d^11)*int[16])/
    (3*(-4 + d)^6*(-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 284*d^4 + 
      12*d^5)) + (18*(-7200 + 11820*d - 7748*d^2 + 2535*d^3 - 414*d^4 + 
      27*d^5)*int[17])/((-5 + d)*(-4 + d)^4) + 
   (8*(-1706806080 + 4499508312*d - 5232224412*d^2 + 3521506734*d^3 - 
      1511338229*d^4 + 428788753*d^5 - 80394703*d^6 + 9602033*d^7 - 
      662652*d^8 + 20124*d^9)*int[18])/(9*(-4 + d)^6*
     (-420 + 244*d - 47*d^2 + 3*d^3)) - 
   (16*(29637090 - 67744377*d + 67431312*d^2 - 38169381*d^3 + 13436524*d^4 - 
      3011747*d^5 + 419720*d^6 - 33247*d^7 + 1146*d^8)*int[19])/
    (3*(-4 + d)^5*(-630 + 401*d - 85*d^2 + 6*d^3)) - 
   (6*(270 - 351*d + 171*d^2 - 37*d^3 + 3*d^4)*int[20])/
    ((-5 + d)*(-4 + d)^3) + 
   ((-21625463808 + 62369655552*d - 80433637392*d^2 + 61065610240*d^3 - 
      30217164776*d^4 + 10180489512*d^5 - 2364380777*d^6 + 373664872*d^7 - 
      38446782*d^8 + 2324880*d^9 - 62721*d^10)*int[21])/
    (3*(-4 + d)^6*(3780 - 3036*d + 911*d^2 - 121*d^3 + 6*d^4)) + 
   (8*(36720 - 70146*d + 55629*d^2 - 23437*d^3 + 5531*d^4 - 693*d^5 + 36*d^6)*
     int[22])/((-5 + d)*(-4 + d)^5) + 
   ((-65950276957482516480 + 331208965883245363200*d - 
      780381386853122998272*d^2 + 1145713692908085051392*d^3 - 
      1173903685579688540160*d^4 + 890812995624542063616*d^5 - 
      518431465196721480960*d^6 + 236349546961920238080*d^7 - 
      85452629763576652160*d^8 + 24641869983150814144*d^9 - 
      5667515901955468320*d^10 + 1033709831561561056*d^11 - 
      147682211460350896*d^12 + 16179217016459712*d^13 - 
      1312548976438677*d^14 + 74296928018630*d^15 - 2619849509955*d^16 + 
      43326945450*d^17)*int[24])/(192*(-4 + d)^8*(-3 + d)*(-7 + 2*d)^2*
     (-10 + 3*d)^2*(3780 - 3036*d + 911*d^2 - 121*d^3 + 6*d^4)) - 
   (2*(-5873869467648 + 22247816825088*d - 38742234331680*d^2 + 
      41067467436816*d^3 - 29562583879248*d^4 + 15259683925064*d^5 - 
      5810329217234*d^6 + 1652182364889*d^7 - 350805648058*d^8 + 
      54925497064*d^9 - 6162837897*d^10 + 469188186*d^11 - 21718827*d^12 + 
      461565*d^13)*int[25])/(3*(-4 + d)^7*(264600 - 367500*d + 210926*d^2 - 
      64037*d^3 + 10847*d^4 - 972*d^5 + 36*d^6)) + 
   ((-524844780119654400 + 2266193852114927616*d - 4555057780459044864*d^2 + 
      5653658929550290944*d^3 - 4845838008039532544*d^4 + 
      3038099965669805312*d^5 - 1439262541052730368*d^6 + 
      524610150965433600*d^7 - 148331655664994112*d^8 + 
      32532006950766048*d^9 - 5488887402605008*d^10 + 699612579870112*d^11 - 
      65204146435060*d^12 + 4194686646045*d^13 - 166538598291*d^14 + 
      3075795720*d^15)*int[26])/(576*(-4 + d)^7*(70 - 41*d + 6*d^2)^2*
     (3780 - 3036*d + 911*d^2 - 121*d^3 + 6*d^4)) - 
   (4*(-23361125760 + 67084216848*d - 84034029312*d^2 + 58956882912*d^3 - 
      24028619580*d^4 + 4561603179*d^5 + 623601505*d^6 - 672394477*d^7 + 
      210756201*d^8 - 37862295*d^9 + 4148507*d^10 - 259287*d^11 + 7127*d^12)*
     int[28])/(9*(-4 + d)^6*(264600 - 367500*d + 210926*d^2 - 64037*d^3 + 
      10847*d^4 - 972*d^5 + 36*d^6)) + 
   ((2135645180928 - 7208676212544*d + 11107227210336*d^2 - 
      10328444113968*d^3 + 6454252772352*d^4 - 2854834814556*d^5 + 
      916284310854*d^6 - 214963995569*d^7 + 36575486201*d^8 - 
      4400323014*d^9 + 355199080*d^10 - 17266477*d^11 + 382089*d^12)*int[29])/
    (6*(-4 + d)^6*(264600 - 367500*d + 210926*d^2 - 64037*d^3 + 10847*d^4 - 
      972*d^5 + 36*d^6)) + ((61041600 - 122695020*d + 105316092*d^2 - 
      50035689*d^3 + 14208667*d^4 - 2411374*d^5 + 226435*d^6 - 9075*d^7)*
     int[30])/(6*(-4 + d)^5*(45 - 19*d + 2*d^2)) + 
   ((-9749376000 + 25826738400*d - 30605549520*d^2 + 21356550352*d^3 - 
      9713280760*d^4 + 3007001806*d^5 - 641266541*d^6 + 92947444*d^7 - 
      8754462*d^8 + 483246*d^9 - 11853*d^10)*int[31])/
    (4*(-4 + d)^5*(-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 284*d^4 + 
      12*d^5)) - (2*(-4755240 + 8588772*d - 6617250*d^2 + 2819547*d^3 - 
      717681*d^4 + 109147*d^5 - 9185*d^6 + 330*d^7)*int[32])/
    ((-4 + d)^3*(3780 - 3036*d + 911*d^2 - 121*d^3 + 6*d^4)) + 
   ((12140415221760 - 42260836098048*d + 67075588647936*d^2 - 
      64179506225024*d^3 + 41225811485664*d^4 - 18726771879056*d^5 + 
      6167526928176*d^6 - 1483661804336*d^7 + 258698167710*d^8 - 
      31880956509*d^9 + 2635385490*d^10 - 131179500*d^11 + 2972862*d^12)*
     int[34])/(16*(-4 + d)^7*(-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 
      284*d^4 + 12*d^5)) + ((20022938217676800 - 80876291539599360*d + 
      151061017163529216*d^2 - 172923815422084864*d^3 + 
      135526386663432704*d^4 - 76921956502407840*d^5 + 
      32603238091806160*d^6 - 10482214816574272*d^7 + 2568601129496024*d^8 - 
      477336865423650*d^9 + 66212737851729*d^10 - 6646894604470*d^11 + 
      456416098222*d^12 - 19185015783*d^13 + 372367134*d^14)*int[35])/
    (72*(-4 + d)^7*(-7 + 2*d)^2*(-37800 + 41700*d - 18218*d^2 + 3943*d^3 - 
      423*d^4 + 18*d^5)) + ((1441072882206720 - 5755808304457344*d + 
      10645213843321344*d^2 - 12082529740557024*d^3 + 9401719305159936*d^4 - 
      5305050383622984*d^5 + 2238352495923568*d^6 - 717333268641066*d^7 + 
      175443353006608*d^8 - 32584588235807*d^9 + 4523299048693*d^10 - 
      455036222840*d^11 + 31354434306*d^12 - 1324409975*d^13 + 25869225*d^14)*
     int[36])/(36*(-4 + d)^6*(70 - 41*d + 6*d^2)^2*(3780 - 3036*d + 911*d^2 - 
      121*d^3 + 6*d^4)) + ((-149131704960 + 445783593312*d - 
      603299487744*d^2 + 487868644296*d^3 - 261889572924*d^4 + 
      97968972108*d^5 - 26055587963*d^6 + 4925605491*d^7 - 648463097*d^8 + 
      56607121*d^9 - 2948004*d^10 + 69364*d^11)*int[37])/
    (3*(-4 + d)^6*(-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 284*d^4 + 
      12*d^5)) + (3*(-540592496640 + 1651983800832*d - 2283367516992*d^2 + 
      1884073835232*d^3 - 1031027426480*d^4 + 392843185312*d^5 - 
      106329159180*d^6 + 20440862910*d^7 - 2734708649*d^8 + 242448301*d^9 - 
      12816855*d^10 + 306009*d^11)*int[38])/(16*(-4 + d)^6*
     (-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 284*d^4 + 12*d^5)) + 
   (2*(-33976800 + 61555680*d - 47377272*d^2 + 20065524*d^3 - 5045704*d^4 + 
      752453*d^5 - 61527*d^6 + 2124*d^7)*int[39])/
    (3*(-4 + d)^4*(-420 + 244*d - 47*d^2 + 3*d^3)) + 
   ((3788467200 - 9174928320*d + 9796700448*d^2 - 6047908080*d^3 + 
      2376303664*d^4 - 615424420*d^5 + 104875474*d^6 - 11314245*d^7 + 
      699048*d^8 - 18765*d^9)*int[40])/(32*(-4 + d)^5*
     (1890 - 1653*d + 535*d^2 - 76*d^3 + 4*d^4)) - 
   (8*(-3724380 + 7565184*d - 6561081*d^2 + 3149016*d^3 - 903220*d^4 + 
      154806*d^5 - 14679*d^6 + 594*d^7)*int[41])/
    (3*(-4 + d)^5*(126 - 55*d + 6*d^2)) + 
   ((-208800 + 373680*d - 275732*d^2 + 107396*d^3 - 23291*d^4 + 2667*d^5 - 
      126*d^6)*int[42])/(2*(-4 + d)^3*(-270 + 159*d - 31*d^2 + 2*d^3)) - 
   (4*(-26460 + 35868*d - 19309*d^2 + 5159*d^3 - 684*d^4 + 36*d^5)*int[43])/
    ((-4 + d)^3*(30 - 11*d + d^2)) + 
   (3*(2280 - 2344*d + 888*d^2 - 147*d^3 + 9*d^4)*int[44])/
    ((-4 + d)^2*(30 - 11*d + d^2)) - (2*(-3 + d)*int[45])/(-4 + d) + 
   ((-1843519426560 + 5678797517568*d - 7913168757600*d^2 + 
      6583477484016*d^3 - 3633098752160*d^4 + 1396209056856*d^5 - 
      381232939790*d^6 + 73949321127*d^7 - 9984813509*d^8 + 893603142*d^9 - 
      47699100*d^10 + 1150200*d^11)*int[47])/
    (8*(-4 + d)^6*(-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 284*d^4 + 
      12*d^5)) + ((-39951961620480 + 135427220877312*d - 
      209516487892992*d^2 + 195597737151936*d^3 - 122710558762176*d^4 + 
      54494693410032*d^5 - 17563623786112*d^6 + 4138861823684*d^7 - 
      707635190524*d^8 + 85593049781*d^9 - 6951128086*d^10 + 340238825*d^11 - 
      7589100*d^12)*int[48])/(96*(-4 + d)^6*(-7 + 2*d)^2*
     (3780 - 3036*d + 911*d^2 - 121*d^3 + 6*d^4)) + 
   ((18312480 - 37418922*d + 32638653*d^2 - 15750720*d^3 + 4540953*d^4 - 
      781993*d^5 + 74470*d^6 - 3025*d^7)*int[50])/
    (3*(-4 + d)^5*(45 - 19*d + 2*d^2)) + 
   ((-306667468800 + 825300996480*d - 994692890112*d^2 + 706871810048*d^3 - 
      327921642032*d^4 + 103735988376*d^5 - 22655717048*d^6 + 
      3371856956*d^7 - 327158035*d^8 + 18678102*d^9 - 476235*d^10)*int[51])/
    (32*(-4 + d)^5*(-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 284*d^4 + 
      12*d^5)) + (5*(-432432 + 524904*d - 253776*d^2 + 61094*d^3 - 7325*d^4 + 
      350*d^5)*int[52])/(3*(-4 + d)^2*(-420 + 244*d - 47*d^2 + 3*d^3)) + 
   ((10307675750400 - 32293175685120*d + 45716153732864*d^2 - 
      38599082594912*d^3 + 21594981121744*d^4 - 8405152556720*d^5 + 
      2322115364104*d^6 - 455319664406*d^7 + 62088573509*d^8 - 
      5606786838*d^9 + 301709700*d^10 - 7327800*d^11)*int[53])/
    (48*(-4 + d)^6*(-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 284*d^4 + 
      12*d^5)) + ((353704320 - 934365888*d + 1092315834*d^2 - 741584307*d^3 + 
      322158625*d^4 - 92849220*d^5 + 17749352*d^6 - 2169559*d^7 + 
      153821*d^8 - 4818*d^9)*int[55])/((-4 + d)^6*(-315 + 223*d - 52*d^2 + 
      4*d^3)) - (3*(5236358400 - 14778223200*d + 18686666304*d^2 - 
      13937709240*d^3 + 6788771508*d^4 - 2255628444*d^5 + 517558707*d^6 - 
      80946164*d^7 + 8254678*d^8 - 495360*d^9 + 13275*d^10)*int[56])/
    (4*(-4 + d)^6*(1890 - 1653*d + 535*d^2 - 76*d^3 + 4*d^4)) - 
   (16*(17169408 - 37547712*d + 35630496*d^2 - 19148994*d^3 + 6369717*d^4 - 
      1341632*d^5 + 174542*d^6 - 12806*d^7 + 405*d^8)*int[57])/
    (3*(-4 + d)^5*(-420 + 244*d - 47*d^2 + 3*d^3)) + 
   (3*(-420 + 356*d - 99*d^2 + 9*d^3)*int[68])/((-6 + d)*(-4 + d)^2) + 
   (5*(93405312000 - 243135950400*d + 282959172000*d^2 - 193765713888*d^3 + 
      86398346400*d^4 - 26187563524*d^5 + 5458269570*d^6 - 771383496*d^7 + 
      70607855*d^8 - 3770400*d^9 + 88875*d^10)*int[75])/
    (96*(-4 + d)^4*(-7 + 2*d)^2*(3780 - 3036*d + 911*d^2 - 121*d^3 + 
      6*d^4)) - (9*(900 - 1140*d + 541*d^2 - 114*d^3 + 9*d^4)*int[85])/
    (2*(-5 + d)*(-4 + d)^3) + ((-5 + d)*int[105])/(2*(-9 + 2*d)) + 
   ((674680285440 - 1801515556800*d + 2155527667872*d^2 - 1521629984880*d^3 + 
      701668341152*d^4 - 220802160076*d^5 + 48008367902*d^6 - 
      7119808103*d^7 + 689068235*d^8 - 39287212*d^9 + 1001708*d^10)*int[166])/
    (36*(-4 + d)^5*(264600 - 367500*d + 210926*d^2 - 64037*d^3 + 10847*d^4 - 
      972*d^5 + 36*d^6))}, {Graph[{1, 9, 10, 2, 7, 8, 3, 6, 4, 5, 0, -1}, 
   {UndirectedEdge[1, 9], UndirectedEdge[1, 10], UndirectedEdge[2, 7], 
    UndirectedEdge[2, 8], UndirectedEdge[3, 6], UndirectedEdge[3, 9], 
    UndirectedEdge[3, 10], UndirectedEdge[4, 5], UndirectedEdge[4, 8], 
    UndirectedEdge[4, 10], UndirectedEdge[5, 7], UndirectedEdge[5, 8], 
    UndirectedEdge[6, 7], UndirectedEdge[6, 9], UndirectedEdge[0, 1], 
    UndirectedEdge[-1, 2]}], 
  (-8*(-5664516157440 + 20096111943936*d - 32792287497120*d^2 + 
      32585958786096*d^3 - 21999454989984*d^4 + 10654997319192*d^5 - 
      3808551755762*d^6 + 1017173872835*d^7 - 202966659387*d^8 + 
      29882336768*d^9 - 3154910804*d^10 + 226166415*d^11 - 9865775*d^12 + 
      197750*d^13)*int[1])/(9*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*
     (-540 + 372*d - 83*d^2 + 6*d^3)) + 
   ((34925692973875200 - 139570846741831680*d + 257813375972060160*d^2 - 
      291772348323368448*d^3 + 226016790705539136*d^4 - 
      126771495173100544*d^5 + 53094599126146800*d^6 - 
      16867985970616816*d^7 + 4084789132324364*d^8 - 750317076044440*d^9 + 
      102904977280253*d^10 - 10217937956265*d^11 + 694351274633*d^12 - 
      28902238155*d^13 + 555937650*d^14)*int[2])/
    (18*(-4 + d)^7*(70 - 29*d + 3*d^2)^2*(-420 + 316*d - 77*d^2 + 6*d^3)) + 
   ((-13530488832000 + 46208156700672*d - 72026368648704*d^2 + 
      67751326075776*d^3 - 42828661485216*d^4 + 19165617701840*d^5 - 
      6224690269440*d^6 + 1478231825888*d^7 - 254717656610*d^8 + 
      31053944529*d^9 - 2542247227*d^10 + 125460287*d^11 - 2822115*d^12)*
     int[3])/(24*(-5 + d)^2*(-4 + d)^6*(5292 - 4704*d + 1549*d^2 - 224*d^3 + 
      12*d^4)) - (4*(30119040 - 66840120*d + 64437876*d^2 - 35234250*d^3 + 
      11946767*d^4 - 2571096*d^5 + 342838*d^6 - 25886*d^7 + 847*d^8)*int[8])/
    ((-5 + d)^2*(-4 + d)^4*(84 - 32*d + 3*d^2)) - 
   (4*(-7776000 + 15478128*d - 13116708*d^2 + 6131124*d^3 - 1706157*d^4 + 
      282461*d^5 - 25739*d^6 + 995*d^7)*int[11])/
    ((-4 + d)^4*(-420 + 244*d - 47*d^2 + 3*d^3)) + 
   ((-1526531803840512000 + 6513659492032512000*d - 12957271598715125760*
       d^2 + 15949247005834324992*d^3 - 13595540294271087616*d^4 + 
      8509212223857459712*d^5 - 4044557333186699072*d^6 + 
      1489068631874752256*d^7 - 429087054090856592*d^8 + 
      97080656958958752*d^9 - 17184859737991884*d^10 + 
      2354482027533012*d^11 - 244700225226175*d^12 + 18643387990584*d^13 - 
      981648198657*d^14 + 31901251788*d^15 - 481783140*d^16)*int[15])/
    (144*(-4 + d)^7*(-630 + 401*d - 85*d^2 + 6*d^3)^2*
     (-420 + 316*d - 77*d^2 + 6*d^3)) - 
   (4*(-13017231360 + 41574510144*d - 59983026552*d^2 + 51598767684*d^3 - 
      29400619066*d^4 + 11649406423*d^5 - 3274803718*d^6 + 653018959*d^7 - 
      90504526*d^8 + 8301205*d^9 - 453402*d^10 + 11169*d^11)*int[16])/
    ((-5 + d)^2*(-4 + d)^5*(5292 - 4704*d + 1549*d^2 - 224*d^3 + 12*d^4)) - 
   (9*(-7200 + 11820*d - 7748*d^2 + 2535*d^3 - 414*d^4 + 27*d^5)*int[17])/
    ((-5 + d)^2*(-4 + d)^3) + 
   (8*(-113799168000 + 348881420160*d - 483261301584*d^2 + 399232331280*d^3 - 
      218557610448*d^4 + 83251134460*d^5 - 22514809399*d^6 + 4323079782*d^7 - 
      577537694*d^8 + 51123992*d^9 - 2698659*d^10 + 64350*d^11)*int[18])/
    (9*(-6 + d)*(-4 + d)^6*(70 - 29*d + 3*d^2)^2) + 
   ((-402739200 + 1095951360*d - 1314533696*d^2 + 911746720*d^3 - 
      402803216*d^4 + 117491116*d^5 - 22614092*d^6 + 2768053*d^7 - 
      195402*d^8 + 6057*d^9)*int[21])/((-5 + d)^2*(-4 + d)^5*
     (84 - 32*d + 3*d^2)) + 
   ((329555459384470300262400 - 1883378047902352972185600*d + 
      5097904196430330035896320*d^2 - 8690274591070682241515520*d^3 + 
      10463594903039774353600512*d^4 - 9459421545761350737359872*d^5 + 
      6662237538179673793891840*d^6 - 3743289728925301626426368*d^7 + 
      1704131880649145963981184*d^8 - 634798486610035555467328*d^9 + 
      194546648374581844191968*d^10 - 49139454532964815081008*d^11 + 
      10211672265039228143240*d^12 - 1736423893952514628072*d^13 + 
      239246129431925586988*d^14 - 26298429470104542369*d^15 + 
      2252205980165072569*d^16 - 144826207294868383*d^17 + 
      6578373457105139*d^18 - 188193909722940*d^19 + 2550151253700*d^20)*
     int[24])/(96*(-6 + d)*(-4 + d)^8*(-3 + d)*(-7 + 2*d)^2*(-10 + 3*d)^2*
     (-630 + 401*d - 85*d^2 + 6*d^3)^2) + 
   ((106120671233310720 - 435750359161356288*d + 832464861334732800*d^2 - 
      981513386371443456*d^3 + 798725810994319296*d^4 - 
      475188446583962560*d^5 + 213509748173205168*d^6 - 
      73775854995955568*d^7 + 19765395289553396*d^8 - 4105634342889684*d^9 + 
      655791678351985*d^10 - 79100280434922*d^11 + 6973889133654*d^12 - 
      424262982024*d^13 + 15924311613*d^14 - 277976610*d^15)*int[25])/
    (3*(-4 + d)^7*(70 - 29*d + 3*d^2)^2*(3780 - 3684*d + 1325*d^2 - 208*d^3 + 
      12*d^4)) + ((-1020485427592943370240 + 4845983910881484865536*d - 
      10801379406756472160256*d^2 + 15008323030235224178688*d^3 - 
      14559714966782730620928*d^4 + 10465065478153519681536*d^5 - 
      5770897002969744765184*d^6 + 2493771801459598249216*d^7 - 
      854916265894339227136*d^8 + 233834309515701186048*d^9 - 
      51026896947290753376*d^10 + 8833013609219251680*d^11 - 
      1198043055446802464*d^12 + 124642393716840416*d^13 - 
      9605496709859105*d^14 + 516663108090837*d^15 - 17317630465353*d^16 + 
      272332296585*d^17)*int[26])/(288*(-4 + d)^7*(30 - 11*d + d^2)*
     (8820 - 9016*d + 3431*d^2 - 576*d^3 + 36*d^4)^2) - 
   (16*(-11346668282880 + 40666742149536*d - 67043021693688*d^2 + 
      67311190148796*d^3 - 45914736204342*d^4 + 22468514481387*d^5 - 
      8114266050651*d^6 + 2189435401345*d^7 - 441348993983*d^8 + 
      65638981799*d^9 - 6999923409*d^10 + 506834503*d^11 - 22329703*d^12 + 
      452042*d^13)*int[28])/(9*(-4 + d)^6*(-9 + 2*d)^2*
     (-29400 + 34300*d - 15814*d^2 + 3601*d^3 - 405*d^4 + 18*d^5)) - 
   (2*(964102719283200 - 3665259285580800*d + 6450188240086272*d^2 - 
      6964136867642112*d^3 + 5153409896549904*d^4 - 2764762378092000*d^5 + 
      1108915924953120*d^6 - 337779828218380*d^7 + 78515368761875*d^8 - 
      13858654456895*d^9 + 1828382209280*d^10 - 174823685770*d^11 + 
      11451597187*d^12 - 459944667*d^13 + 8545194*d^14)*int[29])/
    (3*(-4 + d)^6*(126 - 55*d + 6*d^2)^2*(2100 - 2000*d + 701*d^2 - 107*d^3 + 
      6*d^4)) - (5*(-13685760 + 27269568*d - 23184792*d^2 + 10900692*d^3 - 
      3060250*d^4 + 512875*d^5 - 47500*d^6 + 1875*d^7)*int[30])/
    ((-4 + d)^5*(70 - 29*d + 3*d^2)) + 
   ((-3157056000 + 7775384400*d - 8474400720*d^2 + 5363688192*d^3 - 
      2172190468*d^4 + 583599355*d^5 - 103995730*d^6 + 11849472*d^7 - 
      783162*d^8 + 22869*d^9)*int[31])/((-4 + d)^4*
     (-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 284*d^4 + 12*d^5)) - 
   (64*(1890 - 2157*d + 917*d^2 - 172*d^3 + 12*d^4)*int[32])/
    ((-4 + d)^2*(84 - 32*d + 3*d^2)) + 
   ((208775612989440 - 718813236559872*d + 1128591104294912*d^2 - 
      1068368861194240*d^3 + 679047793763072*d^4 - 305244488880352*d^5 + 
      99492505405616*d^6 - 23688734372848*d^7 + 4088402934936*d^8 - 
      498728207358*d^9 + 40809598659*d^10 - 2010852054*d^11 + 45112464*d^12)*
     int[34])/(32*(-5 + d)^2*(-4 + d)^6*(5292 - 4704*d + 1549*d^2 - 224*d^3 + 
      12*d^4)) + ((-12222702327693312000 + 54760704159935692800*d - 
      114625025012286259200*d^2 + 148800794562538951680*d^3 - 
      134084676235140036352*d^4 + 88930976002418408960*d^5 - 
      44908521694933866528*d^6 + 17613057140946173840*d^7 - 
      5421978190356913792*d^8 + 1314429611347801464*d^9 - 
      250105020006724634*d^10 + 36958502714241805*d^11 - 
      4157882062257090*d^12 + 344255136579208*d^13 - 19782091302470*d^14 + 
      704851931787*d^15 - 11730905478*d^16)*int[35])/
    (72*(-4 + d)^7*(-315 + 223*d - 52*d^2 + 4*d^3)^2*
     (-840 + 572*d - 126*d^2 + 9*d^3)) + 
   ((-6342642798428160 + 24040755413950464*d - 41857976855600640*d^2 + 
      44250006308167872*d^3 - 31595876627182848*d^4 + 16008280710255216*d^5 - 
      5862692064915552*d^6 + 1538526619950324*d^7 - 273968554472768*d^8 + 
      26554824483381*d^9 + 875245995688*d^10 - 755656036187*d^11 + 
      126860382472*d^12 - 11559732977*d^13 + 584660400*d^14 - 12949325*d^15)*
     int[36])/(36*(-4 + d)^6*(-420 + 244*d - 47*d^2 + 3*d^3)*
     (-630 + 509*d - 136*d^2 + 12*d^3)^2) + 
   ((-26650586511360 + 94955167617408*d - 158524914467232*d^2 + 
      164507663444112*d^3 - 118588889384496*d^4 + 62800031192160*d^5 - 
      25171457302394*d^6 + 7747029570013*d^7 - 1836652170232*d^8 + 
      333178788027*d^9 - 45442155450*d^10 + 4510968241*d^11 - 
      307628698*d^12 + 12883631*d^13 - 249730*d^14)*int[37])/
    (3*(-4 + d)^6*(42 - 19*d + 2*d^2)*(-630 + 401*d - 85*d^2 + 6*d^3)^2) - 
   (3*(-1596346859520 + 4880189869056*d - 6746879888640*d^2 + 
      5567194427184*d^3 - 3045985503200*d^4 + 1160104050856*d^5 - 
      313794165296*d^6 + 60269222051*d^7 - 8053705962*d^8 + 712972880*d^9 - 
      37625526*d^10 + 896517*d^11)*int[38])/(8*(-5 + d)^2*(-4 + d)^5*
     (5292 - 4704*d + 1549*d^2 - 224*d^3 + 12*d^4)) - 
   (2*(1102464000 - 2285298000*d + 2064670320*d^2 - 1061954344*d^3 + 
      340144712*d^4 - 69480805*d^5 + 8840003*d^6 - 640551*d^7 + 20241*d^8)*
     int[39])/(3*(-4 + d)^4*(-9 + 2*d)^2*(84 - 32*d + 3*d^2)) + 
   ((746048102400 - 2004476336640*d + 2412966865536*d^2 - 1713573929088*d^3 + 
      794891397168*d^4 - 251638776224*d^5 + 55048048208*d^6 - 
      8215608224*d^7 + 800437491*d^8 - 45964098*d^9 + 1181115*d^10)*int[40])/
    (24*(-4 + d)^5*(-26460 + 28812*d - 12449*d^2 + 2669*d^3 - 284*d^4 + 
      12*d^5)) + (128*(38610 - 69633*d + 52155*d^2 - 20762*d^3 + 4632*d^4 - 
      549*d^5 + 27*d^6)*int[41])/((-4 + d)^4*(70 - 29*d + 3*d^2)) - 
   (9*(-67200 + 89720*d - 47388*d^2 + 12366*d^3 - 1593*d^4 + 81*d^5)*int[42])/
    (4*(-6 + d)*(-5 + d)^2*(-4 + d)^2) - 
   (16*(-30240 + 40182*d - 21143*d^2 + 5503*d^3 - 708*d^4 + 36*d^5)*int[43])/
    ((-4 + d)^3*(30 - 11*d + d^2)) + (6*(30 - 19*d + 3*d^2)*int[44])/
    (30 - 11*d + d^2) + ((7553663631360 - 23231584309248*d + 
      32309877480192*d^2 - 26818823781472*d^3 + 14759957241200*d^4 - 
      5654483073472*d^5 + 1538387243288*d^6 - 297185811358*d^7 + 
      39941697815*d^8 - 3556207275*d^9 + 188739000*d^10 - 4522500*d^11)*
     int[47])/(16*(-5 + d)^2*(-4 + d)^5*(5292 - 4704*d + 1549*d^2 - 224*d^3 + 
      12*d^4)) + ((689638564823040 - 2399542153666560*d + 
      3820640178345984*d^2 - 3680758822773888*d^3 + 2388716341192704*d^4 - 
      1099153668903168*d^5 + 366940794827392*d^6 - 89110436814456*d^7 + 
      15432867389296*d^8 - 1793378401340*d^9 + 114484912792*d^10 + 
      620376451*d^11 - 788205297*d^12 + 61160425*d^13 - 1672575*d^14)*
     int[48])/(48*(-4 + d)^6*(84 - 32*d + 3*d^2)*
     (-315 + 223*d - 52*d^2 + 4*d^3)^2) + 
   (5*(-4105728 + 8317728*d - 7187076*d^2 + 3432564*d^3 - 978375*d^4 + 
      166375*d^5 - 15625*d^6 + 625*d^7)*int[50])/((-5 + d)^2*(-4 + d)^4*
     (-14 + 3*d)) + ((365260492800 - 979994868480*d + 1178009132832*d^2 - 
      835341737232*d^3 + 386923956512*d^4 - 122306070712*d^5 + 
      26715657498*d^6 - 3981292153*d^7 + 387334943*d^8 - 22211463*d^9 + 
      570015*d^10)*int[51])/(16*(-5 + d)^2*(-4 + d)^4*
     (5292 - 4704*d + 1549*d^2 - 224*d^3 + 12*d^4)) + 
   (20*(66528 - 66468*d + 24760*d^2 - 4075*d^3 + 250*d^4)*int[52])/
    (3*(-4 + d)^2*(84 - 32*d + 3*d^2)) + 
   ((-3388428288000 + 10753189263360*d - 15412414609664*d^2 + 
      13167537941440*d^3 - 7449506715152*d^4 + 2929940546896*d^5 - 
      817337447168*d^6 + 161690050600*d^7 - 22225805067*d^8 + 
      2021437530*d^9 - 109460700*d^10 + 2673000*d^11)*int[53])/
    (32*(-5 + d)^2*(-4 + d)^6*(-378 + 255*d - 56*d^2 + 4*d^3)) - 
   (6*(3975713280 - 11588974560*d + 15140955564*d^2 - 11674517616*d^3 + 
      5882603277*d^4 - 2023825036*d^5 + 481390275*d^6 - 78163232*d^7 + 
      8290291*d^8 - 518612*d^9 + 14529*d^10)*int[55])/
    ((-5 + d)^2*(-4 + d)^5*(-882 + 637*d - 152*d^2 + 12*d^3)) + 
   ((2722381332480 - 8907379259904*d + 13311121739328*d^2 - 
      12012675201504*d^3 + 7290765396936*d^4 - 3134777070300*d^5 + 
      979006190678*d^6 - 223739171675*d^7 + 37131843341*d^8 - 
      4363705266*d^9 + 344648472*d^10 - 16423191*d^11 + 357021*d^12)*int[56])/
    ((-5 + d)^2*(-4 + d)^6*(5292 - 4704*d + 1549*d^2 - 224*d^3 + 12*d^4)) + 
   (32*(27931392 - 61543152*d + 58941648*d^2 - 32037030*d^3 + 10805085*d^4 - 
      2314634*d^5 + 307424*d^6 - 23136*d^7 + 755*d^8)*int[57])/
    ((-4 + d)^5*(-420 + 244*d - 47*d^2 + 3*d^3)) - 
   (8*(-384542484480 + 1181161522944*d - 1645287075720*d^2 + 
      1371859084332*d^3 - 760790436570*d^4 + 294641004777*d^5 - 
      81313791265*d^6 + 15990986639*d^7 - 2196091110*d^8 + 200585225*d^9 - 
      10966375*d^10 + 271875*d^11)*int[64])/(3*(-4 + d)^6*(-14 + 3*d)^2*
     (-315 + 223*d - 52*d^2 + 4*d^3)) + 
   (4*(-28194526863360 + 99361672603776*d - 161192324418120*d^2 + 
      159387843781692*d^3 - 107177303238750*d^4 + 51755376506517*d^5 - 
      18465132564854*d^6 + 4928281395554*d^7 - 983994346106*d^8 + 
      145163607796*d^9 - 15380388522*d^10 + 1108328338*d^11 - 48688320*d^12 + 
      984775*d^13)*int[65])/(3*(-4 + d)^6*(-10 + 3*d)*
     (-630 + 401*d - 85*d^2 + 6*d^3)^2) + 
   (80*(-5388768 + 10173924*d - 8188344*d^2 + 3641679*d^3 - 966546*d^4 + 
      153095*d^5 - 13400*d^6 + 500*d^7)*int[66])/(9*(-5 + d)*(-4 + d)^4*
     (-14 + 3*d)^2) + (3*(6720 - 6956*d + 2652*d^2 - 441*d^3 + 27*d^4)*
     int[68])/((-4 + d)^2*(30 - 11*d + d^2)) - 
   (5*(-16002485452800 + 45693652193280*d - 59108974048512*d^2 + 
      45722828728224*d^3 - 23498016937872*d^4 + 8423947573216*d^5 - 
      2149505552600*d^6 + 390371173122*d^7 - 49446598625*d^8 + 
      4160080375*d^9 - 209214375*d^10 + 4764375*d^11)*int[75])/
    (96*(-4 + d)^4*(63 - 32*d + 4*d^2)^2*(-420 + 244*d - 47*d^2 + 3*d^3)) - 
   (10*(4077216 - 6320556*d + 4061316*d^2 - 1384781*d^3 + 264295*d^4 - 
      26775*d^5 + 1125*d^6)*int[84])/(3*(-4 + d)^3*(-630 + 401*d - 85*d^2 + 
      6*d^3)) + (9*(900 - 1140*d + 541*d^2 - 114*d^3 + 9*d^4)*int[85])/
    (4*(-5 + d)^2*(-4 + d)^2) + 
   (7*(-3569280 + 4371692*d - 2137544*d^2 + 521549*d^3 - 63504*d^4 + 
      3087*d^5)*int[109])/(12*(-4 + d)^2*(-9 + 2*d)^2*(-14 + 3*d)) + 
   ((1113773184921600 - 3737909963692800*d + 5773889773765440*d^2 - 
      5435087778695232*d^3 + 3478318183160144*d^4 - 1598077259006480*d^5 + 
      542253145842396*d^6 - 137579229930812*d^7 + 26099063126559*d^8 - 
      3655922688772*d^9 + 367542990930*d^10 - 25111110556*d^11 + 
      1044941393*d^12 - 20000558*d^13)*int[166])/
    (36*(-4 + d)^5*(-630 + 401*d - 85*d^2 + 6*d^3)^2*
     (-420 + 316*d - 77*d^2 + 6*d^3))}, 
 {Graph[{1, 9, 10, 2, 7, 8, 3, 6, 4, 5, 0, -1}, {UndirectedEdge[1, 9], 
    UndirectedEdge[1, 10], UndirectedEdge[2, 7], UndirectedEdge[2, 8], 
    UndirectedEdge[3, 6], UndirectedEdge[3, 8], UndirectedEdge[3, 10], 
    UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[4, 9], 
    UndirectedEdge[5, 6], UndirectedEdge[5, 7], UndirectedEdge[7, 8], 
    UndirectedEdge[9, 10], UndirectedEdge[0, 1], UndirectedEdge[-1, 2]}], 
  (-4*(-1273174930944 + 3935865929184*d - 5508304416144*d^2 + 
      4606244357616*d^3 - 2557031966536*d^4 + 989293887398*d^5 - 
      272168778653*d^6 + 53238326448*d^7 - 7255349812*d^8 + 655992472*d^9 - 
      35410775*d^10 + 864450*d^11)*int[1])/(9*(-4 + d)^6*(-14 + 3*d)^2*
     (-450 + 325*d - 77*d^2 + 6*d^3)) - 
   (2*(-1071266242314240 + 4096603238144256*d - 7203661883893824*d^2 + 
      7713094913823520*d^3 - 5610864956046064*d^4 + 2928550405668672*d^5 - 
      1128401361292820*d^6 + 325005311957038*d^7 - 69978800910991*d^8 + 
      11125771201855*d^9 - 1269641763075*d^10 + 98489394533*d^11 - 
      4655219780*d^12 + 101263900*d^13)*int[2])/(9*(-4 + d)^7*(-14 + 3*d)^2*
     (3150 - 3175*d + 1189*d^2 - 196*d^3 + 12*d^4)) + 
   ((-950758760448 + 2777085575424*d - 3633210142560*d^2 + 
      2803228480304*d^3 - 1412360543808*d^4 + 485471304808*d^5 - 
      115277184406*d^6 + 18669205563*d^7 - 1973198213*d^8 + 122884341*d^9 - 
      3423645*d^10)*int[3])/(72*(-4 + d)^6*(4410 - 4067*d + 1397*d^2 - 
      212*d^3 + 12*d^4)) + (4*(-17620416 + 35991756*d - 31381128*d^2 + 
      15137019*d^3 - 4361807*d^4 + 750713*d^5 - 71445*d^6 + 2900*d^7)*int[5])/
    (3*(-4 + d)^5*(126 - 55*d + 6*d^2)) + 
   (32*(110376 - 209007*d + 164232*d^2 - 68528*d^3 + 16010*d^4 - 1985*d^5 + 
      102*d^6)*int[7])/(3*(-5 + d)*(-4 + d)^5) + 
   (16*(98379036 - 224299044*d + 222702021*d^2 - 125752221*d^3 + 
      44163534*d^4 - 9876854*d^5 + 1373529*d^6 - 108585*d^7 + 3736*d^8)*
     int[8])/(9*(-4 + d)^5*(-630 + 401*d - 85*d^2 + 6*d^3)) + 
   ((-39962160 + 62321004*d - 40276176*d^2 + 13808947*d^3 - 2649474*d^4 + 
      269769*d^5 - 11390*d^6)*int[9])/(9*(-4 + d)^3*
     (-630 + 401*d - 85*d^2 + 6*d^3)) + 
   (16*(-5670 + 8361*d - 4908*d^2 + 1433*d^3 - 208*d^4 + 12*d^5)*int[10])/
    ((-5 + d)*(-4 + d)^4) + (2*(-31492800 + 64013436*d - 55518858*d^2 + 
      26627463*d^3 - 7625491*d^4 + 1303649*d^5 - 123167*d^6 + 4960*d^7)*
     int[11])/(3*(-4 + d)^5*(45 - 19*d + 2*d^2)) - 
   (4*(-3 + d)*int[13])/(-4 + d) + 
   ((-204424934031360 + 782431251062784*d - 1377367166434816*d^2 + 
      1476585200853248*d^3 - 1075531047493184*d^4 + 562094180218016*d^5 - 
      216846664107664*d^6 + 62524590842400*d^7 - 13474262542076*d^8 + 
      2143489058618*d^9 - 244661963277*d^10 + 18974768832*d^11 - 
      896194071*d^12 + 19468350*d^13)*int[15])/(12*(-4 + d)^7*(-14 + 3*d)^2*
     (3150 - 3175*d + 1189*d^2 - 196*d^3 + 12*d^4)) + 
   ((312221952 - 633369888*d + 505889064*d^2 - 176524740*d^3 + 640030*d^4 + 
      22813663*d^5 - 8978976*d^6 + 1691286*d^7 - 164286*d^8 + 6615*d^9)*
     int[16])/(3*(-4 + d)^6*(-882 + 637*d - 152*d^2 + 12*d^3)) + 
   (4*(-8050371840 + 21570091776*d - 25534686636*d^2 + 17527279628*d^3 - 
      7687193549*d^4 + 2233852887*d^5 - 430080427*d^6 + 52898137*d^7 - 
      3771540*d^8 + 118764*d^9)*int[18])/(9*(-4 + d)^6*
     (-630 + 401*d - 85*d^2 + 6*d^3)) - 
   (8*(-6534108 + 13488309*d - 11879271*d^2 + 5784600*d^3 - 1681570*d^4 + 
      291741*d^5 - 27963*d^6 + 1142*d^7)*int[19])/
    (3*(-4 + d)^5*(45 - 19*d + 2*d^2)) - 
   (6*(270 - 351*d + 171*d^2 - 37*d^3 + 3*d^4)*int[20])/
    ((-5 + d)*(-4 + d)^3) + ((88243200 - 188419584*d + 170693168*d^2 - 
      84788516*d^3 + 24788736*d^4 - 4201765*d^5 + 363139*d^6 - 8247*d^7 - 
      531*d^8)*int[21])/(6*(-4 + d)^6*(45 - 19*d + 2*d^2)) + 
   (8*(47520 - 90396*d + 71352*d^2 - 29903*d^3 + 7015*d^4 - 873*d^5 + 45*d^6)*
     int[22])/((-5 + d)*(-4 + d)^5) + 
   ((-16121786515840696320 + 81057476097555922944*d - 
      191213980491555022848*d^2 + 281088626498214323712*d^3 - 
      288398522741596852992*d^4 + 219172853970889617728*d^5 - 
      127757353853405878272*d^6 + 58345592095061743728*d^7 - 
      21135520916899268144*d^8 + 6107784770510893804*d^9 - 
      1408083010488763712*d^10 + 257501187614665859*d^11 - 
      36897132445291508*d^12 + 4055705618573032*d^13 - 330259019215299*d^14 + 
      18773913780153*d^15 - 665200809135*d^16 + 11061469350*d^17)*int[24])/
    (36*(-4 + d)^8*(-9 + 2*d)*(-10 + 3*d)^2*(15 - 8*d + d^2)*
     (98 - 49*d + 6*d^2)^2) + 
   (2*(-68346425548800 + 250442716091904*d - 422219955181248*d^2 + 
      433620883233248*d^3 - 302664798693472*d^4 + 151617151957824*d^5 - 
      56078097951468*d^6 + 15505342119358*d^7 - 3204804503056*d^8 + 
      489042991523*d^9 - 53551476345*d^10 + 3984713755*d^11 - 
      180576283*d^12 + 3763860*d^13)*int[25])/(3*(-4 + d)^7*(-14 + 3*d)^2*
     (3150 - 3175*d + 1189*d^2 - 196*d^3 + 12*d^4)) + 
   ((99734079846481920 - 411520670147543040*d + 786841941139243008*d^2 - 
      924053058761150464*d^3 + 744646583582728960*d^4 - 
      435588067687531008*d^5 + 190740047522477056*d^6 - 
      63517109038514432*d^7 + 16163704275194080*d^8 - 3128092509882016*d^9 + 
      453178774733808*d^10 - 47659403722832*d^11 + 3439485025935*d^12 - 
      152468029800*d^13 + 3132158625*d^14)*int[26])/
    (144*(-4 + d)^7*(140 - 72*d + 9*d^2)^2*(-315 + 223*d - 52*d^2 + 4*d^3)) - 
   (4*(751502779776 - 2690028632592*d + 4395096820224*d^2 - 
      4334300216352*d^3 + 2873503682508*d^4 - 1349251994243*d^5 + 
      460111065471*d^6 - 114817743451*d^7 + 20809430119*d^8 - 
      2671370001*d^9 + 230570597*d^10 - 12014049*d^11 + 285801*d^12)*int[28])/
    (9*(-4 + d)^6*(-14 + 3*d)^2*(3150 - 3175*d + 1189*d^2 - 196*d^3 + 
      12*d^4)) + (2*(514030551552 - 1660458748320*d + 2439906942384*d^2 - 
      2154688441488*d^3 + 1272276770088*d^4 - 528446711738*d^5 + 
      158034255759*d^6 - 34202498278*d^7 + 5298692811*d^8 - 570218206*d^9 + 
      40151573*d^10 - 1639698*d^11 + 28665*d^12)*int[29])/
    ((-4 + d)^6*(-14 + 3*d)^2*(3150 - 3175*d + 1189*d^2 - 196*d^3 + 
      12*d^4)) + ((61041600 - 122695020*d + 105316092*d^2 - 50035689*d^3 + 
      14208667*d^4 - 2411374*d^5 + 226435*d^6 - 9075*d^7)*int[30])/
    (3*(-4 + d)^5*(45 - 19*d + 2*d^2)) + 
   ((55656000 - 115031400*d + 101681020*d^2 - 49826082*d^3 + 14616997*d^4 - 
      2566899*d^5 + 249831*d^6 - 10395*d^7)*int[31])/
    (4*(-4 + d)^5*(63 - 32*d + 4*d^2)) + 
   ((17640 - 20202*d + 8623*d^2 - 1625*d^3 + 114*d^4)*int[32])/
    ((-4 + d)^3*(-9 + 2*d)) + 
   ((-38061331660800 + 136484530980864*d - 223569966185216*d^2 + 
      221212717064800*d^3 - 147252877874192*d^4 + 69472385765472*d^5 - 
      23820436347544*d^6 + 5980835244382*d^7 - 1091379300313*d^8 + 
      141159273505*d^9 - 12283928253*d^10 + 645773310*d^11 - 15510015*d^12)*
     int[34])/(18*(-4 + d)^7*(-14 + 3*d)^2*(-315 + 223*d - 52*d^2 + 4*d^3)) + 
   ((-3395714397143040 + 12954902861438976*d - 22736853920121344*d^2 + 
      24307890989994496*d^3 - 17662398162789216*d^4 + 9211258354888080*d^5 - 
      3547377863856576*d^6 + 1021479670242216*d^7 - 219941052851614*d^8 + 
      34975468341665*d^9 - 3992913949521*d^10 + 309916456521*d^11 - 
      14658952257*d^12 + 319136814*d^13)*int[35])/
    (18*(-4 + d)^7*(-14 + 3*d)^2*(3150 - 3175*d + 1189*d^2 - 196*d^3 + 
      12*d^4)) + (16*(-10550371668480 + 38908764701856*d - 
      66029817771504*d^2 + 68269426219584*d^3 - 47975686806912*d^4 + 
      24196596591182*d^5 - 9009963569673*d^6 + 2507751374418*d^7 - 
      521673264908*d^8 + 80099167499*d^9 - 8822549529*d^10 + 660062552*d^11 - 
      30060850*d^12 + 629325*d^13)*int[36])/(9*(-4 + d)^6*
     (140 - 72*d + 9*d^2)^2*(-315 + 223*d - 52*d^2 + 4*d^3)) - 
   (2*(-6244602336 + 16576839864*d - 19514814516*d^2 + 13371097518*d^3 - 
      5876001369*d^4 + 1717424061*d^5 - 333832227*d^6 + 41611565*d^7 - 
      3017948*d^8 + 97028*d^9)*int[37])/(3*(-4 + d)^6*
     (-882 + 637*d - 152*d^2 + 12*d^3)) + 
   ((3597557760 - 9667755648*d + 11513031696*d^2 - 7974268780*d^3 + 
      3540126836*d^4 - 1044624641*d^5 + 204884124*d^6 - 25755066*d^7 + 
      1882872*d^8 - 60993*d^9)*int[38])/((-4 + d)^6*
     (-882 + 637*d - 152*d^2 + 12*d^3)) + 
   ((-5095872000 + 11713183200*d - 11744135280*d^2 + 6707995680*d^3 - 
      2387031952*d^4 + 541833242*d^5 - 76605849*d^6 + 6167016*d^7 - 
      216405*d^8)*int[40])/(24*(-4 + d)^5*(-882 + 637*d - 152*d^2 + 
      12*d^3)) - (16*(-3724380 + 7565184*d - 6561081*d^2 + 3149016*d^3 - 
      903220*d^4 + 154806*d^5 - 14679*d^6 + 594*d^7)*int[41])/
    (3*(-4 + d)^5*(126 - 55*d + 6*d^2)) + 
   ((26700 - 30920*d + 13343*d^2 - 2541*d^3 + 180*d^4)*int[42])/
    ((-4 + d)^3*(-9 + 2*d)) + 
   ((17640 - 20202*d + 8623*d^2 - 1625*d^3 + 114*d^4)*int[43])/
    ((-4 + d)^3*(-9 + 2*d)) + (6*(30 - 19*d + 3*d^2)*int[44])/(-4 + d)^2 - 
   (4*(-3 + d)*int[45])/(-4 + d) + 
   ((3272945356800 - 10132370083584*d + 14201825505888*d^2 - 
      11896045560896*d^3 + 6616591885744*d^4 - 2565777400184*d^5 + 
      707816210874*d^6 - 138908461306*d^7 + 19004612113*d^8 - 
      1726279174*d^9 + 93694825*d^10 - 2301900*d^11)*int[47])/
    (9*(-4 + d)^6*(-14 + 3*d)^2*(-315 + 223*d - 52*d^2 + 4*d^3)) + 
   ((-258749890560 + 764184130560*d - 1011840839616*d^2 + 790924035960*d^3 - 
      404154314692*d^4 + 141056194730*d^5 - 34051269947*d^6 + 
      5613668554*d^7 - 604826004*d^8 + 38454300*d^9 - 1095525*d^10)*int[48])/
    (6*(-4 + d)^6*(4410 - 4067*d + 1397*d^2 - 212*d^3 + 12*d^4)) + 
   (2*(-8911296 + 18051660*d - 15594660*d^2 + 7445385*d^3 - 2120955*d^4 + 
      360377*d^5 - 33805*d^6 + 1350*d^7)*int[50])/
    (3*(-4 + d)^5*(126 - 55*d + 6*d^2)) + 
   ((-1538956800 + 3523315680*d - 3518073672*d^2 + 2000882004*d^3 - 
      708872954*d^4 + 160174393*d^5 - 22539357*d^6 + 1805679*d^7 - 63045*d^8)*
     int[51])/(6*(-4 + d)^5*(-882 + 637*d - 152*d^2 + 12*d^3)) + 
   ((-3222918881280 + 9605438771712*d - 12824991350080*d^2 + 
      10102180296320*d^3 - 5198857327344*d^4 + 1826475142880*d^5 - 
      443641721484*d^6 + 73565755688*d^7 - 7970344457*d^8 + 509485500*d^9 - 
      14591700*d^10)*int[53])/(36*(-4 + d)^6*(-14 + 3*d)^2*
     (63 - 32*d + 4*d^2)) - (2*(-1887411456 + 5088825216*d - 6077248668*d^2 + 
      4218826476*d^3 - 1875960497*d^4 + 554050177*d^5 - 108671838*d^6 + 
      13648342*d^7 - 995829*d^8 + 32157*d^9)*int[55])/
    ((-4 + d)^6*(-882 + 637*d - 152*d^2 + 12*d^3)) + 
   ((-6745161600 + 17806899600*d - 20835827856*d^2 + 14181311976*d^3 - 
      6186693956*d^4 + 1793848237*d^5 - 345660676*d^6 + 42678390*d^7 - 
      3063456*d^8 + 97389*d^9)*int[56])/((-4 + d)^6*
     (-882 + 637*d - 152*d^2 + 12*d^3)) - 
   (8*(-56941056 + 115566048*d - 100088460*d^2 + 47941680*d^3 - 
      13714075*d^4 + 2342467*d^5 - 221181*d^6 + 8905*d^7)*int[57])/
    (9*(-4 + d)^5*(-14 + 3*d)^2) + 
   ((-2879712 + 3850812*d - 2048448*d^2 + 541937*d^3 - 71316*d^4 + 3735*d^5)*
     int[61])/(3*(-4 + d)^3*(126 - 55*d + 6*d^2)) + 
   (6*(30 - 19*d + 3*d^2)*int[68])/(-4 + d)^2 + 
   ((-24966144000 + 61873655040*d - 67943607792*d^2 + 43388857312*d^3 - 
      17758002392*d^4 + 4830536264*d^5 - 873352631*d^6 + 101202964*d^7 - 
      6820585*d^8 + 203700*d^9)*int[71])/(9*(-4 + d)^4*(-14 + 3*d)^2*
     (-315 + 223*d - 52*d^2 + 4*d^3)) + 
   ((395013024 - 597133296*d + 375137712*d^2 - 125363584*d^3 + 23503594*d^4 - 
      2344005*d^5 + 97150*d^6)*int[72])/(18*(-4 + d)^3*(-9 + 2*d)*
     (-14 + 3*d)^2) + ((-4 + d)*int[105])/(4*(-9 + 2*d)) + 
   ((-4 + d)*int[107])/(2*(-9 + 2*d)) + 
   ((-13784686272 + 31641643440*d - 31699285632*d^2 + 18102274944*d^3 - 
      6444803832*d^4 + 1464742613*d^5 - 207525375*d^6 + 16757364*d^7 - 
      590428*d^8)*int[166])/(18*(-4 + d)^5*(8820 - 9016*d + 3431*d^2 - 
      576*d^3 + 36*d^4))}, {Graph[{1, 9, 10, 2, 7, 8, 3, 6, 4, 5, 0, -1}, 
   {UndirectedEdge[1, 9], UndirectedEdge[1, 10], UndirectedEdge[2, 7], 
    UndirectedEdge[2, 8], UndirectedEdge[3, 6], UndirectedEdge[3, 8], 
    UndirectedEdge[3, 10], UndirectedEdge[4, 5], UndirectedEdge[4, 7], 
    UndirectedEdge[4, 9], UndirectedEdge[5, 6], UndirectedEdge[5, 9], 
    UndirectedEdge[6, 10], UndirectedEdge[7, 8], UndirectedEdge[0, 1], 
    UndirectedEdge[-1, 2]}], 
  ((16099051526933269708800 - 77830875036685016432640*d + 
      177276051770339131517952*d^2 - 252771050579871556691712*d^3 + 
      252834361427604577284864*d^4 - 188395579124530666026624*d^5 + 
      108377483128761984495488*d^6 - 49215197812008419564160*d^7 + 
      17884677355454570661568*d^8 - 5239886929391909340392*d^9 + 
      1240664150079686683836*d^10 - 236837571880432113721*d^11 + 
      36180858859066963397*d^12 - 4363291129660721853*d^13 + 
      406259386196488513*d^14 - 28180158503088891*d^15 + 
      1371338167001535*d^16 - 41779080519975*d^17 + 599733165375*d^18)*
     int[1])/(360*(-5 + d)^2*(-4 + d)^6*(-9 + 2*d)^2*(-7 + 2*d)^2*(-16 + 3*d)*
     (-14 + 3*d)^2*(-10 + 3*d)*(528 - 230*d + 25*d^2)) + 
   ((826290181674329702400000 - 4361344881610091397120000*d + 
      10870024708322422600089600*d^2 - 17004766122132444686499840*d^3 + 
      18719730303967434625582080*d^4 - 15408412503511178458533376*d^5 + 
      9834483533149503856584832*d^6 - 4980871073255028789537856*d^7 + 
      2031460113596282786236192*d^8 - 673108829019827197895568*d^9 + 
      181944497905826257221976*d^10 - 40121850516539157495148*d^11 + 
      7188398891625510587106*d^12 - 1037268645962522449381*d^13 + 
      118793416294932032472*d^14 - 10551982152212234786*d^15 + 
      701024870735340702*d^16 - 32784824998288305*d^17 + 
      962756333449200*d^18 - 13356071815500*d^19)*int[2])/
    (360*(-4 + d)^7*(6300 - 5900*d + 2053*d^2 - 315*d^3 + 18*d^4)^2*
     (59136 - 53744*d + 18158*d^2 - 2705*d^3 + 150*d^4)) + 
   ((-685206896364748800 + 2655937603649470464*d - 4764206733296707584*d^2 + 
      5242046607514043136*d^3 - 3952533981591782016*d^4 + 
      2160436295171419808*d^5 - 882806874862063984*d^6 + 
      273963261276919616*d^7 - 64884738898431072*d^8 + 
      11670999196091482*d^9 - 1569486513862711*d^10 + 153015934880752*d^11 - 
      10224243309766*d^12 + 419108660550*d^13 - 7951961475*d^14)*int[3])/
    (90*(-4 + d)^6*(-7 + 2*d)*(-14 + 3*d)^2*(80 - 31*d + 3*d^2)*
     (-4752 + 3126*d - 685*d^2 + 50*d^3)) + 
   ((-9978163200 + 24793499520*d - 27286662888*d^2 + 17456423436*d^3 - 
      7153489226*d^4 + 1947157757*d^5 - 352025603*d^6 + 40758066*d^7 - 
      2742165*d^8 + 81675*d^9)*int[4])/(3*(-4 + d)^5*
     (10080 - 8306*d + 2563*d^2 - 351*d^3 + 18*d^4)) + 
   (128*(-1701 + 2565*d - 1539*d^2 + 459*d^3 - 68*d^4 + 4*d^5)*int[6])/
    (3*(-4 + d)^3*(224 - 90*d + 9*d^2)) - 
   (128*(3665088 - 8504730*d + 8598879*d^2 - 4946865*d^3 + 1770752*d^4 - 
      403772*d^5 + 57263*d^6 - 4617*d^7 + 162*d^8)*int[8])/
    (3*(-4 + d)^5*(-1120 + 674*d - 135*d^2 + 9*d^3)) - 
   (5*(-4105728 + 8317728*d - 7187076*d^2 + 3432564*d^3 - 978375*d^4 + 
      166375*d^5 - 15625*d^6 + 625*d^7)*int[11])/((-5 + d)^2*(-4 + d)^4*
     (-14 + 3*d)) - (10*(28512 - 29844*d + 11580*d^2 - 1975*d^3 + 125*d^4)*
     int[12])/(3*(-4 + d)^2*(224 - 90*d + 9*d^2)) + 
   ((-2217593879470080000 + 9544277498742374400*d - 19151710173026534400*
       d^2 + 23779845426914811136*d^3 - 20445350217238207104*d^4 + 
      12903728727475760896*d^5 - 6182342230658040800*d^6 + 
      2292941546938940512*d^7 - 665040607928325928*d^8 + 
      151267547754971832*d^9 - 26876454214617474*d^10 + 
      3688063928117851*d^11 - 382792803188322*d^12 + 29013927301646*d^13 - 
      1511939471430*d^14 + 48284515215*d^15 - 709584030*d^16)*int[15])/
    (45*(-5 + d)^2*(-4 + d)^7*(-7 + 2*d)*(-14 + 3*d)^2*(-10 + 3*d)*
     (-4752 + 3126*d - 685*d^2 + 50*d^3)) - 
   (4*(57222720 - 240281208*d + 407783196*d^2 - 385024702*d^3 + 
      228643957*d^4 - 90241697*d^5 + 24137324*d^6 - 4339524*d^7 + 
      503409*d^8 - 34101*d^9 + 1026*d^10)*int[16])/
    ((-5 + d)^2*(-4 + d)^6*(126 - 55*d + 6*d^2)) + 
   (32*(-173522732544000 + 622770784876800*d - 1026886113518880*d^2 + 
      1030077644552400*d^3 - 701359072807248*d^4 + 342310225268368*d^5 - 
      123215644976346*d^6 + 33120632957135*d^7 - 6648822969224*d^8 + 
      984548422251*d^9 - 104537186476*d^10 + 7537234872*d^11 - 
      330783120*d^12 + 6673968*d^13)*int[18])/
    (45*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*(-8448 + 5264*d - 1090*d^2 + 
      75*d^3)) + ((4927979520 - 15580892160*d + 21923635968*d^2 - 
      18089043760*d^3 + 9696274488*d^4 - 3529445544*d^5 + 883768910*d^6 - 
      150352635*d^7 + 16635627*d^8 - 1081161*d^9 + 31347*d^10)*int[21])/
    (3*(-5 + d)^2*(-4 + d)^6*(224 - 90*d + 9*d^2)) + 
   ((11803297519310767600435200 - 67242705369660152744509440*d + 
      181435583569935369293660160*d^2 - 308304845675826197110456320*d^3 + 
      370032435731675525264633856*d^4 - 333453231840514995748742144*d^5 + 
      234102123968166369943867392*d^6 - 131117750347109164809129216*d^7 + 
      59504122828211223435438592*d^8 - 22097049063835568019661056*d^9 + 
      6751524488734551587935168*d^10 - 1700280051783775373780928*d^11 + 
      352321683512833861673248*d^12 - 59744767292932339649036*d^13 + 
      8210124928791674551588*d^14 - 900254738243335946991*d^15 + 
      76923063895837863129*d^16 - 4936327059671607674*d^17 + 
      223817344965232142*d^18 - 6393307396852395*d^19 + 86531655604725*d^20)*
     int[24])/(960*(-5 + d)^2*(-4 + d)^7*(-3 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*
     (-14 + 3*d)^2*(-10 + 3*d)^2*(528 - 230*d + 25*d^2)) + 
   ((-2231637897578781081600 + 10286333319728580526080*d - 
      22261762692483513384960*d^2 + 30044639231949879392256*d^3 - 
      28320992888548934760960*d^4 + 19787861023384596178944*d^5 - 
      10611997078464486569344*d^6 + 4461891372060686493376*d^7 - 
      1489096800790634594144*d^8 + 396726612503018209232*d^9 - 
      84378539921981247272*d^10 + 14245514638072437660*d^11 - 
      1885761844459417872*d^12 + 191627535078188739*d^13 - 
      14436030437696824*d^14 + 759725936231958*d^15 - 24938772583824*d^16 + 
      384477409755*d^17)*int[25])/(120*(-5 + d)^2*(-4 + d)^7*(-7 + 2*d)*
     (-10 + 3*d)*(126 - 55*d + 6*d^2)^2*(528 - 230*d + 25*d^2)) + 
   ((-19049426898080366592000 + 86802650459192623104000*d - 
      185010517401838794915840*d^2 + 244773930410296295632896*d^3 - 
      224896499854792464687104*d^4 + 152050242626032275994112*d^5 - 
      78154466658240073372416*d^6 + 31088970744549951529984*d^7 - 
      9636354735471573189376*d^8 + 2318662777967561658048*d^9 - 
      425332520236201674592*d^10 + 56797863898996573168*d^11 - 
      4830785928870353040*d^12 + 104580274424397422*d^13 + 
      36071067827099653*d^14 - 5768724670246218*d^15 + 443970409264140*d^16 - 
      18627933890052*d^17 + 342458227215*d^18)*int[26])/
    (720*(-5 + d)^2*(-4 + d)^7*(-9 + 2*d)^2*(-7 + 2*d)*(-14 + 3*d)^2*
     (-10 + 3*d)^2*(528 - 230*d + 25*d^2)) + 
   ((-97248674313676800 + 360934074608693760*d - 620477634063958272*d^2 + 
      654859875953943360*d^3 - 474056375932476288*d^4 + 
      249003487694384016*d^5 - 97869874006804000*d^6 + 
      29242265753393596*d^7 - 6674488544574784*d^8 + 1158153183084017*d^9 - 
      150392908640077*d^10 + 14172615713070*d^11 - 916265709394*d^12 + 
      36377071733*d^13 - 669144417*d^14)*int[27])/(20*(-5 + d)*(-4 + d)^6*
     (-9 + 2*d)^2*(-7 + 2*d)*(-14 + 3*d)^2*(528 - 230*d + 25*d^2)) - 
   (64*(43839668880 - 148572280080*d + 230183890992*d^2 - 215573138208*d^3 + 
      135914560155*d^4 - 60772062021*d^5 + 19759653785*d^6 - 4707097033*d^7 + 
      815318811*d^8 - 100137055*d^9 + 8277587*d^10 - 413475*d^11 + 9438*d^12)*
     int[28])/(9*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*(90 - 47*d + 6*d^2)) + 
   (8*(3537312166656000 - 13447336686727680*d + 23635319705870688*d^2 - 
      25443123398174160*d^3 + 18726328275605856*d^4 - 9957357594528192*d^5 + 
      3937945261382250*d^6 - 1173524968893659*d^7 + 263589951921042*d^8 - 
      44030920999008*d^9 + 5288722049254*d^10 - 423030125470*d^11 + 
      17892944646*d^12 + 123926136*d^13 - 51533608*d^14 + 1745265*d^15)*
     int[29])/(15*(-5 + d)^2*(-4 + d)^6*(-7 + 2*d)*(-14 + 3*d)^2*(-10 + 3*d)*
     (-4752 + 3126*d - 685*d^2 + 50*d^3)) - 
   (5*(-13685760 + 27269568*d - 23184792*d^2 + 10900692*d^3 - 3060250*d^4 + 
      512875*d^5 - 47500*d^6 + 1875*d^7)*int[30])/
    ((-4 + d)^5*(70 - 29*d + 3*d^2)) + 
   ((354553805314562457600 - 1760362848213970452480*d + 
      4089086169838114897920*d^2 - 5903390793592771829760*d^3 + 
      5933942322709371167744*d^4 - 4408056175611509144832*d^5 + 
      2506368500747077980160*d^6 - 1114343166191248266368*d^7 + 
      392273210022469353600*d^8 - 109974649875349257344*d^9 + 
      24557862762081150688*d^10 - 4343742748489432824*d^11 + 
      601194937308590340*d^12 - 63750874409552035*d^13 + 
      5002332125327310*d^14 - 273723477170976*d^15 + 9326729062494*d^16 - 
      149013681237*d^17)*int[34])/(960*(-5 + d)^2*(-4 + d)^7*(-9 + 2*d)^2*
     (-7 + 2*d)^2*(-14 + 3*d)^2*(528 - 230*d + 25*d^2)) + 
   ((-947690181257291366400 + 4431456032586560962560*d - 
      9721485664845608263680*d^2 + 13288675608985176594432*d^3 - 
      12677382510806392378368*d^4 + 8957805403892981380864*d^5 - 
      4854753549138269646080*d^6 + 2061352666222135694464*d^7 - 
      694265501067675411712*d^8 + 186543199242821120768*d^9 - 
      39988154915920314400*d^10 + 6800238231823293328*d^11 - 
      906199978038681644*d^12 + 92648819787983113*d^13 - 
      7018378248284727*d^14 + 371213314769433*d^15 - 12240466661493*d^16 + 
      189468291942*d^17)*int[35])/(144*(-5 + d)^2*(-4 + d)^7*(-7 + 2*d)*
     (-10 + 3*d)*(126 - 55*d + 6*d^2)^2*(528 - 230*d + 25*d^2)) - 
   (8*(-153598092499353600 + 631127073976842240*d - 1207068815870575488*d^2 + 
      1425439883191310208*d^3 - 1162368177064495872*d^4 + 
      693299519167604144*d^5 - 312469962952500536*d^6 + 
      108362645240533232*d^7 - 29154101887447788*d^8 + 6085192128387039*d^9 - 
      977350242223938*d^10 + 118621938925657*d^11 - 10531780698232*d^12 + 
      645753188209*d^13 - 24450782850*d^14 + 430994775*d^15)*int[36])/
    (45*(-4 + d)^6*(140 - 72*d + 9*d^2)^2*(-166320 + 190194*d - 86621*d^2 + 
      19647*d^3 - 2220*d^4 + 100*d^5)) + 
   (2*(-511318204992 + 1583227359504*d - 2222726241456*d^2 + 
      1867549400280*d^3 - 1043368993764*d^4 + 406959835537*d^5 - 
      113074780951*d^6 + 22379973244*d^7 - 3091991646*d^8 + 283982981*d^9 - 
      15604295*d^10 + 388598*d^11)*int[37])/(3*(-4 + d)^6*(-14 + 3*d)^2*
     (-315 + 223*d - 52*d^2 + 4*d^3)) + 
   (12*(-28006836480 + 88130597184*d - 125646613812*d^2 + 107126729272*d^3 - 
      60689396687*d^4 + 23986801690*d^5 - 6748972131*d^6 + 1351748882*d^7 - 
      188869149*d^8 + 17531982*d^9 - 973053*d^10 + 24462*d^11)*int[38])/
    ((-5 + d)^2*(-4 + d)^6*(-882 + 637*d - 152*d^2 + 12*d^3)) + 
   ((677329786368000 - 2145979758124800*d + 3107002361152320*d^2 - 
      2718193962032640*d^3 + 1600402721844432*d^4 - 668071234849488*d^5 + 
      202746270225676*d^6 - 45071646810640*d^7 + 7284514726635*d^8 - 
      834761590664*d^9 + 64381931966*d^10 - 3000735192*d^11 + 63919035*d^12)*
     int[40])/(30*(-5 + d)*(-4 + d)^5*(-7 + 2*d)*(-14 + 3*d)^2*
     (-4752 + 3126*d - 685*d^2 + 50*d^3)) + 
   (128*(38610 - 69633*d + 52155*d^2 - 20762*d^3 + 4632*d^4 - 549*d^5 + 
      27*d^6)*int[41])/((-4 + d)^4*(70 - 29*d + 3*d^2)) - 
   (8*(5317200 - 8419380*d + 5521936*d^2 - 1920111*d^3 + 373353*d^4 - 
      38492*d^5 + 1644*d^6)*int[43])/(5*(-4 + d)^3*
     (-2640 + 1678*d - 355*d^2 + 25*d^3)) + (6*(30 - 19*d + 3*d^2)*int[44])/
    (-4 + d)^2 + ((-24930142255536537600 + 99858512144242483200*d - 
      186133035234389990400*d^2 + 214178216361107969280*d^3 - 
      170150857639755796992*d^4 + 98860069205544836992*d^5 - 
      43398930946080499840*d^6 + 14658752807437180608*d^7 - 
      3841081874216736032*d^8 + 780849765030997800*d^9 - 
      122151184297606732*d^10 + 14440859886171159*d^11 - 
      1248956425328048*d^12 + 74606415103730*d^13 - 2752468539300*d^14 + 
      47280927375*d^15)*int[47])/(480*(-5 + d)*(-4 + d)^6*(-9 + 2*d)^2*
     (-7 + 2*d)^2*(-14 + 3*d)^2*(528 - 230*d + 25*d^2)) + 
   ((1337387710528880640 - 5471704147353550848*d + 10415729320017610752*d^2 - 
      12237155536448455680*d^3 + 9923742421168303872*d^4 - 
      5884141413436642624*d^5 + 2635329073009748608*d^6 - 
      907837231680234960*d^7 + 242532883653904288*d^8 - 
      50249502854454028*d^9 + 8008316893558320*d^10 - 964139121865435*d^11 + 
      84881564072155*d^12 - 5159070045375*d^13 + 193575646125*d^14 - 
      3380231250*d^15)*int[48])/(12*(-4 + d)^6*(126 - 55*d + 6*d^2)^2*
     (-184800 + 225700*d - 109488*d^2 + 26373*d^3 - 3155*d^4 + 150*d^5)) + 
   (2*(-18703187712000 + 51494810191200*d - 64288202900880*d^2 + 
      48042919254800*d^3 - 23880955822456*d^4 + 8291322198670*d^5 - 
      2051896105165*d^6 + 361977427274*d^7 - 44613089747*d^8 + 
      3658822593*d^9 - 179718408*d^10 + 4005639*d^11)*int[49])/
    (45*(-5 + d)^2*(-4 + d)^4*(-14 + 3*d)^2*(-4752 + 3126*d - 685*d^2 + 
      50*d^3)) + ((-1801854720 + 4570881840*d - 5134379832*d^2 + 
      3351474792*d^3 - 1400860506*d^4 + 388788433*d^5 - 71638599*d^6 + 
      8450061*d^7 - 578915*d^8 + 17550*d^9)*int[50])/
    (6*(-5 + d)^2*(-4 + d)^5*(126 - 55*d + 6*d^2)) + 
   ((96864284160 - 305317425600*d + 435927150864*d^2 - 372137967444*d^3 + 
      211036953616*d^4 - 83472999677*d^5 + 23497397864*d^6 - 4707164003*d^7 + 
      657613480*d^8 - 61016179*d^9 + 3383808*d^10 - 84969*d^11)*int[55])/
    ((-5 + d)^2*(-4 + d)^6*(-882 + 637*d - 152*d^2 + 12*d^3)) + 
   (4*(2927458321689600 - 11026149543233280*d + 19232947672875360*d^2 - 
      20592774568288080*d^3 + 15120101898354960*d^4 - 8053572246261792*d^5 + 
      3209074040562306*d^6 - 971779892849291*d^7 + 224734407217961*d^8 - 
      39497646688539*d^9 + 5193213764069*d^10 - 495340831657*d^11 + 
      32400730707*d^12 - 1300970177*d^13 + 24192813*d^14)*int[56])/
    (5*(-5 + d)^2*(-4 + d)^6*(-7 + 2*d)*(-14 + 3*d)^2*
     (-4752 + 3126*d - 685*d^2 + 50*d^3)) + 
   (32*(1632804480 - 3687568200*d + 3627543852*d^2 - 2029919778*d^3 + 
      706646959*d^4 - 156686972*d^5 + 21608466*d^6 - 1694402*d^7 + 57835*d^8)*
     int[57])/(15*(-4 + d)^5*(-2640 + 1678*d - 355*d^2 + 25*d^3)) - 
   (4*(18948600 - 42821460*d + 42209154*d^2 - 23700547*d^3 + 8290756*d^4 - 
      1849996*d^5 + 257124*d^6 - 20349*d^7 + 702*d^8)*int[58])/
    ((-5 + d)^2*(-4 + d)^5*(-9 + 2*d)) + 
   ((-5393753734958899200 + 24321122027702760960*d - 
      51111644705628600960*d^2 + 66477543266238459840*d^3 - 
      59913563422733994528*d^4 + 39686825883956972880*d^5 - 
      19991665969423164616*d^6 + 7813720901679603732*d^7 - 
      2395226294762954174*d^8 + 577874512675684413*d^9 - 
      109380761663496341*d^10 + 16074545162866057*d^11 - 
      1798253501352629*d^12 + 148055670252823*d^13 - 8461658404599*d^14 + 
      299953128447*d^15 - 4968824985*d^16)*int[59])/
    (60*(-5 + d)^2*(-4 + d)^6*(-9 + 2*d)^2*(-7 + 2*d)^2*(-14 + 3*d)^2*
     (528 - 230*d + 25*d^2)) - 
   (8*(-384542484480 + 1181161522944*d - 1645287075720*d^2 + 
      1371859084332*d^3 - 760790436570*d^4 + 294641004777*d^5 - 
      81313791265*d^6 + 15990986639*d^7 - 2196091110*d^8 + 200585225*d^9 - 
      10966375*d^10 + 271875*d^11)*int[64])/(3*(-4 + d)^6*(-14 + 3*d)^2*
     (-315 + 223*d - 52*d^2 + 4*d^3)) - 
   (16*(-96394281984 + 303968023488*d - 434648053512*d^2 + 372002928804*d^3 - 
      211741025742*d^4 + 84158712939*d^5 - 23834227874*d^6 + 4809636423*d^7 - 
      677739210*d^8 + 63514025*d^9 - 3562750*d^10 + 90625*d^11)*int[65])/
    (3*(-4 + d)^6*(-14 + 3*d)^2*(-450 + 325*d - 77*d^2 + 6*d^3)) + 
   (80*(-5388768 + 10173924*d - 8188344*d^2 + 3641679*d^3 - 966546*d^4 + 
      153095*d^5 - 13400*d^6 + 500*d^7)*int[66])/(9*(-5 + d)*(-4 + d)^4*
     (-14 + 3*d)^2) + ((-1626188743802880 + 4599867756386304*d - 
      5899060340992512*d^2 + 4527625025113344*d^3 - 2310890928648384*d^4 + 
      823594653547264*d^5 - 209151767793072*d^6 + 37847652972832*d^7 - 
      4782860330340*d^8 + 402007998808*d^9 - 20227348095*d^10 + 
      461576025*d^11)*int[67])/(48*(-4 + d)^5*(126 - 55*d + 6*d^2)^2*
     (528 - 230*d + 25*d^2)) - 
   (4*(33436800 - 77186088*d + 77686668*d^2 - 44522334*d^3 + 15889007*d^4 - 
      3615321*d^5 + 512119*d^6 - 41285*d^7 + 1450*d^8)*int[69])/
    (3*(-4 + d)^5*(-630 + 401*d - 85*d^2 + 6*d^3)) + 
   ((593858886432768000 - 2038938460315315200*d + 3224529252054408960*d^2 - 
      3110145718390857216*d^3 + 2041243793270696448*d^4 - 
      962658660627599680*d^5 + 335619389690175264*d^6 - 
      87582007548514544*d^7 + 17107135812878704*d^8 - 2470252015169312*d^9 + 
      256315973457783*d^10 - 18097552654407*d^11 + 779344041105*d^12 - 
      15459516225*d^13)*int[70])/(480*(-4 + d)^5*(-9 + 2*d)^2*(-7 + 2*d)^2*
     (-14 + 3*d)^2*(528 - 230*d + 25*d^2)) + 
   (5*(652354560 - 1410856128*d + 1330383288*d^2 - 714382268*d^3 + 
      238915478*d^4 - 50956625*d^5 + 6768375*d^6 - 511875*d^7 + 16875*d^8)*
     int[71])/((-4 + d)^4*(4410 - 4067*d + 1397*d^2 - 212*d^3 + 12*d^4)) - 
   (4*(-65586018816 + 163877118624*d - 181290619368*d^2 + 116535769740*d^3 - 
      47967718470*d^4 + 13110653447*d^5 - 2379438938*d^6 + 276502616*d^7 - 
      18668040*d^8 + 557925*d^9)*int[74])/(15*(-4 + d)^5*
     (66528 - 58020*d + 18968*d^2 - 2755*d^3 + 150*d^4)) + 
   (3*(6006 - 6313*d + 2463*d^2 - 423*d^3 + 27*d^4)*int[76])/
    ((-4 + d)^2*(45 - 19*d + 2*d^2)) + 
   ((11627535744 - 19107841392*d + 13432244016*d^2 - 5236511984*d^3 + 
      1222801940*d^4 - 171053097*d^5 + 13273418*d^6 - 440805*d^7)*int[80])/
    (15*(-4 + d)^2*(-14 + 3*d)^2*(-4752 + 3126*d - 685*d^2 + 50*d^3)) - 
   (10*(4077216 - 6320556*d + 4061316*d^2 - 1384781*d^3 + 264295*d^4 - 
      26775*d^5 + 1125*d^6)*int[84])/(3*(-4 + d)^3*(-630 + 401*d - 85*d^2 + 
      6*d^3)) - (4*(-3 + d)*int[94])/(-4 + d) + 
   (64*(-4845 + 3452*d - 816*d^2 + 64*d^3)*int[106])/
    (5*(-4 + d)*(528 - 230*d + 25*d^2)) + 
   ((1188688362624 - 3244235660064*d + 3973728479952*d^2 - 
      2876425927456*d^3 + 1362619861824*d^4 - 441388450770*d^5 + 
      99008104205*d^6 - 15184986929*d^7 + 1523923053*d^8 - 90362601*d^9 + 
      2403994*d^10)*int[166])/(18*(-4 + d)^5*(-14 + 3*d)^2*
     (3150 - 3175*d + 1189*d^2 - 196*d^3 + 12*d^4)) + 
   ((561899782232064 - 1412762677507584*d + 1594333897936128*d^2 - 
      1063555780118976*d^3 + 464463847207616*d^4 - 138756690424976*d^5 + 
      28720087593184*d^6 - 4067031543620*d^7 + 377119689892*d^8 - 
      20677634761*d^9 + 509121435*d^10)*int[173])/
    (48*(-4 + d)^4*(126 - 55*d + 6*d^2)^2*(-5280 + 3884*d - 940*d^2 + 
      75*d^3)) + (4*(-42865632 + 49260720*d - 22582228*d^2 + 5163028*d^3 - 
      588831*d^4 + 26803*d^5)*int[174])/(15*(-4 + d)*(-14 + 3*d)^2*
     (-4752 + 3126*d - 685*d^2 + 50*d^3))}, 
 {Graph[{1, 9, 10, 2, 7, 8, 3, 6, 4, 5, 0, -1}, {UndirectedEdge[1, 9], 
    UndirectedEdge[1, 10], UndirectedEdge[2, 7], UndirectedEdge[2, 8], 
    UndirectedEdge[3, 6], UndirectedEdge[3, 9], UndirectedEdge[3, 10], 
    UndirectedEdge[4, 5], UndirectedEdge[4, 8], UndirectedEdge[4, 10], 
    UndirectedEdge[5, 6], UndirectedEdge[5, 9], UndirectedEdge[6, 7], 
    UndirectedEdge[7, 8], UndirectedEdge[0, 1], UndirectedEdge[-1, 2]}], 
  ((-25278937832662843392 + 105866968454102983680*d - 
      206971385085022242816*d^2 + 250694914814246457216*d^3 - 
      210533870579268486336*d^4 + 129958871117693407520*d^5 - 
      60982168201105124400*d^6 + 22183594174431503608*d^7 - 
      6320542398616210100*d^8 + 1414698984964826946*d^9 - 
      247821425371966009*d^10 + 33602879331091771*d^11 - 
      3455334090745655*d^12 + 260293103916430*d^13 - 13534784889925*d^14 + 
      433539206125*d^15 - 6434964375*d^16)*int[1])/
    (144*(-6 + d)*(-5 + d)*(-4 + d)^6*(-9 + 2*d)*(-7 + 2*d)^2*(-14 + 3*d)^2*
     (-13 + 3*d)*(-10 + 3*d)*(-22 + 5*d)) + 
   ((194610525045763276800 - 1034141541478645985280*d + 
      2566262358900384021504*d^2 - 3954924890451126200832*d^3 + 
      4244654746923833804544*d^4 - 3370909383901039526912*d^5 + 
      2053777979033591378048*d^6 - 981920566297129472320*d^7 + 
      373570535781274529952*d^8 - 113967812203023236912*d^9 + 
      27952463894762443996*d^10 - 5499509683499872626*d^11 + 
      861612882560966159*d^12 - 106046854779911302*d^13 + 
      10028935646511982*d^14 - 703231749404448*d^15 + 34431028441815*d^16 - 
      1050430447500*d^17 + 15028825500*d^18)*int[2])/
    (36*(-6 + d)*(-5 + d)*(-4 + d)^7*(-9 + 2*d)*(-7 + 2*d)*(-14 + 3*d)^2*
     (-10 + 3*d)^2*(-22 + 5*d)*(26 - 19*d + 3*d^2)) + 
   ((-42871250539192320 + 160895524340146176*d - 279305595975770496*d^2 + 
      297258560595711552*d^3 - 216688088373327104*d^4 + 
      114447954212699616*d^5 - 45166886691652024*d^6 + 
      13530528158022148*d^7 - 3091806165987492*d^8 + 536294575891316*d^9 - 
      69511393305978*d^10 + 6528514205673*d^11 - 420013422777*d^12 + 
      16568629155*d^13 - 302366925*d^14)*int[3])/(36*(-5 + d)*(-4 + d)^6*
     (-9 + 2*d)*(-7 + 2*d)*(-14 + 3*d)^2*(-22 + 5*d)*(78 - 31*d + 3*d^2)) + 
   (4*(-3393209232 + 8658829692*d - 9787062168*d^2 + 6430801869*d^3 - 
      2706900399*d^4 + 756913860*d^5 - 140594222*d^6 + 16727165*d^7 - 
      1156635*d^8 + 35414*d^9)*int[8])/(9*(-4 + d)^5*
     (9828 - 8196*d + 2551*d^2 - 351*d^3 + 18*d^4)) + 
   ((961133040 - 1719474372*d + 1312593372*d^2 - 554308803*d^3 + 
      139876102*d^4 - 21094243*d^5 + 1760544*d^6 - 62740*d^7)*int[9])/
    (9*(-4 + d)^3*(9828 - 8196*d + 2551*d^2 - 351*d^3 + 18*d^4)) + 
   (8*(147121920 - 332961840*d + 328348512*d^2 - 184266990*d^3 + 
      64360515*d^4 - 14326045*d^5 + 1984495*d^6 - 156409*d^7 + 5370*d^8)*
     int[11])/(3*(-4 + d)^5*(-2772 + 1840*d - 407*d^2 + 30*d^3)) + 
   ((-19297665761594572800 + 112896468284377006080*d - 
      296849404899125018624*d^2 + 472102092518548002816*d^3 - 
      512621665235111227392*d^4 + 405333819389079738368*d^5 - 
      242507886181089885440*d^6 + 112410667495652380160*d^7 - 
      40944413113542072448*d^8 + 11802119040680406592*d^9 - 
      2695067639158081024*d^10 + 485198721271646344*d^11 - 
      68070482330427768*d^12 + 7289956031705076*d^13 - 575798360300847*d^14 + 
      31619785772520*d^15 - 1078242847047*d^16 + 17195977134*d^17)*int[15])/
    (144*(-6 + d)*(-5 + d)*(-4 + d)^7*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*
     (-14 + 3*d)^2*(-13 + 3*d)*(-10 + 3*d)*(-22 + 5*d)) - 
   (2*(138078452736 - 403894581120*d + 529943429664*d^2 - 410710199592*d^3 + 
      208199700436*d^4 - 72130362878*d^5 + 17295169313*d^6 - 2833917592*d^7 + 
      303678066*d^8 - 19216458*d^9 + 545265*d^10)*int[16])/
    (3*(-4 + d)^6*(19404 - 18424*d + 6529*d^2 - 1024*d^3 + 60*d^4)) - 
   (2*(-617970124800 + 1949086661760*d - 2779859145456*d^2 + 
      2366501071908*d^3 - 1336076442328*d^4 + 525263652847*d^5 - 
      146727225545*d^6 + 29122169871*d^7 - 4024715007*d^8 + 368848754*d^9 - 
      20174292*d^10 + 498888*d^11)*int[18])/(9*(-4 + d)^6*
     (-49140 + 50808*d - 20951*d^2 + 4306*d^3 - 441*d^4 + 18*d^5)) + 
   (2*(-5755207680 + 15364684800*d - 18143859456*d^2 + 12437816816*d^3 - 
      5454219168*d^4 + 1586571276*d^5 - 306124978*d^6 + 37777527*d^7 - 
      2705508*d^8 + 85671*d^9)*int[21])/(3*(-4 + d)^6*
     (-2772 + 1840*d - 407*d^2 + 30*d^3)) + 
   ((-135400196346266265845760000 + 854119597625088183631872000*d - 
      2563919344536427910926172160*d^2 + 4872571023392271310396981248*d^3 - 
      6579226486946243727382855680*d^4 + 6714409113070506456128716800*d^5 - 
      5378645424655734642216857600*d^6 + 3466801212084991252167355392*d^7 - 
      1828355412474288965133860864*d^8 + 797999404323071353812774144*d^9 - 
      290374162069410885459993600*d^10 + 88459345540648396095442560*d^11 - 
      22592632517939003190147776*d^12 + 4831464233825788114128032*d^13 - 
      861630302684555997247280*d^14 + 127217932334104956527516*d^15 - 
      15377438789900308779832*d^16 + 1496581906542064084529*d^17 - 
      114418347118655907390*d^18 + 6617738502868605759*d^19 - 
      272234943381553533*d^20 + 7098356953906380*d^21 - 88190655729525*d^22)*
     int[24])/(1152*(-6 + d)*(-5 + d)^2*(-4 + d)^8*(-3 + d)*(-2 + d)*
     (-9 + 2*d)*(-7 + 2*d)^2*(-14 + 3*d)^2*(-13 + 3*d)*(-10 + 3*d)^2*
     (-22 + 5*d)) + ((51220178359418880 - 228428677381201920*d + 
      469256320152953856*d^2 - 589646231875081728*d^3 + 
      507220001658770688*d^4 - 316559427144471552*d^5 + 
      148129786338637696*d^6 - 52931054783177984*d^7 + 
      14562743312941472*d^8 - 3084662086206832*d^9 + 498831833429748*d^10 - 
      60459160563722*d^11 + 5313562313329*d^12 - 319461032995*d^13 + 
      11737418939*d^14 - 198418755*d^15)*int[25])/
    (12*(-6 + d)*(-5 + d)*(-4 + d)^7*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)*
     (-14 + 3*d)^2*(-10 + 3*d)) + 
   ((25719785036528615424000 - 125292884945823144345600*d + 
      287431811103752372305920*d^2 - 412607565057396920795136*d^3 + 
      415334691032133157801984*d^4 - 311332777721080934817792*d^5 + 
      180109990388242578239488*d^6 - 82225795702994713013504*d^7 + 
      30031604961616221417984*d^8 - 8840957872679307614336*d^9 + 
      2102886123889678782848*d^10 - 403192884800691726528*d^11 + 
      61854395291276283488*d^12 - 7489892020863244168*d^13 + 
      700141064342158500*d^14 - 48753691386779323*d^15 + 
      2381556015521895*d^16 - 72829190695545*d^17 + 1049349008025*d^18)*
     int[26])/(576*(-6 + d)*(-5 + d)^2*(-4 + d)^7*(-9 + 2*d)*(-7 + 2*d)^2*
     (-14 + 3*d)^2*(-10 + 3*d)^2*(-22 + 5*d)) + 
   ((-27060536764800 + 87594715678464*d - 129518798527296*d^2 + 
      115670838643344*d^3 - 69491026792920*d^4 + 29585076454352*d^5 - 
      9152477079812*d^6 + 2073011111479*d^7 - 341176703431*d^8 + 
      39790718014*d^9 - 3121592906*d^10 + 147903339*d^11 - 3200787*d^12)*
     int[27])/(2*(-6 + d)*(-5 + d)*(-4 + d)^6*(-9 + 2*d)*(-7 + 2*d)*
     (-14 + 3*d)^2) + (8*(-891226621152 + 2835725797584*d - 
      4091867738784*d^2 + 3534414214320*d^3 - 2030452295922*d^4 + 
      814555387323*d^5 - 232840633342*d^6 + 47423257383*d^7 - 
      6744175910*d^8 + 637773689*d^9 - 36093738*d^10 + 926053*d^11)*int[28])/
    (9*(-4 + d)^6*(-194040 + 242452*d - 120562*d^2 + 29827*d^3 - 3672*d^4 + 
      180*d^5)) + (4*(-120582911312640 + 431954986375008*d - 
      712087908173712*d^2 + 715268135213568*d^3 - 488403886823304*d^4 + 
      239395329368974*d^5 - 86656437449773*d^6 + 23454128677691*d^7 - 
      4746374368911*d^8 + 709293564013*d^9 - 76080108083*d^10 + 
      5546617029*d^11 - 246345689*d^12 + 5033925*d^13)*int[29])/
    ((-5 + d)*(-4 + d)^6*(-9 + 2*d)*(-14 + 3*d)^2*(-22 + 5*d)*
     (70 - 41*d + 6*d^2)) + (8*(936000 - 1656660*d + 1217708*d^2 - 
      475715*d^3 + 104159*d^4 - 12117*d^5 + 585*d^6)*int[30])/
    (3*(-4 + d)^5*(-14 + 3*d)) + 
   ((-3953880000 + 9689400000*d - 10498414800*d^2 + 6598711920*d^3 - 
      2650567316*d^4 + 705299540*d^5 - 124266539*d^6 + 13971573*d^7 - 
      909009*d^8 + 26055*d^9)*int[31])/(2*(-4 + d)^5*
     (19404 - 18424*d + 6529*d^2 - 1024*d^3 + 60*d^4)) + 
   (8*(889560 - 1421088*d + 941106*d^2 - 330722*d^3 + 65051*d^4 - 6791*d^5 + 
      294*d^6)*int[32])/((-4 + d)^3*(-2772 + 1840*d - 407*d^2 + 30*d^3)) + 
   ((-575647349200964812800 + 2607462000827585003520*d - 
      5536999147041010089984*d^2 + 7320874909772311003136*d^3 - 
      6749942610420353756160*d^4 + 4605660425363359688192*d^5 - 
      2408181799068971394688*d^6 + 985598953459913888448*d^7 - 
      319651251931070622176*d^8 + 82621730194374175856*d^9 - 
      17019897167008103336*d^10 + 2778396751419676004*d^11 - 
      355027387278343774*d^12 + 34766432301160063*d^13 - 
      2519699024279073*d^14 + 127360324149552*d^15 - 4008815272953*d^16 + 
      59166655173*d^17)*int[34])/(1152*(-6 + d)*(-5 + d)^2*(-4 + d)^7*
     (-9 + 2*d)*(-7 + 2*d)^2*(-14 + 3*d)^2*(-13 + 3*d)*(-22 + 5*d)) + 
   ((38434903797507194880000 - 207844256410031775744000*d + 
      529981446799787216179200*d^2 - 847131356622345834270720*d^3 + 
      951725807622819151826944*d^4 - 798592798990372405546496*d^5 + 
      519080573248999065784576*d^6 - 267484796449581329772544*d^7 + 
      110901952620141325070336*d^8 - 37325788255971542524096*d^9 + 
      10240900809829345994032*d^10 - 2290674888948998277008*d^11 + 
      416034032879316945424*d^12 - 60821142923476776198*d^13 + 
      7053339163127716371*d^14 - 634112793363481434*d^15 + 
      42619095105795414*d^16 - 2015609025153978*d^17 + 59834494460799*d^18 - 
      838820096622*d^19)*int[35])/(144*(-6 + d)*(-5 + d)^2*(-4 + d)^7*
     (-2 + d)*(-9 + 2*d)*(-7 + 2*d)^2*(-14 + 3*d)^2*(-13 + 3*d)*(-10 + 3*d)*
     (-22 + 5*d)) + ((11237042854969344000 - 49455769194420019200*d + 
      101796344051989063680*d^2 - 130076548224495075072*d^3 + 
      115490440706788747584*d^4 - 75547936004634623040*d^5 + 
      37664264310234241168*d^6 - 14598086939849966928*d^7 + 
      4445405177114993900*d^8 - 1067136134902569116*d^9 + 
      201269080257845555*d^10 - 29511644992015996*d^11 + 
      3297913218830011*d^12 - 271527011837452*d^13 + 15533330963001*d^14 - 
      551650412300*d^15 + 9162373725*d^16)*int[36])/
    (72*(-5 + d)^2*(-4 + d)^6*(-10 + 3*d)^2*(54 - 21*d + 2*d^2)*
     (98 - 49*d + 6*d^2)^2) - 
   (2*(452894924160 - 1289751851808*d + 1648627172712*d^2 - 
      1245569644404*d^3 + 615934066170*d^4 - 208292530477*d^5 + 
      48782055409*d^6 - 7812306513*d^7 + 818725895*d^8 - 50699906*d^9 + 
      1408722*d^10)*int[37])/(3*(-4 + d)^6*(19404 - 18424*d + 6529*d^2 - 
      1024*d^3 + 60*d^4)) + ((25314337172275200 - 93326683224637440*d + 
      159401808204044544*d^2 - 167196476176136064*d^3 + 
      120328275583718592*d^4 - 62859451213115520*d^5 + 
      24582576041414336*d^6 - 7311417421879288*d^7 + 1661991806654972*d^8 - 
      287349446170908*d^9 + 37197971916145*d^10 - 3496233626880*d^11 + 
      225545631318*d^12 - 8939158164*d^13 + 164219157*d^14)*int[38])/
    (24*(-6 + d)*(-5 + d)*(-4 + d)^6*(-9 + 2*d)*(-7 + 2*d)*(-14 + 3*d)^2*
     (-13 + 3*d)*(-22 + 5*d)) - 
   (8*(-203558400 + 384935040*d - 310772736*d^2 + 138854764*d^3 - 
      37082716*d^4 + 5919543*d^5 - 523006*d^6 + 19731*d^7)*int[39])/
    (3*(-4 + d)^4*(-2772 + 1840*d - 407*d^2 + 30*d^3)) + 
   ((282840768000 - 767553199200*d + 933457614960*d^2 - 669860120736*d^3 + 
      314071290512*d^4 - 100516395754*d^5 + 22235063653*d^6 - 
      3356370482*d^7 + 330815862*d^8 - 19222056*d^9 + 499905*d^10)*int[40])/
    (12*(-5 + d)*(-4 + d)^5*(-9 + 2*d)*(-7 + 2*d)*(-14 + 3*d)^2) - 
   (256*(38610 - 69633*d + 52155*d^2 - 20762*d^3 + 4632*d^4 - 549*d^5 + 
      27*d^6)*int[41])/(3*(-4 + d)^5*(-14 + 3*d)) + 
   ((-84319200 + 152656920*d - 117832268*d^2 + 50272866*d^3 - 12806327*d^4 + 
      1948176*d^5 - 163917*d^6 + 5886*d^7)*int[42])/
    (4*(-4 + d)^3*(9828 - 8196*d + 2551*d^2 - 351*d^3 + 18*d^4)) + 
   ((-358680 + 479374*d - 253921*d^2 + 66597*d^3 - 8644*d^4 + 444*d^5)*
     int[43])/((-4 + d)^3*(126 - 55*d + 6*d^2)) + 
   (2*(4140 - 4482*d + 1802*d^2 - 319*d^3 + 21*d^4)*int[44])/
    ((-4 + d)^2*(198 - 89*d + 10*d^2)) + 
   ((-172671135280732569600 + 742896268203112611840*d - 
      1494361669144295098368*d^2 + 1865403374049664032768*d^3 - 
      1617199803598306864384*d^4 + 1032322231804827769088*d^5 - 
      501810422448613810048*d^6 + 189425533174546731328*d^7 - 
      56093545110436410496*d^8 + 13065286240314352048*d^9 - 
      2383142956887838800*d^10 + 336221565518450316*d^11 - 
      35845807584663195*d^12 + 2771835717051724*d^13 - 143949261469299*d^14 + 
      4202077218943*d^15 - 28570185450*d^16 - 1223398575*d^17)*int[47])/
    (576*(-6 + d)*(-5 + d)^2*(-4 + d)^6*(-2 + d)*(-9 + 2*d)*(-7 + 2*d)^2*
     (-14 + 3*d)^2*(-13 + 3*d)*(-22 + 5*d)) + 
   ((2779617731639338598400 - 13954965505968942120960*d + 
      32992758816409051140096*d^2 - 48809468125362082682880*d^3 + 
      50635340218324232374272*d^4 - 39118084227399317839104*d^5 + 
      23323756118493937926400*d^6 - 10974604433686046100224*d^7 + 
      4131352415787530191488*d^8 - 1253599302715227698592*d^9 + 
      307349937671114146256*d^10 - 60743435975245900152*d^11 + 
      9605852137225493808*d^12 - 1199023566172302377*d^13 + 
      115539548697581361*d^14 - 8293728479047742*d^15 + 
      417640668750750*d^16 - 13165826475825*d^17 + 195552410625*d^18)*
     int[48])/(288*(-6 + d)*(-5 + d)^2*(-4 + d)^6*(-2 + d)*(-9 + 2*d)*
     (-7 + 2*d)^2*(-14 + 3*d)^2*(-13 + 3*d)*(-10 + 3*d)*(-22 + 5*d)) + 
   ((16376606400 - 33779123440*d + 30337748136*d^2 - 15495638244*d^3 + 
      4923189422*d^4 - 996326148*d^5 + 125425773*d^6 - 8980524*d^7 + 
      280017*d^8)*int[49])/(18*(-4 + d)^4*(-14 + 3*d)^2*
     (45 - 19*d + 2*d^2)) + (2*(207930240 - 438131160*d + 388956924*d^2 - 
      184658976*d^3 + 47448908*d^4 - 4691144*d^5 - 739943*d^6 + 281611*d^7 - 
      32965*d^8 + 1425*d^9)*int[50])/(3*(-5 + d)*(-4 + d)^5*(-9 + 2*d)*
     (-14 + 3*d)^2) + ((7557162955776000 - 26003223526464000*d + 
      41194588763796480*d^2 - 39783328020297216*d^3 + 26130596257472064*d^4 - 
      12326490968511232*d^5 + 4296312428915344*d^6 - 1120221667272752*d^7 + 
      218501336154428*d^8 - 31487731767014*d^9 + 3258532926991*d^10 - 
      229309630671*d^11 + 9835201809*d^12 - 194170095*d^13)*int[51])/
    (144*(-6 + d)*(-5 + d)*(-4 + d)^5*(-9 + 2*d)*(-7 + 2*d)*(-14 + 3*d)^2*
     (-13 + 3*d)*(-22 + 5*d)) + 
   ((199136845445529600 - 797521386557952000*d + 1476508354443408384*d^2 - 
      1675008398926157248*d^3 + 1300879999424485888*d^4 - 
      731726536634683824*d^5 + 307429035163315616*d^6 - 
      98015664861678772*d^7 + 23831299637126912*d^8 - 4397629648722729*d^9 + 
      606319932533278*d^10 - 60571263148378*d^11 + 4144973303163*d^12 - 
      173929908600*d^13 + 3376725300*d^14)*int[53])/
    (72*(-4 + d)^6*(-14 + 3*d)^2*(49140 - 78888*d + 50987*d^2 - 17100*d^3 + 
      3153*d^4 - 304*d^5 + 12*d^6)) - 
   (2*(-134880802560 + 417202319520*d - 584079044544*d^2 + 488507180680*d^3 - 
      271191277046*d^4 + 104918166657*d^5 - 28863423403*d^6 + 
      5646097844*d^7 - 769597376*d^8 + 69613549*d^9 - 3760767*d^10 + 
      91926*d^11)*int[55])/((-5 + d)*(-4 + d)^6*(-14 + 3*d)^2*
     (63 - 32*d + 4*d^2)) + (2*(-317156031360 + 966906857808*d - 
      1335029435280*d^2 + 1101866935008*d^3 - 603979113724*d^4 + 
      230847385627*d^5 - 62774149660*d^6 + 12143974721*d^7 - 1637817844*d^8 + 
      146650677*d^9 - 7845876*d^10 + 189999*d^11)*int[56])/
    ((-5 + d)*(-4 + d)^6*(-9 + 2*d)*(-7 + 2*d)*(-14 + 3*d)^2) - 
   (4*(-79463752704 + 176970671424*d - 166001946912*d^2 + 82103721336*d^3 - 
      20264091156*d^4 + 340566930*d^5 + 1360952531*d^6 - 435436913*d^7 + 
      67078999*d^8 - 5401661*d^9 + 182630*d^10)*int[57])/
    (9*(-4 + d)^5*(-14 + 3*d)^2*(-108 + 96*d - 25*d^2 + 2*d^3)) + 
   (32*(128700 - 227820*d + 167543*d^2 - 65514*d^3 + 14364*d^4 - 1674*d^5 + 
      81*d^6)*int[58])/(3*(-4 + d)^5*(-14 + 3*d)) + 
   ((-600930620623872000 + 2315873406148277760*d - 4149080050272277248*d^2 + 
      4583517035752616640*d^3 - 3491172343245771136*d^4 + 
      1941800334233573808*d^5 - 814606850187556096*d^6 + 
      262413380658464372*d^7 - 65430536694412904*d^8 + 
      12624641485321499*d^9 - 1869007886199717*d^10 + 208417306336855*d^11 - 
      16938730067736*d^12 + 946744623495*d^13 - 32520076155*d^14 + 
      517126275*d^15)*int[59])/(24*(-6 + d)*(-5 + d)*(-4 + d)^6*(-9 + 2*d)*
     (-7 + 2*d)^2*(-14 + 3*d)^2*(-13 + 3*d)*(-22 + 5*d)) + 
   ((45239040 - 72964068*d + 48843824*d^2 - 17371519*d^3 + 3461974*d^4 - 
      366561*d^5 + 16110*d^6)*int[61])/(3*(-4 + d)^3*(-9 + 2*d)*
     (-14 + 3*d)^2) + ((-1530511718400 + 4226076835200*d - 
      5229324353664*d^2 + 3819720633088*d^3 - 1824418380848*d^4 + 
      595528287096*d^5 - 134571095648*d^6 + 20790117340*d^7 - 
      2101882455*d^8 + 125586504*d^9 - 3367845*d^10)*int[67])/
    (24*(-6 + d)*(-4 + d)^5*(-14 + 3*d)^2*(45 - 19*d + 2*d^2)) + 
   ((-2489431132919808000 + 8938317537267379200*d - 14860842657243816960*
       d^2 + 15163879364941846656*d^3 - 10608843498901828544*d^4 + 
      5383023811824526304*d^5 - 2042836630990708336*d^6 + 
      588997487531792104*d^7 - 129647569718715412*d^8 + 
      21679707877121054*d^9 - 2710956492737025*d^10 + 245803466628603*d^11 - 
      15275802787200*d^12 + 582400649475*d^13 - 10276743375*d^14)*int[70])/
    (576*(-6 + d)*(-5 + d)*(-4 + d)^5*(-9 + 2*d)*(-7 + 2*d)^2*(-14 + 3*d)^2*
     (-13 + 3*d)*(-22 + 5*d)) + 
   ((70317638092800 - 204130292503680*d + 268488048265632*d^2 - 
      211178370094704*d^3 + 110357857897472*d^4 - 40229675070736*d^5 + 
      10438293909698*d^6 - 1927675230779*d^7 + 248297357021*d^8 - 
      21244463062*d^9 + 1086656033*d^10 - 25173015*d^11)*int[71])/
    (18*(-4 + d)^4*(-7 + 2*d)*(-14 + 3*d)^2*(540 - 588*d + 221*d^2 - 35*d^3 + 
      2*d^4)) + ((-19108353600 + 33596243856*d - 25262692032*d^2 + 
      10531204792*d^3 - 2628411052*d^4 + 392742881*d^5 - 32529820*d^6 + 
      1152100*d^7)*int[72])/(36*(-4 + d)^3*(-14 + 3*d)^2*
     (18 - 13*d + 2*d^2)) + (3*(47823605760000 - 171936350259200*d + 
      278091100459520*d^2 - 268590295995008*d^3 + 172990151801248*d^4 - 
      78424298289008*d^5 + 25697421172704*d^6 - 6138893928192*d^7 + 
      1062031765058*d^8 - 129845677891*d^9 + 10654953909*d^10 - 
      527109885*d^11 + 11892825*d^12)*int[75])/
    (64*(-4 + d)^4*(35 - 17*d + 2*d^2)^2*(1512 - 1668*d + 638*d^2 - 103*d^3 + 
      6*d^4)) + (6*(-429 + 359*d - 99*d^2 + 9*d^3)*int[76])/
    ((-4 + d)^2*(-9 + 2*d)) + 
   ((-7156195200 + 15359109120*d - 14556540768*d^2 + 7994045080*d^3 - 
      2802867820*d^4 + 650552530*d^5 - 99940221*d^6 + 9797958*d^7 - 
      556227*d^8 + 13932*d^9)*int[79])/(2*(-4 + d)^3*(-7 + 2*d)*
     (-7560 + 9852*d - 4858*d^2 + 1153*d^3 - 133*d^4 + 6*d^5)) - 
   (5*(77815584 - 108988088*d + 63370824*d^2 - 19580382*d^3 + 3390892*d^4 - 
      312075*d^5 + 11925*d^6)*int[80])/(12*(-4 + d)^2*(-14 + 3*d)^2*
     (45 - 19*d + 2*d^2)) + ((-700 + 309*d - 34*d^2)*int[107])/
    (2*(126 - 55*d + 6*d^2)) + 
   (12*(11440 - 13482*d + 5895*d^2 - 1134*d^3 + 81*d^4)*int[116])/
    ((-4 + d)^3*(-9 + 2*d)) - 
   (2*(5503680 - 8051544*d + 4827324*d^2 - 1514090*d^3 + 260977*d^4 - 
      23296*d^5 + 833*d^6)*int[117])/(3*(-4 + d)^3*
     (-2772 + 1840*d - 407*d^2 + 30*d^3)) + 
   (36*(-390 + 337*d - 96*d^2 + 9*d^3)*int[120])/((-4 + d)^2*(-22 + 5*d)) - 
   (12*(-65410800 + 116612920*d - 88868684*d^2 + 37531864*d^3 - 9487759*d^4 + 
      1435738*d^5 - 120432*d^6 + 4320*d^7)*int[124])/
    ((-4 + d)^3*(3780 - 3036*d + 911*d^2 - 121*d^3 + 6*d^4)) - 
   (20*(9 - 6*d + d^2)*int[136])/(-4 + d)^2 - 
   (10*(27 - 15*d + 2*d^2)*int[137])/(-4 + d)^2 + 
   (48*(1287 - 1506*d + 656*d^2 - 126*d^3 + 9*d^4)*int[146])/
    ((-4 + d)^3*(-9 + 2*d)) + (7*(-36167040 + 68164272*d - 54911928*d^2 + 
      24513904*d^3 - 6550730*d^4 + 1048035*d^5 - 92967*d^6 + 3528*d^7)*
     int[151])/((-4 + d)^4*(-756 + 456*d - 91*d^2 + 6*d^3)) + 
   (4*(15503784912 - 31233079872*d + 27434564316*d^2 - 13725329748*d^3 + 
      4278127064*d^4 - 850811241*d^5 + 105438770*d^6 - 7445135*d^7 + 
      229350*d^8)*int[158])/(9*(-6 + d)*(-4 + d)^3*(-9 + 2*d)*(-14 + 3*d)*
     (-13 + 3*d)*(-22 + 5*d)) + 
   ((1538436291840 - 3860669956032*d + 4294393398672*d^2 - 
      2778917426128*d^3 + 1152821286024*d^4 - 317933537252*d^5 + 
      58288271369*d^6 - 6849930747*d^7 + 468208582*d^8 - 14181726*d^9)*
     int[166])/(18*(-4 + d)^5*(-194040 + 242452*d - 120562*d^2 + 29827*d^3 - 
      3672*d^4 + 180*d^5)) + 
   ((-1060046628480 + 2333309233536*d - 2266938106560*d^2 + 
      1275305041200*d^3 - 457543116520*d^4 + 108483527280*d^5 - 
      16982537904*d^6 + 1690577111*d^7 - 96958740*d^8 + 2435877*d^9)*
     int[173])/(24*(-6 + d)*(-4 + d)^4*(-14 + 3*d)^2*(-10 + 3*d)*
     (45 - 19*d + 2*d^2)) - (5*(734888 - 618438*d + 194841*d^2 - 27235*d^3 + 
      1425*d^4)*int[174])/(3*(-4 + d)*(-14 + 3*d)^2*(45 - 19*d + 2*d^2)) + 
   (2*(-16292840256 + 35590824864*d - 34447991656*d^2 + 19386992580*d^3 - 
      6990428362*d^4 + 1674389193*d^5 - 266362958*d^6 + 27130105*d^7 - 
      1604950*d^8 + 42000*d^9)*int[189])/
    ((-4 + d)^3*(1670760 - 2169732*d + 1169606*d^2 - 334963*d^3 + 53748*d^4 - 
      4581*d^5 + 162*d^6)) + (2*(19672128 - 24955664*d + 12961004*d^2 - 
      3509792*d^3 + 518509*d^4 - 39085*d^5 + 1144*d^6)*int[190])/
    ((-4 + d)*(1670760 - 2169732*d + 1169606*d^2 - 334963*d^3 + 53748*d^4 - 
      4581*d^5 + 162*d^6)) + ((1486548000 - 2394367752*d + 1647696452*d^2 - 
      627870122*d^3 + 143055959*d^4 - 19484156*d^5 + 1468409*d^6 - 47222*d^7)*
     int[199])/((-4 + d)^2*(1670760 - 2169732*d + 1169606*d^2 - 334963*d^3 + 
      53748*d^4 - 4581*d^5 + 162*d^6)) - 
   (256*(-9009 + 13116*d - 7604*d^2 + 2194*d^3 - 315*d^4 + 18*d^5)*int[201])/
    (3*(-4 + d)^4*(-14 + 3*d)) + 
   (96*(-6435 + 8817*d - 4786*d^2 + 1286*d^3 - 171*d^4 + 9*d^5)*int[203])/
    ((-4 + d)^3*(198 - 89*d + 10*d^2)) + 
   (4*(157262256 - 222507396*d + 130840872*d^2 - 40924343*d^3 + 7180245*d^4 - 
      669965*d^5 + 25970*d^6)*int[208])/(9*(-6 + d)*(-4 + d)^2*(-13 + 3*d)*
     (-22 + 5*d)*(126 - 55*d + 6*d^2)) + (6*(39 - 22*d + 3*d^2)*int[210])/
    (-4 + d)^2 + ((48048 - 45746*d + 16253*d^2 - 2555*d^3 + 150*d^4)*
     int[224])/((-4 + d)^2*(126 - 55*d + 6*d^2)) + 
   (6*(39 - 22*d + 3*d^2)*int[232])/((-4 + d)*(-9 + 2*d)) + int[234] + 
   int[235] - (2*(-3 + d)*int[236])/(-4 + d) + 
   ((-336 + 134*d - 13*d^2)*int[249])/((-4 + d)^2*(-14 + 3*d))}, 
 {Graph[{1, 9, 10, 2, 7, 8, 3, 5, 6, 4, 0, -1}, {UndirectedEdge[1, 9], 
    UndirectedEdge[1, 10], UndirectedEdge[2, 7], UndirectedEdge[2, 8], 
    UndirectedEdge[3, 5], UndirectedEdge[3, 6], UndirectedEdge[3, 10], 
    UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[4, 8], 
    UndirectedEdge[5, 9], UndirectedEdge[6, 7], UndirectedEdge[7, 8], 
    UndirectedEdge[9, 10], UndirectedEdge[0, 1], UndirectedEdge[-1, 2]}], 
  (-2*(-19242316800 + 56765191680*d - 74208705024*d^2 + 56428882096*d^3 - 
      27507273992*d^4 + 8914904200*d^5 - 1921052150*d^6 + 265431193*d^7 - 
      21339755*d^8 + 760650*d^9)*int[2])/(9*(-4 + d)^7*(70 - 41*d + 6*d^2)) + 
   ((146103552 - 331451616*d + 321749792*d^2 - 173247524*d^3 + 55885452*d^4 - 
      10799983*d^5 + 1157782*d^6 - 53115*d^7)*int[3])/
    (3*(-4 + d)^6*(-7 + 2*d)) - 
   (448*(-1512 + 2511*d - 1665*d^2 + 551*d^3 - 91*d^4 + 6*d^5)*int[7])/
    (3*(-4 + d)^5) - (16*(-97362 + 158085*d - 102600*d^2 + 33270*d^3 - 
      5390*d^4 + 349*d^5)*int[8])/(3*(-4 + d)^5) - 
   (48*(-3024 + 4833*d - 3087*d^2 + 985*d^3 - 157*d^4 + 10*d^5)*int[11])/
    (-4 + d)^5 - (8*(-3 + d)*int[13])/(-4 + d) - 
   (3*(161817600 - 426853120*d + 491373072*d^2 - 322420576*d^3 + 
      131900908*d^4 - 34451330*d^5 + 5610729*d^6 - 520947*d^7 + 21114*d^8)*
     int[15])/((-4 + d)^7*(-7 + 2*d)) - 
   (4*(-9275040 + 20838492*d - 20036124*d^2 + 10687319*d^3 - 3415556*d^4 + 
      654030*d^5 - 69480*d^6 + 3159*d^7)*int[16])/((-4 + d)^6*(-7 + 2*d)) - 
   (36*(-7200 + 11820*d - 7748*d^2 + 2535*d^3 - 414*d^4 + 27*d^5)*int[17])/
    (-4 + d)^5 + (64*(253440 - 509376*d + 425240*d^2 - 188751*d^3 + 
      46984*d^4 - 6219*d^5 + 342*d^6)*int[18])/(3*(-4 + d)^6) + 
   (480*(-567 + 918*d - 594*d^2 + 192*d^3 - 31*d^4 + 2*d^5)*int[19])/
    (-4 + d)^5 + (36*(270 - 351*d + 171*d^2 - 37*d^3 + 3*d^4)*int[20])/
    (-4 + d)^4 + (2*(2974464 - 6010944*d + 5053228*d^2 - 2262024*d^3 + 
      568659*d^4 - 76122*d^5 + 4239*d^6)*int[21])/(-4 + d)^6 - 
   (112*(-2160 + 3618*d - 2421*d^2 + 809*d^3 - 135*d^4 + 9*d^5)*int[22])/
    (-4 + d)^5 + (16*(81 - 108*d + 54*d^2 - 12*d^3 + d^4)*int[23])/
    (-4 + d)^4 + ((111496075149312 - 462530994573312*d + 
      883350405814784*d^2 - 1028397359637376*d^3 + 814300675785664*d^4 - 
      463104803177696*d^5 + 194620246036432*d^6 - 61194848233752*d^7 + 
      14396853859332*d^8 - 2502982786738*d^9 + 312577321961*d^10 - 
      26552587991*d^11 + 1375183980*d^12 - 32795100*d^13)*int[24])/
    (24*(-4 + d)^8*(-3 + d)*(-7 + 2*d)^2*(-10 + 3*d)^2) + 
   (16*(71592660 - 180717480*d + 199431207*d^2 - 125668872*d^3 + 
      49455975*d^4 - 12446960*d^5 + 1956405*d^6 - 175584*d^7 + 6889*d^8)*
     int[28])/(9*(-4 + d)^6*(70 - 41*d + 6*d^2)) + 
   ((261000 - 489900*d + 382970*d^2 - 159597*d^3 + 37395*d^4 - 4671*d^5 + 
      243*d^6)*int[31])/((-4 + d)^5*(-7 + 2*d)) + 
   (12*(-210 + 193*d - 59*d^2 + 6*d^3)*int[32])/(-4 + d)^3 + 
   (3*(139468800 - 371041280*d + 430968192*d^2 - 285447600*d^3 + 
      117918720*d^4 - 31111128*d^5 + 5119524*d^6 - 480411*d^7 + 19683*d^8)*
     int[34])/(4*(-4 + d)^7*(-7 + 2*d)) + 
   (2*(-11798323200 + 34387100160*d - 44447702272*d^2 + 33443588648*d^3 - 
      16144283812*d^4 + 5185598402*d^5 - 1108391455*d^6 + 152037089*d^7 - 
      12145470*d^8 + 430560*d^9)*int[35])/(9*(-4 + d)^7*
     (70 - 41*d + 6*d^2)) + (4*(1318032 - 2627316*d + 2176092*d^2 - 
      958689*d^3 + 236961*d^4 - 31159*d^5 + 1703*d^6)*int[37])/
    (3*(-4 + d)^6) + (6*(-898560 + 2058048*d - 2017584*d^2 + 1097422*d^3 - 
      357683*d^4 + 69855*d^5 - 7569*d^6 + 351*d^7)*int[38])/
    ((-4 + d)^6*(-7 + 2*d)) + (13*(-300 + 280*d - 87*d^2 + 9*d^3)*int[42])/
    (-4 + d)^3 + (12*(30 - 19*d + 3*d^2)*int[44])/(-4 + d)^2 + 
   (9*(-5913600 + 13309760*d - 12815784*d^2 + 6843604*d^3 - 2188854*d^4 + 
      419319*d^5 - 44550*d^6 + 2025*d^7)*int[47])/(2*(-4 + d)^6*(-7 + 2*d)) + 
   (2*(-22030848 + 50200800*d - 48945964*d^2 + 26469952*d^3 - 8575165*d^4 + 
      1664120*d^5 - 179125*d^6 + 8250*d^7)*int[48])/((-4 + d)^6*(-7 + 2*d)) + 
   ((2016000 - 3774000*d + 2942180*d^2 - 1222656*d^3 + 285649*d^4 - 
      35574*d^5 + 1845*d^6)*int[51])/((-4 + d)^5*(-7 + 2*d)) + 
   ((-564587520 + 1311652928*d - 1302213768*d^2 + 716187260*d^3 - 
      235655718*d^4 + 46391693*d^5 - 5059350*d^6 + 235800*d^7)*int[53])/
    (24*(-4 + d)^6*(-7 + 2*d)) + (6*(30 - 19*d + 3*d^2)*int[68])/(-4 + d)^2 + 
   (9*(900 - 1140*d + 541*d^2 - 114*d^3 + 9*d^4)*int[85])/(-4 + d)^4 + 
   int[105] + ((2029536 - 3034584*d + 1812876*d^2 - 540902*d^3 + 80603*d^4 - 
      4799*d^5)*int[166])/(9*(-4 + d)^5*(-10 + 3*d))}, 
 {Graph[{1, 9, 10, 2, 7, 8, 3, 4, 5, 6, 0, -1}, {UndirectedEdge[1, 9], 
    UndirectedEdge[1, 10], UndirectedEdge[2, 7], UndirectedEdge[2, 8], 
    UndirectedEdge[3, 8], UndirectedEdge[3, 9], UndirectedEdge[3, 10], 
    UndirectedEdge[4, 5], UndirectedEdge[4, 6], UndirectedEdge[4, 10], 
    UndirectedEdge[5, 6], UndirectedEdge[5, 9], UndirectedEdge[6, 7], 
    UndirectedEdge[7, 8], UndirectedEdge[0, 1], UndirectedEdge[-1, 2]}], 
  ((37684500119582883840000 - 179189963353787644993536*d + 
      401449661233336092773376*d^2 - 563053000901853119864832*d^3 + 
      554015838004224942548736*d^4 - 406111757037870430863360*d^5 + 
      229841566299476585183616*d^6 - 102690526277609654222208*d^7 + 
      36718234125436037323296*d^8 - 10585728984121929082432*d^9 + 
      2466496351845359148044*d^10 - 463376299699424885160*d^11 + 
      69670483034340748023*d^12 - 8269906524893112222*d^13 + 
      757941620070409869*d^14 - 51754809923431340*d^15 + 
      2479448379557905*d^16 - 74370365580750*d^17 + 1051128237375*d^18)*
     int[1])/(1728*(-4 + d)^6*(-9 + 2*d)^2*(-7 + 2*d)^2*(-13 + 3*d)*
     (-10 + 3*d)*(70 - 29*d + 3*d^2)^2*(132 - 52*d + 5*d^2)) + 
   ((4516627754188711526400 - 21780768807209649807360*d + 
      49402829057168184007680*d^2 - 70034622932946442823424*d^3 + 
      69540842125924433312256*d^4 - 51364208043671217532928*d^5 + 
      29249431507651023128448*d^6 - 13131230258764017311008*d^7 + 
      4711875108273882607360*d^8 - 1361638624214737786128*d^9 + 
      317678359835353833452*d^10 - 59702517164509612303*d^11 + 
      8972178808437021222*d^12 - 1063742311195707083*d^13 + 
      97323572964456176*d^14 - 6631448373225750*d^15 + 316951465321150*d^16 - 
      9484292994000*d^17 + 133753635000*d^18)*int[2])/
    (108*(-4 + d)^7*(-700 + 500*d - 117*d^2 + 9*d^3)^2*
     (-108108 + 122448*d - 55091*d^2 + 12305*d^3 - 1364*d^4 + 60*d^5)) + 
   ((-1996309906677596160 + 7795745732599898112*d - 14144058993124606464*
       d^2 + 15815829400092182016*d^3 - 12189477588544102848*d^4 + 
      6858913308136707136*d^5 - 2910904348736756432*d^6 + 
      948799243255657120*d^7 - 239473325707896148*d^8 + 
      46803725487247652*d^9 - 7025702147291281*d^10 + 795467327156314*d^11 - 
      65760082691705*d^12 + 3747299418613*d^13 - 131622147450*d^14 + 
      2148293925*d^15)*int[3])/(216*(-4 + d)^6*(-7 + 2*d)*
     (70 - 29*d + 3*d^2)^2*(132 - 52*d + 5*d^2)*(117 - 53*d + 6*d^2)) - 
   (5*(-2770791598080 + 7958044174464*d - 10354638959712*d^2 + 
      8057079467280*d^3 - 4165902052896*d^4 + 1502929745776*d^5 - 
      386067742894*d^6 + 70617004653*d^7 - 9014262821*d^8 + 764834105*d^9 - 
      38823525*d^10 + 893250*d^11)*int[4])/(72*(-5 + d)^2*(-4 + d)^5*
     (9828 - 8196*d + 2551*d^2 - 351*d^3 + 18*d^4)) + 
   (8*(11306304 - 25655076*d + 25371144*d^2 - 14281857*d^3 + 5005111*d^4 - 
      1118216*d^5 + 155536*d^6 - 12315*d^7 + 425*d^8)*int[5])/
    (3*(-4 + d)^5*(-630 + 401*d - 85*d^2 + 6*d^3)) + 
   (64*(-1696464 + 3568806*d - 3199257*d^2 + 1583832*d^3 - 467524*d^4 + 
      82264*d^5 - 7987*d^6 + 330*d^7)*int[7])/
    (3*(-4 + d)^5*(30 - 11*d + d^2)) + 
   (2*(-12653174104704 + 37140834155616*d - 49353588757872*d^2 + 
      39190235947344*d^3 - 20663063051904*d^4 + 7595764560270*d^5 - 
      1986551548935*d^6 + 369659406158*d^7 - 47965542490*d^8 + 
      4133547334*d^9 - 212940167*d^10 + 4968150*d^11)*int[8])/
    (27*(-4 + d)^5*(-14 + 3*d)^2*(3510 - 2877*d + 880*d^2 - 119*d^3 + 
      6*d^4)) + (8*(4657201920 - 9305547624*d + 8099188956*d^2 - 
      4010910162*d^3 + 1236222517*d^4 - 242846909*d^5 + 29694659*d^6 - 
      2066527*d^7 + 62670*d^8)*int[9])/(27*(-4 + d)^3*(-14 + 3*d)^2*
     (-390 + 233*d - 46*d^2 + 3*d^3)) - 
   (16*(-8190 + 12147*d - 7177*d^2 + 2111*d^3 - 309*d^4 + 18*d^5)*int[10])/
    ((-5 + d)*(-4 + d)^4) + (4*(-1715074560 + 4223609568*d - 4602502944*d^2 + 
      2912748444*d^3 - 1179795972*d^4 + 317182131*d^5 - 56601419*d^6 + 
      6465437*d^7 - 429005*d^8 + 12600*d^9)*int[11])/
    (3*(-4 + d)^5*(3780 - 3036*d + 911*d^2 - 121*d^3 + 6*d^4)) + 
   (40*(4644 - 4836*d + 1867*d^2 - 317*d^3 + 20*d^4)*int[12])/
    (3*(-4 + d)^2*(84 - 32*d + 3*d^2)) + 
   ((545699753184411648000 - 2540532369791201771520*d + 
      5548350973862572812288*d^2 - 7549724645552657462784*d^3 + 
      7169116768706993787136*d^4 - 5041927447986831311360*d^5 + 
      2719552300605976832896*d^6 - 1149207820900283932736*d^7 + 
      385188640233573695232*d^8 - 102995819739035581392*d^9 + 
      21971512674646612592*d^10 - 3718287902156040118*d^11 + 
      493107001616748443*d^12 - 50172938994210889*d^13 + 
      3782682283255884*d^14 - 199135129370715*d^15 + 6536096588313*d^16 - 
      100715292270*d^17)*int[15])/(108*(-4 + d)^7*(-7 + 2*d)*(-10 + 3*d)*
     (70 - 29*d + 3*d^2)^2*(132 - 52*d + 5*d^2)*(117 - 53*d + 6*d^2)) + 
   (8*(27842400 - 63342756*d + 62279964*d^2 - 34433143*d^3 + 11623095*d^4 - 
      2413472*d^5 + 287646*d^6 - 14619*d^7 - 369*d^8 + 54*d^9)*int[16])/
    (3*(-4 + d)^6*(-630 + 401*d - 85*d^2 + 6*d^3)) - 
   (2*(-3061371086726400 + 10853940102495840*d - 17673302769316272*d^2 + 
      17500272715225584*d^3 - 11758322036981208*d^4 + 5661270789196846*d^5 - 
      2009635473117047*d^6 + 532580913833404*d^7 - 105379450151321*d^8 + 
      15377014317244*d^9 - 1608571513790*d^10 + 114245349468*d^11 - 
      4938107256*d^12 + 98115408*d^13)*int[18])/(27*(-4 + d)^6*(-14 + 3*d)^2*
     (-77220 + 80844*d - 33745*d^2 + 7018*d^3 - 727*d^4 + 30*d^5)) - 
   (256*(664524 - 1506816*d + 1487403*d^2 - 834738*d^3 + 291278*d^4 - 
      64712*d^5 + 8939*d^6 - 702*d^7 + 24*d^8)*int[19])/
    (3*(-4 + d)^5*(-420 + 244*d - 47*d^2 + 3*d^3)) + 
   (2*(11351992320 - 32025355776*d + 40418354592*d^2 - 30049752736*d^3 + 
      14573596848*d^4 - 4817303556*d^5 + 1099059358*d^6 - 170882293*d^7 + 
      17327217*d^8 - 1034595*d^9 + 27621*d^10)*int[21])/
    (3*(-4 + d)^6*(3780 - 3036*d + 911*d^2 - 121*d^3 + 6*d^4)) + 
   ((4305791403501117482383441920 - 26309713698961017852074655744*d + 
      76500515554125567219021643776*d^2 - 140819087896417853253244551168*
       d^3 + 184155102405891455775245107200*d^4 - 
      181997521701719023764432519168*d^5 + 141157196985561171343076904960*
       d^6 - 88071465112789249824259682304*d^7 + 
      44949663555528790571666272256*d^8 - 18979752657136275227218816000*d^9 + 
      6678971684071585789955454720*d^10 - 1966885336728313367404290048*d^11 + 
      485382509417158913497825920*d^12 - 100243047717890995990661376*d^13 + 
      17254749124800484233308464*d^14 - 2457421968669220035912944*d^15 + 
      286330787691077289282624*d^16 - 26842525111569407334972*d^17 + 
      1975244198161983393345*d^18 - 109869606200928208356*d^19 + 
      4342826304370310490*d^20 - 108703134263146320*d^21 + 
      1295193815579925*d^22)*int[24])/(13824*(-6 + d)*(-4 + d)^8*(-3 + d)*
     (-9 + 2*d)^2*(-7 + 2*d)^2*(-13 + 3*d)*(-10 + 3*d)^2*(-22 + 5*d)*
     (70 - 29*d + 3*d^2)^2) + 
   ((4445299687751020707840 - 21293669312815696330752*d + 
      48047088810462792763392*d^2 - 67856297609112152795136*d^3 + 
      67216898259509298112512*d^4 - 49594342243560040766208*d^5 + 
      28246474897906694642304*d^6 - 12698063409451628102784*d^7 + 
      4567574495092669957984*d^8 - 1324491416732983665216*d^9 + 
      310358094586979569680*d^10 - 58627538302053546544*d^11 + 
      8862038341983868778*d^12 - 1057387382217710557*d^13 + 
      97397789870994814*d^14 - 6683032964256286*d^15 + 321673325102726*d^16 - 
      9692181900837*d^17 + 137581399890*d^18)*int[25])/
    (36*(-4 + d)^7*(-9 + 2*d)^2*(-10 + 3*d)*(42 - 19*d + 2*d^2)*
     (70 - 29*d + 3*d^2)^2*(286 - 131*d + 15*d^2)) + 
   ((-7784034047418669465600 + 36771958467608887296000*d - 
      81725209703758896316416*d^2 + 113537508925461005445120*d^3 - 
      110483626865225163107328*d^4 + 79964670697395192835584*d^5 - 
      44607888789386760380672*d^6 + 19608751052247099972608*d^7 - 
      6884674773013435928576*d^8 + 1944796571161642962432*d^9 - 
      442955324019807609600*d^10 + 81132314612144098488*d^11 - 
      11857515977219970196*d^12 + 1363469345168906626*d^13 - 
      120574690787153395*d^14 + 7907109175658034*d^15 - 
      361782647991954*d^16 + 10294053190020*d^17 - 136875839175*d^18)*
     int[26])/(432*(-6 + d)*(-4 + d)^7*(-7 + 2*d)*(-10 + 3*d)^2*(-22 + 5*d)*
     (70 - 29*d + 3*d^2)^2*(117 - 53*d + 6*d^2)) + 
   ((39883525193571840 - 148540101653465280*d + 256159971153915840*d^2 - 
      271118437281975600*d^3 + 196750492442529648*d^4 - 
      103564277546349220*d^5 + 40776536429524268*d^6 - 
      12200066995206653*d^7 + 2787327087181493*d^8 - 483927058614345*d^9 + 
      62850308841217*d^10 - 5921285945607*d^11 + 382552851919*d^12 - 
      15171151455*d^13 + 278642655*d^14)*int[27])/(6*(-4 + d)^6*(-7 + 2*d)*
     (-22 + 5*d)*(70 - 29*d + 3*d^2)^2*(117 - 53*d + 6*d^2)) + 
   (8*(544436032694400 - 2036825378363232*d + 3527045856195696*d^2 - 
      3746942589099456*d^3 + 2728199406955968*d^4 - 1440233369838894*d^5 + 
      568476755791155*d^6 - 170434671758015*d^7 + 39002126907169*d^8 - 
      6779442243203*d^9 + 881135045183*d^10 - 83038213557*d^11 + 
      5363955971*d^12 - 212592699*d^13 + 3900474*d^14)*int[28])/
    (9*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*(7020 - 6456*d + 2195*d^2 - 327*d^3 + 
      18*d^4)) - (2*(2135466122217062400 - 9093484552151153664*d + 
      18110140299505201536*d^2 - 22391293672873698048*d^3 + 
      19237229395660118016*d^4 - 12177925682899111200*d^5 + 
      5876046485098388472*d^6 - 2204555382443415016*d^7 + 
      649956422586877448*d^8 - 151089336051436428*d^9 + 
      27602016087382209*d^10 - 3921313070238468*d^11 + 424710259850913*d^12 - 
      33903149579804*d^13 + 1881224230267*d^14 - 64830927948*d^15 + 
      1045394595*d^16)*int[29])/(9*(-4 + d)^6*(-7 + 2*d)*(-10 + 3*d)*
     (70 - 29*d + 3*d^2)^2*(132 - 52*d + 5*d^2)*(117 - 53*d + 6*d^2)) + 
   ((-44754040166400 + 126910089947520*d - 162923753728800*d^2 + 
      124988239954416*d^3 - 63666158681888*d^4 + 22609731897136*d^5 - 
      5712272069738*d^6 + 1026730966723*d^7 - 128669100227*d^8 + 
      10707385171*d^9 - 532523763*d^10 + 11991690*d^11)*int[30])/
    (72*(-5 + d)^2*(-4 + d)^5*(9828 - 8196*d + 2551*d^2 - 351*d^3 + 
      18*d^4)) + ((87533511802294055731200 - 443347267864602007830528*d + 
      1056434440771489915994112*d^2 - 1573713846101781900361728*d^3 + 
      1642362588859707865079808*d^4 - 1275232504039541879702528*d^5 + 
      763513922375126994317312*d^6 - 360439063622543913651456*d^7 + 
      136014606670312718955008*d^8 - 41336769816289279630848*d^9 + 
      10142342398743205508160*d^10 - 2004397088308396020928*d^11 + 
      316709400529542281584*d^12 - 39469774315987546860*d^13 + 
      3794555558467217260*d^14 - 271559804848998447*d^15 + 
      13624075276550649*d^16 - 427617600262605*d^17 + 6319755920835*d^18)*
     int[34])/(13824*(-4 + d)^7*(-9 + 2*d)^2*(-7 + 2*d)^2*(-13 + 3*d)*
     (70 - 29*d + 3*d^2)^2*(132 - 52*d + 5*d^2)) + 
   ((781843019990866329600 - 3621516128837616107520*d + 
      7871249537646196211712*d^2 - 10662121540315320946176*d^3 + 
      10081673416120331393280*d^4 - 7062216816019140266496*d^5 + 
      3795263587429867426304*d^6 - 1598318962935655923136*d^7 + 
      534041143153134148512*d^8 - 142385894873219820480*d^9 + 
      30293881721986363680*d^10 - 5114188553284145862*d^11 + 
      676694234137663669*d^12 - 68707312385267054*d^13 + 
      5169680493463098*d^14 - 271626648237450*d^15 + 8898442961553*d^16 - 
      136851939234*d^17)*int[35])/(216*(-4 + d)^7*(-7 + 2*d)*
     (70 - 29*d + 3*d^2)^2*(60 - 28*d + 3*d^2)*(-2574 + 1751*d - 397*d^2 + 
      30*d^3)) + ((79645372900105420800 - 360028628705267988480*d + 
      763756376342610638592*d^2 - 1009834097578427991168*d^3 + 
      932048240573934160704*d^4 - 637273236557235388896*d^5 + 
      334243082974966399920*d^6 - 137358810856657063080*d^7 + 
      44777439331928040940*d^8 - 11645187822605437842*d^9 + 
      2416129319378902546*d^10 - 397656645685451615*d^11 + 
      51281792826933757*d^12 - 5073186984401138*d^13 + 371804241454308*d^14 - 
      19022226824123*d^15 + 606609858225*d^16 - 9078745050*d^17)*int[36])/
    (27*(-4 + d)^6*(-700 + 500*d - 117*d^2 + 9*d^3)^2*
     (-108108 + 122448*d - 55091*d^2 + 12305*d^3 - 1364*d^4 + 60*d^5)) + 
   (2*(-2031763341888 + 6009956120016*d - 8051895872064*d^2 + 
      6449067070128*d^3 - 3430778241348*d^4 + 1272741604159*d^5 - 
      335951447254*d^6 + 63090087564*d^7 - 8259918378*d^8 + 717929249*d^9 - 
      37279116*d^10 + 875972*d^11)*int[37])/(3*(-4 + d)^6*
     (-97020 + 111524*d - 51069*d^2 + 11649*d^3 - 1324*d^4 + 60*d^5)) + 
   ((11017809047623680 - 41160293807145984*d + 71118973402471584*d^2 - 
      75330751477613616*d^3 + 54646236182223072*d^4 - 28719026829215592*d^5 + 
      11276151105295506*d^6 - 3360235985396003*d^7 + 763675133302027*d^8 - 
      131722208758240*d^9 + 16973767026650*d^10 - 1584524182479*d^11 + 
      101295977499*d^12 - 3969420822*d^13 + 71934318*d^14)*int[38])/
    (18*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*(4914 - 4449*d + 1493*d^2 - 
      220*d^3 + 12*d^4)) + ((-6409652954112000 + 21666472965619200*d - 
      33710500146271680*d^2 + 31965611307217920*d^3 - 20610879956132336*d^4 + 
      9542831710781680*d^5 - 3264131225373604*d^6 + 835164984055776*d^7 - 
      159846039254441*d^8 + 22603352228579*d^9 - 2295428132938*d^10 + 
      158534367498*d^11 - 6674475465*d^12 + 129373875*d^13)*int[40])/
    (72*(-4 + d)^5*(-7 + 2*d)*(-22 + 5*d)*(70 - 29*d + 3*d^2)^2*
     (117 - 53*d + 6*d^2)) - (32*(12978900 - 29224260*d + 28679247*d^2 - 
      16020631*d^3 + 5571723*d^4 - 1235372*d^5 + 170535*d^6 - 13401*d^7 + 
      459*d^8)*int[41])/(3*(-4 + d)^5*(-630 + 401*d - 85*d^2 + 6*d^3)) - 
   (17*(24600 - 28060*d + 11894*d^2 - 2217*d^3 + 153*d^4)*int[42])/
    (24*(-4 + d)^2*(65 - 28*d + 3*d^2)) - 
   (2*(-13823737200 + 31011506760*d - 30806781620*d^2 + 17788701922*d^3 - 
      6580575692*d^4 + 1617517945*d^5 - 264209969*d^6 + 27657856*d^7 - 
      1683864*d^8 + 45432*d^9)*int[43])/(3*(-5 + d)^2*(-4 + d)^3*
     (36036 - 32236*d + 10811*d^2 - 1611*d^3 + 90*d^4)) + 
   (4*(-3 + d)*int[45])/(-9 + 2*d) + 
   ((14382655046559344885760 - 64400587683069539450880*d + 
      135306533575099978186752*d^2 - 177163647063051961746432*d^3 + 
      161914439859645324653568*d^4 - 109614879319089287364864*d^5 + 
      56923112761671866987776*d^6 - 23161258944863399992576*d^7 + 
      7475706090671585223744*d^8 - 1925063456432352745408*d^9 + 
      395505403470712590864*d^10 - 64463157825094122060*d^11 + 
      8233485152362805432*d^12 - 806812688189829227*d^13 + 
      58578618938282862*d^14 - 2969528022019136*d^15 + 93845014033050*d^16 - 
      1392140007225*d^17)*int[47])/(6912*(-4 + d)^6*(-9 + 2*d)^2*(-7 + 2*d)^2*
     (-13 + 3*d)*(70 - 29*d + 3*d^2)^2*(132 - 52*d + 5*d^2)) + 
   ((-20701632590203944960 + 89589200428582963200*d - 
      181161613972973788416*d^2 + 227216791541279402496*d^3 - 
      197838360035152593792*d^4 + 126803087822471917056*d^5 - 
      61887635136296434944*d^6 + 23462120413976349280*d^7 - 
      6982570068431275480*d^8 + 1636811960008710488*d^9 - 
      301217879529163003*d^10 + 43060549047102596*d^11 - 
      4687856425599085*d^12 + 375727491514963*d^13 - 20909106281424*d^14 + 
      721842992325*d^15 - 11646711900*d^16)*int[48])/
    (108*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*(1081080 - 1548804*d + 918254*d^2 - 
      288323*d^3 + 50555*d^4 - 4692*d^5 + 180*d^6)) + 
   ((19198920153600 - 52940194068960*d + 66229813813104*d^2 - 
      49625778745632*d^3 + 24748884748168*d^4 - 8626546487342*d^5 + 
      2144726724779*d^6 - 380368270351*d^7 + 47162865057*d^8 - 
      3894096573*d^9 + 192707532*d^10 - 4330422*d^11)*int[49])/
    (54*(-6 + d)*(-4 + d)^4*(70 - 29*d + 3*d^2)^2*(117 - 53*d + 6*d^2)) - 
   (2*(95535936 - 215590788*d + 211923864*d^2 - 118510137*d^3 + 
      41232311*d^4 - 9138970*d^5 + 1260130*d^6 - 98825*d^7 + 3375*d^8)*
     int[50])/(3*(-4 + d)^5*(-630 + 401*d - 85*d^2 + 6*d^3)) + 
   ((-1661614827494400 + 5276726131458240*d - 7658355118539456*d^2 + 
      6717021863925744*d^3 - 3965304206819760*d^4 + 1659856033835076*d^5 - 
      505186050679700*d^6 + 112642930522549*d^7 - 18262283974741*d^8 + 
      2099536383890*d^9 - 162474233265*d^10 + 7599083823*d^11 - 
      162454140*d^12)*int[51])/(108*(-4 + d)^5*(-14 + 3*d)^2*
     (-24570 + 27159*d - 11914*d^2 + 2593*d^3 - 280*d^4 + 12*d^5)) + 
   ((-95490778521600000 + 341553177814732800*d - 561180092249889280*d^2 + 
      560827450512185344*d^3 - 380375860578311872*d^4 + 
      184902857205094272*d^5 - 66279980924241936*d^6 + 
      17739947763475056*d^7 - 3545538023175956*d^8 + 522643753605488*d^9 - 
      55235541804293*d^10 + 3963564887667*d^11 - 173096577000*d^12 + 
      3474902700*d^13)*int[53])/(216*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*
     (-2002 + 1489*d - 367*d^2 + 30*d^3)) + 
   (2*(6221892096 - 18264736224*d + 24047770284*d^2 - 18699576716*d^3 + 
      9509985363*d^4 - 3305041028*d^5 + 794882463*d^6 - 130632660*d^7 + 
      14039129*d^8 - 890940*d^9 + 25353*d^10)*int[55])/
    ((-4 + d)^6*(4410 - 4067*d + 1397*d^2 - 212*d^3 + 12*d^4)) + 
   ((-5226431577062400 + 19656654948236160*d - 34230247639807392*d^2 + 
      36581773682790288*d^3 - 26803900772762832*d^4 + 14244060930665032*d^5 - 
      5661570584071638*d^6 + 1709813556155435*d^7 - 394264798891199*d^8 + 
      69078633907131*d^9 - 9052784828155*d^10 + 860490694329*d^11 - 
      56081404581*d^12 + 2243277513*d^13 - 41551515*d^14)*int[56])/
    (3*(-4 + d)^6*(-7 + 2*d)*(-22 + 5*d)*(70 - 29*d + 3*d^2)^2*
     (117 - 53*d + 6*d^2)) + ((3969881628364800 - 12404732575299840*d + 
      17705232491758848*d^2 - 15264053676876816*d^3 + 8853140510115984*d^4 - 
      3639464189719344*d^5 + 1087429701639964*d^6 - 237953221701519*d^7 + 
      37848953423756*d^8 - 4268003183960*d^9 + 323889923934*d^10 - 
      14852922841*d^11 + 311287530*d^12)*int[57])/
    (27*(-4 + d)^5*(70 - 29*d + 3*d^2)^2*(-2574 + 1751*d - 397*d^2 + 
      30*d^3)) + ((-16719234364800 + 47759682840480*d - 61809547023792*d^2 + 
      47839177668144*d^3 - 24604609723760*d^4 + 8829951624226*d^5 - 
      2256317433067*d^6 + 410545125422*d^7 - 52129900566*d^8 + 
      4399574850*d^9 - 222125247*d^10 + 5082750*d^11)*int[58])/
    (18*(-5 + d)^2*(-4 + d)^5*(9828 - 8196*d + 2551*d^2 - 351*d^3 + 
      18*d^4)) + ((-23409027382694215680 + 96960590210458773504*d - 
      187757320471466791680*d^2 + 225622478185305460992*d^3 - 
      188309450889471481344*d^4 + 115746034392970331328*d^5 - 
      54196914633849265248*d^6 + 19719444196184944400*d^7 - 
      5634328786052621680*d^8 + 1268369527968103532*d^9 - 
      224204193677850271*d^10 + 30791196712626758*d^11 - 
      3220640500501969*d^12 + 248007015237024*d^13 - 13259057368689*d^14 + 
      439668777438*d^15 - 6811809615*d^16)*int[59])/
    (288*(-6 + d)*(-4 + d)^6*(-9 + 2*d)^2*(-7 + 2*d)^2*(-13 + 3*d)*
     (70 - 29*d + 3*d^2)^2) + 
   (10*(1053756 - 1650684*d + 1072915*d^2 - 370478*d^3 + 71694*d^4 - 
      7374*d^5 + 315*d^6)*int[61])/(3*(-4 + d)^3*(-630 + 401*d - 85*d^2 + 
      6*d^3)) + (5*(-196264185891840 + 683253149821632*d - 
      1094838470981424*d^2 + 1069190560566720*d^3 - 709974764967768*d^4 + 
      338513635522836*d^5 - 119230830732295*d^6 + 31410601653052*d^7 - 
      6189298945908*d^8 + 900933013658*d^9 - 94167290177*d^10 + 
      6692767194*d^11 - 289912860*d^12 + 5780700*d^13)*int[64])/
    (12*(-4 + d)^6*(45 - 19*d + 2*d^2)^2*(-1274 + 931*d - 225*d^2 + 
      18*d^3)) + (4*(2797112763371520 - 10464734258553600*d + 
      18130890988079136*d^2 - 19281988479954384*d^3 + 14062471020229824*d^4 - 
      7440192540712296*d^5 + 2945071941713226*d^6 - 886033787630773*d^7 + 
      203600174047273*d^8 - 35561560632678*d^9 + 4647686202602*d^10 - 
      440758971977*d^11 + 28672745157*d^12 - 1145343780*d^13 + 21196350*d^14)*
     int[65])/(9*(-4 + d)^6*(70 - 29*d + 3*d^2)^2*(7020 - 6456*d + 2195*d^2 - 
      327*d^3 + 18*d^4)) + ((20361882199449600 - 62247232766292480*d + 
      86987999765522880*d^2 - 73482223325240640*d^3 + 41791646714587088*d^4 - 
      16858869713124480*d^5 + 4946559439773700*d^6 - 1063674847734052*d^7 + 
      166372654530939*d^8 - 18460768080440*d^9 + 1379417864172*d^10 - 
      62323242228*d^11 + 1287643365*d^12)*int[67])/
    (72*(-4 + d)^5*(70 - 29*d + 3*d^2)^2*(-2574 + 1751*d - 397*d^2 + 
      30*d^3)) - (12*(30 - 19*d + 3*d^2)*int[68])/((-4 + d)*(-22 + 5*d)) + 
   ((-2152841761382400000 + 5608032985870848000*d - 5124809438312947200*d^2 + 
      74736956325346560*d^3 + 4339801562343508224*d^4 - 
      4956087849554424960*d^5 + 3195151308506211712*d^6 - 
      1408111188294812032*d^7 + 451390337792330544*d^8 - 
      107804913929909672*d^9 + 19269807065980358*d^10 - 
      2550972390279093*d^11 + 243294958210572*d^12 - 15834931070958*d^13 + 
      630409575870*d^14 - 11593329525*d^15)*int[70])/
    (6912*(-6 + d)*(-4 + d)^5*(-9 + 2*d)^2*(-7 + 2*d)^2*(-13 + 3*d)*
     (70 - 29*d + 3*d^2)^2) + ((-320843796863385600 + 1032497942380001280*d - 
      1529355727396471680*d^2 + 1380626653400588160*d^3 - 
      847527123390220128*d^4 + 373609271647013696*d^5 - 
      121678978732716472*d^6 + 29645313172921816*d^7 - 5403223506521370*d^8 + 
      727654312952456*d^9 - 70380567703385*d^10 + 4630052067406*d^11 - 
      185690556249*d^12 + 3428987670*d^13)*int[71])/
    (216*(-4 + d)^4*(70 - 29*d + 3*d^2)^2*(-108108 + 122448*d - 55091*d^2 + 
      12305*d^3 - 1364*d^4 + 60*d^5)) + 
   (5*(19399020480 - 37798360560*d + 32160389232*d^2 - 15607174312*d^3 + 
      4725163636*d^4 - 913938039*d^5 + 110291573*d^6 - 7592660*d^7 + 
      228300*d^8)*int[72])/(108*(-4 + d)^3*(-13 + 3*d)*
     (70 - 29*d + 3*d^2)^2) - 
   (6*(3201 - 3392*d + 1336*d^2 - 232*d^3 + 15*d^4)*int[76])/
    ((-4 + d)^2*(45 - 19*d + 2*d^2)) + 
   (5*(12135619584 - 22511150136*d + 18236259204*d^2 - 8427218738*d^3 + 
      2429883595*d^4 - 447675436*d^5 + 51468467*d^6 - 3376170*d^7 + 
      96750*d^8)*int[80])/(36*(-4 + d)^2*(70 - 29*d + 3*d^2)^2*
     (117 - 53*d + 6*d^2)) + (5*(4011353280 - 7952670792*d + 6871658268*d^2 - 
      3380597918*d^3 + 1035846913*d^4 - 202456816*d^5 + 24652745*d^6 - 
      1710150*d^7 + 51750*d^8)*int[84])/(18*(-5 + d)^2*(-4 + d)^3*
     (-1638 + 1093*d - 243*d^2 + 18*d^3)) - 
   (2*(129979080000 - 331133902200*d + 378314480412*d^2 - 255276289518*d^3 + 
      112677189289*d^4 - 33997808869*d^5 + 7102272513*d^6 - 1014444965*d^7 + 
      94823834*d^8 - 5238384*d^9 + 129888*d^10)*int[118])/
    (9*(-5 + d)^2*(-4 + d)^4*(9828 - 8196*d + 2551*d^2 - 351*d^3 + 18*d^4)) - 
   (12*(1638 - 1821*d + 749*d^2 - 135*d^3 + 9*d^4)*int[122])/
    ((-4 + d)^2*(45 - 19*d + 2*d^2)) - 
   (5*(7674480 - 11369178*d + 6974805*d^2 - 2269249*d^3 + 413132*d^4 - 
      39920*d^5 + 1600*d^6)*int[123])/(6*(-5 + d)^2*(-4 + d)^2*
     (117 - 53*d + 6*d^2)) + (10*(4752 - 5238*d + 2133*d^2 - 380*d^3 + 
      25*d^4)*int[125])/((-4 + d)^2*(54 - 21*d + 2*d^2)) - 
   (48*(-71478 + 99519*d - 55012*d^2 + 15090*d^3 - 2054*d^4 + 111*d^5)*
     int[146])/((-4 + d)^3*(110 - 47*d + 5*d^2)) + 
   ((2910178252800 - 6702580189440*d + 6838138086080*d^2 - 
      4056287807920*d^3 + 1541827476176*d^4 - 389473220464*d^5 + 
      65385213104*d^6 - 7035150937*d^7 + 440238708*d^8 - 12208203*d^9)*
     int[151])/(24*(-5 + d)^2*(-4 + d)^4*(-4004 + 2692*d - 603*d^2 + 
      45*d^3)) - (8*(19209461040 - 38097888192*d + 32931334620*d^2 - 
      16206736284*d^3 + 4967574026*d^4 - 971221689*d^5 + 118297861*d^6 - 
      8208387*d^7 + 248445*d^8)*int[158])/(27*(-4 + d)^3*(-14 + 3*d)^2*
     (-390 + 233*d - 46*d^2 + 3*d^3)) - 
   (32*(-429 + 359*d - 99*d^2 + 9*d^3)*int[164])/((-6 + d)*(-4 + d)^2) + 
   ((12086334158976 - 32364317163168*d + 38886252825072*d^2 - 
      27606797386720*d^3 + 12824164305768*d^4 - 4072863237638*d^5 + 
      895600483065*d^6 - 134639029718*d^7 + 13243099627*d^8 - 769576772*d^9 + 
      20063644*d^10)*int[166])/(18*(-4 + d)^5*(970200 - 1406300*d + 
      845262*d^2 - 269697*d^3 + 48187*d^4 - 4572*d^5 + 180*d^6)) + 
   ((-2519264821754880 + 6854813772822720*d - 8456010845929920*d^2 + 
      6242875554616528*d^3 - 3065047967620384*d^4 + 1050845047521076*d^5 - 
      256736873698380*d^6 + 44700333867275*d^7 - 5435712284840*d^8 + 
      439703104178*d^9 - 21295376964*d^10 + 467823591*d^11)*int[173])/
    (72*(-4 + d)^4*(70 - 29*d + 3*d^2)^2*(25740 - 25232*d + 9223*d^2 - 
      1491*d^3 + 90*d^4)) + (5*(122486328 - 159821772*d + 86862692*d^2 - 
      25170418*d^3 + 4101397*d^4 - 356315*d^5 + 12894*d^6)*int[174])/
    (9*(-4 + d)*(70 - 29*d + 3*d^2)^2*(117 - 53*d + 6*d^2)) + 
   ((-40591892880 + 81353735136*d - 71198296160*d^2 + 35537848464*d^3 - 
      11065036575*d^4 + 2200637632*d^5 - 273006597*d^6 + 19315440*d^7 - 
      596700*d^8)*int[189])/(3*(-5 + d)^2*(-4 + d)^3*
     (-6188 + 4392*d - 1035*d^2 + 81*d^3)) + 
   ((123336680 - 143560548*d + 66705366*d^2 - 15467485*d^3 + 1789971*d^4 - 
      82710*d^5)*int[190])/(3*(-5 + d)^2*(-4 + d)*
     (-6188 + 4392*d - 1035*d^2 + 81*d^3)) - 10*int[191] + 
   ((1615155420 - 2298507200*d + 1360395993*d^2 - 428638338*d^3 + 
      75832621*d^4 - 7142442*d^5 + 279810*d^6)*int[199])/
    (3*(-5 + d)^2*(-4 + d)^2*(-6188 + 4392*d - 1035*d^2 + 81*d^3)) - 
   (2*(8964315360 - 18959967144*d + 17466371700*d^2 - 9154126786*d^3 + 
      2985543497*d^4 - 620513285*d^5 + 80266129*d^6 - 5908593*d^7 + 
      189522*d^8)*int[201])/(9*(-4 + d)^4*(5460 - 4432*d + 1343*d^2 - 
      180*d^3 + 9*d^4)) - (5*(66 - 37*d + 5*d^2)*int[204])/
    (12*(65 - 28*d + 3*d^2)) + (40*(-198 + 177*d - 52*d^2 + 5*d^3)*int[205])/
    ((-6 + d)*(-4 + d)^2) - (8*(1075713480 - 1467412416*d + 832598010*d^2 - 
      251530796*d^3 + 42675153*d^4 - 3855601*d^5 + 144930*d^6)*int[208])/
    (27*(-4 + d)^2*(-14 + 3*d)^2*(-390 + 233*d - 46*d^2 + 3*d^3)) + 
   2*int[225]}, {Graph[{1, 9, 10, 2, 7, 8, 3, 5, 6, 4, 0, -1}, 
   {UndirectedEdge[1, 9], UndirectedEdge[1, 10], UndirectedEdge[2, 7], 
    UndirectedEdge[2, 8], UndirectedEdge[3, 5], UndirectedEdge[3, 6], 
    UndirectedEdge[3, 10], UndirectedEdge[4, 5], UndirectedEdge[4, 6], 
    UndirectedEdge[4, 9], UndirectedEdge[5, 8], UndirectedEdge[6, 7], 
    UndirectedEdge[7, 8], UndirectedEdge[9, 10], UndirectedEdge[0, 1], 
    UndirectedEdge[-1, 2]}], 
  ((726741321578496 - 2557796502453120*d + 4117444774682976*d^2 - 
      4008517565854896*d^3 + 2628485111298608*d^4 - 1222954657758160*d^5 + 
      413972303180286*d^6 - 102719194566691*d^7 + 18541953640592*d^8 - 
      2374529619520*d^9 + 204771028200*d^10 - 10676410125*d^11 + 
      254506250*d^12)*int[1])/(36*(-4 + d)^6*(-7 + 2*d)^2*
     (25740 - 25232*d + 9223*d^2 - 1491*d^3 + 90*d^4)) - 
   (8*(29957905797120 - 109470463388928*d + 182669503880832*d^2 - 
      184062052204880*d^3 + 124735666277824*d^4 - 59895010083968*d^5 + 
      20896119713316*d^6 - 5337128556979*d^7 + 990489192293*d^8 - 
      130261312961*d^9 + 11523495535*d^10 - 615717800*d^11 + 15027500*d^12)*
     int[2])/(9*(-4 + d)^7*(-180180 + 228104*d - 115025*d^2 + 28883*d^3 - 
      3612*d^4 + 180*d^5)) - 
   (4*(776109551616 - 2301486209280*d + 3060723762528*d^2 - 
      2403778932744*d^3 + 1234565482324*d^4 - 433250953666*d^5 + 
      105208100097*d^6 - 17455594319*d^7 + 1893694349*d^8 - 121297515*d^9 + 
      3483450*d^10)*int[3])/(9*(-4 + d)^6*(18018 - 17405*d + 6281*d^2 - 
      1004*d^3 + 60*d^4)) + (128*(127008 - 239652*d + 187569*d^2 - 
      77919*d^3 + 18113*d^4 - 2233*d^5 + 114*d^6)*int[7])/
    (3*(-4 + d)^5*(-9 + 2*d)) + 
   (64*(-6757344 + 14035518*d - 12443139*d^2 + 6102198*d^3 - 1787394*d^4 + 
      312630*d^5 - 30227*d^6 + 1246*d^7)*int[8])/
    (9*(-4 + d)^5*(117 - 53*d + 6*d^2)) + 
   (32*(-536382 + 725985*d - 390963*d^2 + 104724*d^3 - 13954*d^4 + 740*d^5)*
     int[9])/(9*(-4 + d)^3*(117 - 53*d + 6*d^2)) - 
   (32*(-5241024 + 10610460*d - 9162126*d^2 + 4373154*d^3 - 1245775*d^4 + 
      211747*d^5 - 19879*d^6 + 795*d^7)*int[11])/
    (3*(-4 + d)^5*(198 - 89*d + 10*d^2)) + (16*(-3 + d)*int[13])/(-9 + 2*d) + 
   (4*(518672947200 - 1619150051840*d + 2266404707424*d^2 - 
      1873149537376*d^3 + 1012252699612*d^4 - 373718215932*d^5 + 
      95458751651*d^6 - 16656803193*d^7 + 1900116531*d^8 - 127952919*d^9 + 
      3862242*d^10)*int[15])/(9*(-4 + d)^7*(-2002 + 1489*d - 367*d^2 + 
      30*d^3)) + (8*(190658880 - 467970264*d + 501140340*d^2 - 
      305804218*d^3 + 116296255*d^4 - 28222848*d^5 + 4267966*d^6 - 
      367686*d^7 + 13815*d^8)*int[16])/((-4 + d)^6*(154 - 79*d + 10*d^2)) + 
   (4*(2340349200 - 5845893390*d + 6358930119*d^2 - 3934013889*d^3 + 
      1513894499*d^4 - 371051265*d^5 + 56561602*d^6 - 4902444*d^7 + 
      184968*d^8)*int[18])/(9*(-4 + d)^6*(117 - 53*d + 6*d^2)) - 
   (256*(5670 - 10881*d + 8694*d^2 - 3702*d^3 + 886*d^4 - 113*d^5 + 6*d^6)*
     int[19])/(3*(-4 + d)^5*(-9 + 2*d)) - 
   (8*(204973056 - 500185344*d + 531442832*d^2 - 321064440*d^3 + 
      120611340*d^4 - 28845232*d^5 + 4288227*d^6 - 362250*d^7 + 13311*d^8)*
     int[21])/(3*(-4 + d)^6*(198 - 89*d + 10*d^2)) + 
   (32*(-2160 + 3618*d - 2421*d^2 + 809*d^3 - 135*d^4 + 9*d^5)*int[22])/
    ((-4 + d)^4*(-9 + 2*d)) + 
   ((-10123571363347169280 + 46669653796351574016*d - 
      100131515494107144192*d^2 + 132639900664506734592*d^3 - 
      121320454535598256128*d^4 + 81164537927847194624*d^5 - 
      41030707503146939520*d^6 + 15960429589919922624*d^7 - 
      4816651406919083424*d^8 + 1127775937438460400*d^9 - 
      203202485184765720*d^10 + 27669741256241452*d^11 - 
      2756366307855486*d^12 + 189641031562557*d^13 - 8057972078370*d^14 + 
      159407673975*d^15)*int[24])/(288*(-4 + d)^8*(-7 + 2*d)^2*(-10 + 3*d)^2*
     (-22 + 5*d)*(39 - 22*d + 3*d^2)) - 
   (32*(-1649404296 + 4512424140*d - 5477145750*d^2 + 3871115721*d^3 - 
      1755612474*d^4 + 529785877*d^5 - 106371250*d^6 + 13701795*d^7 - 
      1027382*d^8 + 34163*d^9)*int[28])/(3*(-4 + d)^6*
     (-1540 + 1252*d - 337*d^2 + 30*d^3)) + 
   (2*(-92322000 + 191158800*d - 169284040*d^2 + 83107824*d^3 - 
      24426413*d^4 + 4297635*d^5 - 419067*d^6 + 17469*d^7)*int[31])/
    ((-4 + d)^5*(154 - 79*d + 10*d^2)) - 
   (64*(-210 + 193*d - 59*d^2 + 6*d^3)*int[32])/((-4 + d)^2*(-22 + 5*d)) + 
   ((1129765428264960 - 3774355566624768*d + 5715269653807104*d^2 - 
      5177759022718976*d^3 + 3118272030409856*d^4 - 1310814676855584*d^5 + 
      392461206624496*d^6 - 83691169204192*d^7 + 12457059721968*d^8 - 
      1232578926234*d^9 + 72965797731*d^10 - 1957740111*d^11)*int[34])/
    (288*(-4 + d)^7*(-7 + 2*d)^2*(286 - 131*d + 15*d^2)) - 
   (4*(-6367836119040 + 20202255614976*d - 28885074079104*d^2 + 
      24550908342064*d^3 - 13770275252000*d^4 + 5345446670128*d^5 - 
      1463224447772*d^6 + 281870696413*d^7 - 37344246989*d^8 + 
      3227893761*d^9 - 162848511*d^10 + 3598074*d^11)*int[35])/
    (9*(-4 + d)^7*(20020 - 20896*d + 8137*d^2 - 1401*d^3 + 90*d^4)) + 
   (16*(260340480 - 611741808*d + 627516612*d^2 - 367007328*d^3 + 
      133848063*d^4 - 31168367*d^5 + 4525401*d^6 - 374541*d^7 + 13528*d^8)*
     int[37])/(3*(-4 + d)^6*(154 - 79*d + 10*d^2)) + 
   (8*(-36548340480 + 98512369344*d - 117659304540*d^2 + 81724911564*d^3 - 
      36379203125*d^4 + 10762082015*d^5 - 2115743246*d^6 + 266524938*d^7 - 
      19521009*d^8 + 633339*d^9)*int[38])/(3*(-4 + d)^6*
     (-2002 + 1489*d - 367*d^2 + 30*d^3)) - 
   (36*(-300 + 280*d - 87*d^2 + 9*d^3)*int[42])/((-4 + d)^2*(-13 + 3*d)) - 
   (48*(30 - 19*d + 3*d^2)*int[44])/((-4 + d)*(-22 + 5*d)) + 
   ((5508576460800 - 15134105041920*d + 18505095433344*d^2 - 
      13239949346592*d^3 + 6125206795216*d^4 - 1908892935472*d^5 + 
      404125566672*d^6 - 57021514802*d^7 + 5078670569*d^8 - 253074600*d^9 + 
      5154525*d^10)*int[47])/(144*(-4 + d)^6*(-7 + 2*d)^2*
     (286 - 131*d + 15*d^2)) - 
   (4*(-110842131456 + 303326244288*d - 367737575544*d^2 + 259214444364*d^3 - 
      117068885470*d^4 + 35127625957*d^5 - 7002456429*d^6 + 894172235*d^7 - 
      66364025*d^8 + 2181000*d^9)*int[48])/(9*(-4 + d)^6*
     (-2002 + 1489*d - 367*d^2 + 30*d^3)) - 
   (4*(1331510400 - 3095945640*d + 3141585276*d^2 - 1817011366*d^3 + 
      655086753*d^4 - 150741216*d^5 + 21618020*d^6 - 1766406*d^7 + 62955*d^8)*
     int[51])/(9*(-4 + d)^5*(-2002 + 1489*d - 367*d^2 + 30*d^3)) + 
   ((-5098060800 + 12939108160*d - 14311992616*d^2 + 9010897252*d^3 - 
      3531976138*d^4 + 882551131*d^5 - 137285119*d^6 + 12154500*d^7 - 
      468900*d^8)*int[53])/(4*(-4 + d)^6*(91 - 47*d + 6*d^2)) + 
   ((-4840229053440 + 14166028671552*d - 18624237929136*d^2 + 
      14483858531904*d^3 - 7378388616008*d^4 + 2572567199028*d^5 - 
      621693536115*d^6 + 102820060366*d^7 - 11137270668*d^8 + 713423070*d^9 - 
      20522025*d^10)*int[59])/(6*(-4 + d)^6*(-7 + 2*d)^2*
     (286 - 131*d + 15*d^2)) + 
   ((5625835776000 - 14402978678400*d + 16361325847520*d^2 - 
      10823572775952*d^3 + 4595064352080*d^4 - 1298255686912*d^5 + 
      244095994230*d^6 - 29449794105*d^7 + 2068762950*d^8 - 64465875*d^9)*
     int[70])/(144*(-4 + d)^5*(-7 + 2*d)^2*(286 - 131*d + 15*d^2)) - 
   (40*(-198 + 177*d - 52*d^2 + 5*d^3)*int[125])/((-4 + d)^2*(-9 + 2*d)) - 
   (32*(-2724084 + 3666930*d - 1964774*d^2 + 523895*d^3 - 69530*d^4 + 
      3675*d^5)*int[158])/(9*(-4 + d)^3*(286 - 131*d + 15*d^2)) - 
   (32*(-429 + 359*d - 99*d^2 + 9*d^3)*int[164])/((-4 + d)^2*(-9 + 2*d)) + 
   (4*(9 - 6*d + d^2)*int[165])/(-4 + d)^2 + 
   (4*(-1403205120 + 2871107424*d - 2512896360*d^2 + 1219462748*d^3 - 
      354339706*d^4 + 61643859*d^5 - 5944459*d^6 + 245096*d^7)*int[166])/
    (9*(-4 + d)^5*(-1540 + 1252*d - 337*d^2 + 30*d^3)) - 
   (8*(-1172556 + 1580652*d - 851335*d^2 + 228984*d^3 - 30755*d^4 + 1650*d^5)*
     int[189])/((-4 + d)^3*(442 - 219*d + 27*d^2)) - 
   (16*(1594 - 801*d + 100*d^2)*int[190])/((-4 + d)*(442 - 219*d + 27*d^2)) + 
   (2*(-212870 + 164267*d - 42186*d^2 + 3605*d^3)*int[199])/
    ((-4 + d)^2*(442 - 219*d + 27*d^2)) + 
   (192*(2970 - 3483*d + 1521*d^2 - 293*d^3 + 21*d^4)*int[203])/
    ((-4 + d)^3*(-22 + 5*d)) - 
   (32*(-172212 + 126530*d - 30905*d^2 + 2510*d^3)*int[208])/
    (9*(-4 + d)^2*(286 - 131*d + 15*d^2)) + 4*int[233]}}

